QCD Scattering Amplitudes and Prescriptive Unitarity

We present a systematic framework for the maximally-transcendental part of planar QCD scattering amplitudes and perform the first bootstrap computation of six-gluon MHV amplitudes in massless QCD at the symbol level. By analyzing the maximal weight projection of amplitudes at the integrand level, we relate their maximally-transcendental parts to prescriptive unitarity integrals. This reveals a novel analytic structure: the prefactors multiplying the functions of maximal transcendentality are identified with the four-dimensional leading singularities of the theory. As a consequence, these prefactors admit a complete classification and can be computed using on-shell diagrams, a formalism originally developed in $\mathcal{N}{=}4$ super Yang-Mills theory. As a concrete application, we determine the two-loop prefactors for planar MHV gluon amplitudes at arbitrary multiplicity. Combining these prefactors with recent advances in the planar two-loop six-point function space and explicit six-point prescriptive-unitarity input, we construct a complete symbol ansatz and uniquely fix the maximally-transcendental part of the two-loop six-gluon MHV QCD amplitudes by imposing physical constraints. The resulting symbols are expressible in a reduced 137-letter alphabet, suggesting that this alphabet is complete for two-loop six-point massless MHV scattering. We also discuss the implications for multi-collinear splitting and multi-soft functions.

==> anc/README.txt <==
====================================================================================================================================================
S.Carrôlo, D. Chicherin, J.M. Henn, Q.Yang and Y.Zhang, "QCD Amplitudes and Prescriptive Unitarity"
====================================================================================================================================================


---------------------
--0. Definitions.

-definitions.m:

In this file, we record the following definitions: 

Definitions of the 137 symbol letters W[i] in terms of Mandelstam variables. For the notation of the hexagon alphabet, we follow the conventions of arXiv:2501.01847.

Definitions of the three-mass-triangle square-roots r[1], r[2], and the parity-odd scalars eps[i,j,k,l] in terms of Mandelstam variables.

Definitions of Mandelstam variables and eps[i,j,k,l] in four dimensions using momentum-twistor variables.

---------------------
--1. Symbol results of hard functions at maximal transcendentality.

-ggggggoneloop.m

In this file, we record the maximally-transcendental parts of the two-loop six-gluon hard functions in QCD with helicity configurations --++++, -+-+++, and -++-++, at orders Nf^0 and Nf^1. The results are stored as {{list of prefactors},{list of accompanied symbols}}. ab[x,y]:=<xy> denotes the angle bracket of spinor-helicity variables. 

In the data, we have abbreviated the subscript for the leading singularity. 

For helicity sector -+-+++, {R[1],R[2],R[3],R[4],Nf[2],Nf[3],Nf[4]}:={PT_{6,13},R_{13,24}^{(1)},R_{13,25}^{(1)},R_{13,26}^{(1)},S_{13,24}^{(1)},S_{13,25}^{(1)},S_{13,26}^{(1)}}. 

For helicity sector -++-++, {R[1],R[2],R[3],R[4],R[5],Rf[2],Rf[3],Rf[4],Rf[5]}:={PT_{6,14},R_{14,25}^{(1)},R_{14,26}^{(1)},R_{14,35}^{(1)},R_{14,36}^{(1)},S_{14,25}^{(1)},S_{14,26}^{(1)},S_{14,35}^{(1)},S_{14,36}^{(1)}}, according to equations (4.7) and (4.23) in the main text.  

The prefactors are always normalized by the corresponding Parker-Taylor factors.



-ggggggh1h2h3h4h5h6.m:

In the three files "ggggggmmpppp.m", "ggggggmpmppp.m", and "ggggggmppmpp.m", we record the maximally-transcendental parts of the two-loop six-gluon hard functions in pure Yang-Mills theory with helicity configurations --++++, -+-+++, and -++-++, respectively. 

We have abbreviated the subscript for the leading singularity. Besides the leading singularities that already show up at one loop:

For sector --++++: {R[2],R[3],R[4],R[5],R[6],R[7]}:={R_{12,561}^{db,(2)},R_{12,341}^{db,(2)},R_{12,461}^{db,(2)},R_{12,351}^{db,(2)},R_{12,361}^{db,(2)},R_{12,451}^{db,(2)}};

For sector -+-+++: {R[5],...,R[10]}:={R_{13,452}^{db,(2)},R_{13,462}^{db,(2)},R_{13,562}^{db,(2)},R_{13,451}^{db,(2)},R_{13,461}^{db,(2)},R_{13,561}^{db,(2)}}, {R[11],R[12],R[13]}:={R_{13,245}^{pb,(2)},R_{13,246}^{pb,(2)},R_{13,256}^{pb,(2)}};

For sector -++-++: {R[6],...,R_{11}}:={R_{14,561}^{db,(2)},R_{14,563}^{db,(2)},R_{41,234}^{db,(2)},R_{41,236}^{db,(2)},R_{14,562}^{db,(2)},R_{41,235}^{db,(2)}}, {R[12]}:={R_{14,2356}^{kb,(2)}}, {R[13],...,R[16]}:={R_{14,632}^{pb,(2)},R_{14,523}^{pb,(2)},R_{14,256}^{pb,(2)},R_{14,356}^{pb,(2)}};

according to equations (4.10), (4.13) and residue from (4.16) in the main text.



-ggggggh1h2h3h4h5h6Nf1.m:

In the three files "ggggggmmppppNf1.m", "ggggggmpmpppNf1.m", and "ggggggmppmppNf1.m", we record the maximally-transcendental parts of the two-loop six-gluon hard functions in QCD at order Nf^1.

-ggggggmppmpp_Nf2.m:

In this file, we record the maximally-transcendental part of the two-loop six-gluon -++-++ hard function in QCD at order Nf^2.



------------
--2. Symbol results of splitting functions at maximal transcendentality


-triplecollinearsplit.m:

In this file, we record the results for the triple-collinear splitting functions: 
1) Vppptop from eq.(7.29); 
2) Vmpptom and w1hat from eq.(7.32); 
3) Vpmptom, w2hat and w3hat from eq.(7.34); 
4) Vppmtom and w4hat are obtained from Vmpptom and w1hat by interchanging the labels 4 and 6.

In these expressions, z4 and z6 are defined according to the implementation of the triple-collinear limit p_i-> z_i p, and the symbol letters Wb[i] are defined by oddtcsplit. The spinor-helicity brackets ab[i,0] involve an auxiliary spinor, denoted by 0, which specifies the kinematic parametrization in the triple-collinear region.

==> anc/definitions.m <==
(* ::Package:: *)

(*Symbol Letters W[i]*)


(*Defintions of the 137 letters in Mandelstam variables*)
LettersDef={W[1]->Log[s[1,2]],W[2]->Log[s[2,3]],W[3]->Log[s[3,4]],W[4]->Log[s[4,5]],W[5]->Log[s[5,6]],W[6]->Log[s[6,1]],W[7]->Log[s[1,2,3]],W[8]->Log[s[2,3,4]],W[9]->Log[s[3,4,5]],W[10]->Log[-s[1,2]-s[2,3]],W[11]->Log[-s[2,3]-s[3,4]],W[12]->Log[-s[3,4]-s[4,5]],W[13]->Log[-s[4,5]-s[5,6]],W[14]->Log[-s[5,6]-s[6,1]],W[15]->Log[-s[1,2]-s[6,1]],W[16]->Log[s[1,2]-s[1,2,3]],W[17]->Log[s[2,3]-s[2,3,4]],W[18]->Log[s[3,4]-s[3,4,5]],W[19]->Log[s[4,5]-s[1,2,3]],W[20]->Log[s[5,6]-s[2,3,4]],W[21]->Log[s[6,1]-s[3,4,5]],W[22]->Log[s[1,2]-s[3,4,5]],W[23]->Log[s[2,3]-s[1,2,3]],W[24]->Log[s[3,4]-s[2,3,4]],W[25]->Log[s[4,5]-s[3,4,5]],W[26]->Log[s[5,6]-s[1,2,3]],W[27]->Log[s[6,1]-s[2,3,4]],W[28]->Log[-s[1,2]-s[2,3]+s[1,2,3]],W[29]->Log[-s[2,3]-s[3,4]+s[2,3,4]],W[30]->Log[-s[3,4]-s[4,5]+s[3,4,5]],W[31]->Log[-s[4,5]-s[5,6]+s[1,2,3]],W[32]->Log[-s[5,6]-s[6,1]+s[2,3,4]],W[33]->Log[-s[1,2]-s[6,1]+s[3,4,5]],W[34]->Log[s[1,2]-s[3,4]-s[1,2,3]],W[35]->Log[s[2,3]-s[4,5]-s[2,3,4]],W[36]->Log[s[3,4]-s[5,6]-s[3,4,5]],W[37]->Log[s[4,5]-s[6,1]-s[1,2,3]],W[38]->Log[-s[1,2]+s[5,6]-s[2,3,4]],W[39]->Log[-s[2,3]+s[6,1]-s[3,4,5]],W[40]->Log[s[1,2]-s[5,6]-s[3,4,5]],W[41]->Log[s[2,3]-s[6,1]-s[1,2,3]],W[42]->Log[-s[1,2]+s[3,4]-s[2,3,4]],W[43]->Log[-s[2,3]+s[4,5]-s[3,4,5]],W[44]->Log[-s[3,4]+s[5,6]-s[1,2,3]],W[45]->Log[-s[4,5]+s[6,1]-s[2,3,4]],W[46]->Log[s[1,2]+s[4,5]-s[1,2,3]-s[3,4,5]],W[47]->Log[s[2,3]+s[5,6]-s[1,2,3]-s[2,3,4]],W[48]->Log[s[3,4]+s[6,1]-s[2,3,4]-s[3,4,5]],W[49]->Log[-s[1,2] s[4,5]+s[1,2,3] s[3,4,5]],W[50]->Log[-s[2,3] s[5,6]+s[1,2,3] s[2,3,4]],W[51]->Log[-s[3,4] s[6,1]+s[2,3,4] s[3,4,5]],W[58]->Log[-s[1,2] s[4,5]-s[2,3] s[3,4,5]+s[1,2,3] s[3,4,5]],W[59]->Log[-s[2,3] s[5,6]-s[3,4] s[1,2,3]+s[1,2,3] s[2,3,4]],W[60]->Log[-s[3,4] s[6,1]-s[4,5] s[2,3,4]+s[2,3,4] s[3,4,5]],W[61]->Log[-s[1,2] s[4,5]-s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5]],W[62]->Log[-s[2,3] s[5,6]-s[6,1] s[1,2,3]+s[1,2,3] s[2,3,4]],W[63]->Log[-s[3,4] s[6,1]-s[1,2] s[2,3,4]+s[2,3,4] s[3,4,5]],W[64]->Log[-s[1,2] s[4,5]-s[3,4] s[1,2,3]+s[1,2,3] s[3,4,5]],W[65]->Log[-s[2,3] s[5,6]-s[4,5] s[2,3,4]+s[1,2,3] s[2,3,4]],W[66]->Log[-s[3,4] s[6,1]-s[5,6] s[3,4,5]+s[2,3,4] s[3,4,5]],W[67]->Log[-s[1,2] s[4,5]-s[6,1] s[1,2,3]+s[1,2,3] s[3,4,5]],W[68]->Log[-s[2,3] s[5,6]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4]],W[69]->Log[-s[3,4] s[6,1]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5]],W[76]->Log[s[1,2] s[3,4]+s[1,2] s[4,5]-s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5]],W[77]->Log[s[2,3] s[4,5]+s[2,3] s[5,6]-s[4,5] s[1,2,3]+s[6,1] s[1,2,3]-s[1,2,3] s[2,3,4]],W[78]->Log[s[3,4] s[5,6]+s[3,4] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[2,3,4]-s[2,3,4] s[3,4,5]],W[79]->Log[s[1,2] s[4,5]+s[4,5] s[6,1]+s[2,3] s[3,4,5]-s[6,1] s[3,4,5]-s[1,2,3] s[3,4,5]],W[80]->Log[s[1,2] s[5,6]+s[2,3] s[5,6]-s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2,3] s[2,3,4]],W[81]->Log[s[2,3] s[6,1]+s[3,4] s[6,1]-s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3,4] s[3,4,5]],W[82]->Log[s[1,2] s[4,5]+s[2,3] s[4,5]-s[2,3] s[1,2,3]+s[6,1] s[1,2,3]-s[1,2,3] s[3,4,5]],W[83]->Log[s[2,3] s[5,6]+s[3,4] s[5,6]+s[1,2] s[2,3,4]-s[3,4] s[2,3,4]-s[1,2,3] s[2,3,4]],W[84]->Log[s[3,4] s[6,1]+s[4,5] s[6,1]+s[2,3] s[3,4,5]-s[4,5] s[3,4,5]-s[2,3,4] s[3,4,5]],W[85]->Log[s[1,2] s[4,5]+s[1,2] s[5,6]+s[3,4] s[1,2,3]-s[5,6] s[1,2,3]-s[1,2,3] s[3,4,5]],W[86]->Log[s[2,3] s[5,6]+s[2,3] s[6,1]+s[4,5] s[2,3,4]-s[6,1] s[2,3,4]-s[1,2,3] s[2,3,4]],W[87]->Log[s[1,2] s[3,4]+s[3,4] s[6,1]-s[1,2] s[3,4,5]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5]],W[88]->Log[-s[1,2] s[3,4]+s[1,2] s[3,4,5]+s[3,4] s[3,4,5]-s[5,6] s[3,4,5]-s[3,4,5]^2],W[89]->Log[-s[2,3] s[4,5]+s[2,3] s[1,2,3]+s[4,5] s[1,2,3]-s[6,1] s[1,2,3]-s[1,2,3]^2],W[90]->Log[-s[3,4] s[5,6]-s[1,2] s[2,3,4]+s[3,4] s[2,3,4]+s[5,6] s[2,3,4]-s[2,3,4]^2],W[91]->Log[-s[4,5] s[6,1]-s[2,3] s[3,4,5]+s[4,5] s[3,4,5]+s[6,1] s[3,4,5]-s[3,4,5]^2],W[92]->Log[-s[1,2] s[5,6]+s[1,2] s[1,2,3]-s[3,4] s[1,2,3]+s[5,6] s[1,2,3]-s[1,2,3]^2],W[93]->Log[-s[2,3] s[6,1]+s[2,3] s[2,3,4]-s[4,5] s[2,3,4]+s[6,1] s[2,3,4]-s[2,3,4]^2],W[100]->Log[-s[2,3] s[3,4] s[5,6]-s[1,2] s[4,5] s[6,1]-s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[6,1] s[1,2,3] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[101]->Log[-s[1,2] s[2,3] s[5,6]-s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1] s[1,2,3]-s[1,2] s[4,5] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[102]->Log[-s[1,2] s[4,5] s[5,6]-s[2,3] s[3,4] s[6,1]+s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]-s[2,3] s[5,6] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[103]->Log[-s[1,2] s[3,4] s[4,5]-s[2,3] s[5,6] s[6,1]-s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[104]->Log[-s[2,3] s[4,5] s[5,6]-s[1,2] s[3,4] s[6,1]+s[3,4] s[6,1] s[1,2,3]-s[1,2] s[4,5] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[1,2] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[105]->Log[-s[1,2] s[2,3] s[4,5]-s[3,4] s[5,6] s[6,1]+s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]-s[2,3] s[5,6] s[3,4,5]+s[2,3] s[1,2,3] s[3,4,5]+s[5,6] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[157]->Log[(-r[1]+s[1,2]+s[3,4]-s[5,6])/(r[1]+s[1,2]+s[3,4]-s[5,6])],W[158]->Log[(-r[2]+s[2,3]+s[4,5]-s[6,1])/(r[2]+s[2,3]+s[4,5]-s[6,1])],W[159]->Log[(-r[1]-s[1,2]+s[3,4]+s[5,6])/(r[1]-s[1,2]+s[3,4]+s[5,6])],W[160]->Log[(-r[2]-s[2,3]+s[4,5]+s[6,1])/(r[2]-s[2,3]+s[4,5]+s[6,1])],W[161]->Log[(-r[1]+s[1,2]-s[3,4]+s[5,6]-2 s[1,2,3])/(r[1]+s[1,2]-s[3,4]+s[5,6]-2 s[1,2,3])],W[162]->Log[(-r[2]+s[2,3]-s[4,5]+s[6,1]-2 s[2,3,4])/(r[2]+s[2,3]-s[4,5]+s[6,1]-2 s[2,3,4])],W[163]->Log[(-r[1]+s[1,2]+s[3,4]-s[5,6]-2 s[3,4,5])/(r[1]+s[1,2]+s[3,4]-s[5,6]-2 s[3,4,5])],W[164]->Log[(-r[2]+s[2,3]+s[4,5]-s[6,1]-2 s[1,2,3])/(r[2]+s[2,3]+s[4,5]-s[6,1]-2 s[1,2,3])],W[165]->Log[(-r[1]-s[1,2]+s[3,4]+s[5,6]-2 s[2,3,4])/(r[1]-s[1,2]+s[3,4]+s[5,6]-2 s[2,3,4])],W[166]->Log[(-r[2]-s[2,3]+s[4,5]+s[6,1]-2 s[3,4,5])/(r[2]-s[2,3]+s[4,5]+s[6,1]-2 s[3,4,5])],W[182]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[183]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[184]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[185]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]-s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]-s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[186]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[187]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]-s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]-s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[188]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4])],W[189]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5])],W[190]->Log[(-eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5])/(eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5])],W[194]->Log[(-eps[1,2,3,4]-s[1,2] s[2,3]+s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]-s[1,2] s[2,3]+s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[195]->Log[(-eps[2,3,4,5]-s[2,3] s[3,4]+s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]-s[2,3] s[3,4]+s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[196]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]-s[3,4] s[4,5]+s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]-s[3,4] s[4,5]+s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[197]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]-s[4,5] s[5,6]+s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]-s[4,5] s[5,6]+s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[198]->Log[(-eps[5,6,1,2]+s[1,2] s[6,1]+s[3,4] s[6,1]-s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]+s[1,2] s[6,1]+s[3,4] s[6,1]-s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[199]->Log[(-eps[6,1,2,3]+s[1,2] s[2,3]+s[1,2] s[4,5]-s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]+s[1,2] s[2,3]+s[1,2] s[4,5]-s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[200]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[201]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[202]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[203]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[204]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[205]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[206]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]+2 s[2,3] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]+2 s[2,3] s[2,3,4]-s[1,2,3] s[2,3,4])],W[207]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]+2 s[3,4] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]+2 s[3,4] s[3,4,5]-s[2,3,4] s[3,4,5])],W[208]->Log[(-eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+2 s[4,5] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+2 s[4,5] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[209]->Log[(-eps[4,5,6,1]-s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]+2 s[5,6] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]-s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]+2 s[5,6] s[2,3,4]-s[1,2,3] s[2,3,4])],W[210]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]-s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]+2 s[6,1] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]-s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]+2 s[6,1] s[3,4,5]-s[2,3,4] s[3,4,5])],W[211]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]-s[1,2] s[4,5]+s[1,2] s[6,1]+2 s[1,2] s[1,2,3]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]-s[1,2] s[4,5]+s[1,2] s[6,1]+2 s[1,2] s[1,2,3]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[218]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+2 s[1,2] s[5,6]+s[2,3] s[5,6]-2 s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+2 s[1,2] s[5,6]+s[2,3] s[5,6]-2 s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[219]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+2 s[2,3] s[6,1]+s[3,4] s[6,1]-2 s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+2 s[2,3] s[6,1]+s[3,4] s[6,1]-2 s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[220]->Log[(-eps[3,4,5,6]+2 s[1,2] s[3,4]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]-2 s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+2 s[1,2] s[3,4]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]-2 s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[242]->Log[(-eps[1,2,3,5]-s[1,2] (s[4,5]+s[6,1]-s[2,3,4])+s[2,3] (s[3,4]+s[5,6]-s[3,4,5])+s[1,2,3] (-s[3,4]+s[6,1]-s[2,3,4]+s[3,4,5]))/(eps[1,2,3,5]-s[1,2] (s[4,5]+s[6,1]-s[2,3,4])+s[2,3] (s[3,4]+s[5,6]-s[3,4,5])+s[1,2,3] (-s[3,4]+s[6,1]-s[2,3,4]+s[3,4,5]))],W[243]->Log[(-eps[2,3,4,6]+s[3,4] (s[4,5]+s[6,1]-s[1,2,3])-s[2,3] (s[1,2]+s[5,6]-s[3,4,5])+s[2,3,4] (s[1,2]-s[4,5]+s[1,2,3]-s[3,4,5]))/(eps[2,3,4,6]+s[3,4] (s[4,5]+s[6,1]-s[1,2,3])-s[2,3] (s[1,2]+s[5,6]-s[3,4,5])+s[2,3,4] (s[1,2]-s[4,5]+s[1,2,3]-s[3,4,5]))],W[244]->Log[(-eps[3,4,5,1]-s[3,4] (s[2,3]+s[6,1]-s[1,2,3])+s[4,5] (s[1,2]+s[5,6]-s[2,3,4])+(s[2,3]-s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])/(eps[3,4,5,1]-s[3,4] (s[2,3]+s[6,1]-s[1,2,3])+s[4,5] (s[1,2]+s[5,6]-s[2,3,4])+(s[2,3]-s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])],W[245]->Log[(-eps[4,5,6,2]-s[4,5] (s[1,2]+s[3,4]-s[2,3,4])+s[5,6] (s[2,3]+s[6,1]-s[3,4,5])+s[1,2,3] (s[3,4]-s[6,1]-s[2,3,4]+s[3,4,5]))/(eps[4,5,6,2]-s[4,5] (s[1,2]+s[3,4]-s[2,3,4])+s[5,6] (s[2,3]+s[6,1]-s[3,4,5])+s[1,2,3] (s[3,4]-s[6,1]-s[2,3,4]+s[3,4,5]))],W[246]->Log[(-eps[5,6,1,3]+s[6,1] (s[1,2]+s[3,4]-s[1,2,3])-s[5,6] (s[2,3]+s[4,5]-s[3,4,5])+s[2,3,4] (-s[1,2]+s[4,5]+s[1,2,3]-s[3,4,5]))/(eps[5,6,1,3]+s[6,1] (s[1,2]+s[3,4]-s[1,2,3])-s[5,6] (s[2,3]+s[4,5]-s[3,4,5])+s[2,3,4] (-s[1,2]+s[4,5]+s[1,2,3]-s[3,4,5]))],W[247]->Log[(-eps[6,1,2,4]-s[6,1] (s[3,4]+s[5,6]-s[1,2,3])+s[1,2] (s[2,3]+s[4,5]-s[2,3,4])+(-s[2,3]+s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])/(eps[6,1,2,4]-s[6,1] (s[3,4]+s[5,6]-s[1,2,3])+s[1,2] (s[2,3]+s[4,5]-s[2,3,4])+(-s[2,3]+s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])],W[275]->Log[(-eps[1,2,3,4] r[1]+s[1,2]^2 s[2,3]-2 s[1,2] s[2,3] s[3,4]+s[2,3] s[3,4]^2-2 s[1,2] s[2,3] s[5,6]-2 s[1,2] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[5,6]+s[2,3] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]-s[1,2]^2 s[2,3,4]+s[1,2] s[3,4] s[2,3,4]+s[1,2] s[5,6] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]-s[5,6] s[1,2,3] s[2,3,4])/(eps[1,2,3,4] r[1]+s[1,2]^2 s[2,3]-2 s[1,2] s[2,3] s[3,4]+s[2,3] s[3,4]^2-2 s[1,2] s[2,3] s[5,6]-2 s[1,2] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[5,6]+s[2,3] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]-s[1,2]^2 s[2,3,4]+s[1,2] s[3,4] s[2,3,4]+s[1,2] s[5,6] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]-s[5,6] s[1,2,3] s[2,3,4])],W[276]->Log[(-eps[2,3,4,5] r[2]+s[2,3]^2 s[3,4]-2 s[2,3] s[3,4] s[4,5]+s[3,4] s[4,5]^2-2 s[2,3] s[3,4] s[6,1]-2 s[2,3] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1]^2+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3]^2 s[3,4,5]+s[2,3] s[4,5] s[3,4,5]+s[2,3] s[6,1] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[6,1] s[2,3,4] s[3,4,5])/(eps[2,3,4,5] r[2]+s[2,3]^2 s[3,4]-2 s[2,3] s[3,4] s[4,5]+s[3,4] s[4,5]^2-2 s[2,3] s[3,4] s[6,1]-2 s[2,3] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1]^2+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3]^2 s[3,4,5]+s[2,3] s[4,5] s[3,4,5]+s[2,3] s[6,1] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[6,1] s[2,3,4] s[3,4,5])],W[277]->Log[(-eps[3,4,5,6] r[1]+s[1,2]^2 s[4,5]-2 s[1,2] s[3,4] s[4,5]+s[3,4]^2 s[4,5]-2 s[1,2] s[3,4] s[5,6]-2 s[1,2] s[4,5] s[5,6]-2 s[3,4] s[4,5] s[5,6]+s[4,5] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]+s[1,2] s[5,6] s[3,4,5]+s[3,4] s[5,6] s[3,4,5]-s[5,6]^2 s[3,4,5]-s[1,2] s[1,2,3] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5])/(eps[3,4,5,6] r[1]+s[1,2]^2 s[4,5]-2 s[1,2] s[3,4] s[4,5]+s[3,4]^2 s[4,5]-2 s[1,2] s[3,4] s[5,6]-2 s[1,2] s[4,5] s[5,6]-2 s[3,4] s[4,5] s[5,6]+s[4,5] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]+s[1,2] s[5,6] s[3,4,5]+s[3,4] s[5,6] s[3,4,5]-s[5,6]^2 s[3,4,5]-s[1,2] s[1,2,3] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5])],W[278]->Log[(-eps[4,5,6,1] r[2]+s[2,3]^2 s[5,6]-2 s[2,3] s[4,5] s[5,6]+s[4,5]^2 s[5,6]-2 s[2,3] s[4,5] s[6,1]-2 s[2,3] s[5,6] s[6,1]-2 s[4,5] s[5,6] s[6,1]+s[5,6] s[6,1]^2+s[2,3] s[6,1] s[1,2,3]+s[4,5] s[6,1] s[1,2,3]-s[6,1]^2 s[1,2,3]+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3] s[1,2,3] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4])/(eps[4,5,6,1] r[2]+s[2,3]^2 s[5,6]-2 s[2,3] s[4,5] s[5,6]+s[4,5]^2 s[5,6]-2 s[2,3] s[4,5] s[6,1]-2 s[2,3] s[5,6] s[6,1]-2 s[4,5] s[5,6] s[6,1]+s[5,6] s[6,1]^2+s[2,3] s[6,1] s[1,2,3]+s[4,5] s[6,1] s[1,2,3]-s[6,1]^2 s[1,2,3]+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3] s[1,2,3] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4])]};


(*Defintions of r[1],r[2] and eps[i,j,k,l] in Mandelstam variables*)
SqrtDef={r[1]->Sqrt[s[1,2]^2-2 s[1,2] s[3,4]+s[3,4]^2-2 s[1,2] s[5,6]-2 s[3,4] s[5,6]+s[5,6]^2],r[2]->Sqrt[s[2,3]^2-2 s[2,3] s[4,5]+s[4,5]^2-2 s[2,3] s[6,1]-2 s[4,5] s[6,1]+s[6,1]^2],eps[1,2,3,4]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2] s[2,3]^2 s[3,4]+s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3]^2 s[5,6]-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3]^2 s[3,4] s[5,6]+s[2,3]^2 s[5,6]^2+2 s[1,2] s[2,3] s[3,4] s[1,2,3]-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+s[3,4]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]+2 s[1,2] s[2,3] s[3,4] s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]+2 s[1,2] s[2,3] s[1,2,3] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+2 s[2,3] s[3,4] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2),eps[1,2,3,5]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[1,2]^2 s[4,5]^2-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3]^2 s[3,4] s[5,6]-2 s[1,2] s[2,3] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-2 s[1,2]^2 s[4,5] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]-2 s[1,2] s[2,3] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[1,2] s[3,4] s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]-2 s[1,2] s[3,4] s[6,1] s[1,2,3]-2 s[2,3] s[3,4] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]+2 s[2,3] s[5,6] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[3,4] s[6,1] s[1,2,3]^2+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[2,3] s[3,4] s[2,3,4]+2 s[1,2]^2 s[4,5] s[2,3,4]+4 s[1,2] s[2,3] s[4,5] s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+2 s[2,3] s[3,4] s[1,2,3] s[2,3,4]-2 s[1,2] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+4 s[1,2] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]+4 s[1,2] s[2,3] s[5,6] s[3,4,5]+2 s[2,3]^2 s[5,6] s[3,4,5]+2 s[1,2] s[2,3] s[6,1] s[3,4,5]+4 s[2,3] s[3,4] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]-2 s[2,3] s[5,6] s[1,2,3] s[3,4,5]+2 s[1,2] s[6,1] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]-2 s[1,2] s[2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[2,3] s[1,2,3] s[2,3,4] s[3,4,5]+2 s[1,2,3]^2 s[2,3,4] s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[2,3,4,5]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[2,3] s[3,4]^2 s[4,5]+s[3,4]^2 s[4,5]^2-2 s[2,3] s[3,4]^2 s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4]^2 s[4,5] s[6,1]+s[3,4]^2 s[6,1]^2+2 s[2,3] s[3,4] s[4,5] s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[2,3] s[3,4] s[4,5] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]+2 s[2,3] s[3,4] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+2 s[3,4] s[4,5] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[2,3,4,6]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[3,4]^2 s[4,5]^2-2 s[1,2] s[2,3]^2 s[5,6]-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4]^2 s[4,5] s[6,1]-2 s[2,3] s[3,4] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2+2 s[1,2] s[2,3] s[3,4] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+4 s[2,3] s[3,4] s[6,1] s[1,2,3]+2 s[3,4]^2 s[6,1] s[1,2,3]+s[3,4]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]-2 s[1,2] s[2,3] s[4,5] s[2,3,4]-2 s[1,2] s[3,4] s[4,5] s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]+2 s[1,2] s[2,3] s[1,2,3] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+4 s[3,4] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]-2 s[3,4] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[2,3,4]^2+s[4,5]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[2,3] s[3,4] s[4,5] s[3,4,5]+2 s[2,3]^2 s[5,6] s[3,4,5]+4 s[2,3] s[3,4] s[5,6] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]-2 s[2,3] s[3,4] s[1,2,3] s[3,4,5]+4 s[1,2] s[2,3] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+2 s[3,4] s[4,5] s[2,3,4] s[3,4,5]-2 s[2,3] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[2,3] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[3,4] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+2 s[1,2,3] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[3,4,5,1]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[1,2]^2 s[4,5]^2-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]-2 s[1,2] s[4,5]^2 s[5,6]+s[4,5]^2 s[5,6]^2-2 s[2,3] s[3,4]^2 s[6,1]-2 s[1,2] s[3,4] s[4,5] s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[1,2] s[3,4] s[4,5] s[1,2,3]+2 s[3,4] s[4,5] s[5,6] s[1,2,3]+2 s[3,4]^2 s[6,1] s[1,2,3]+4 s[3,4] s[4,5] s[6,1] s[1,2,3]+s[3,4]^2 s[1,2,3]^2+4 s[1,2] s[3,4] s[4,5] s[2,3,4]+2 s[2,3] s[3,4] s[4,5] s[2,3,4]+2 s[1,2] s[4,5]^2 s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]-2 s[3,4] s[4,5] s[1,2,3] s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]-2 s[2,3] s[3,4] s[5,6] s[3,4,5]+2 s[1,2] s[4,5] s[5,6] s[3,4,5]-2 s[2,3] s[4,5] s[5,6] s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]+4 s[2,3] s[3,4] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+2 s[4,5] s[5,6] s[1,2,3] s[3,4,5]-2 s[3,4] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]+2 s[2,3] s[3,4] s[2,3,4] s[3,4,5]-2 s[1,2] s[4,5] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+4 s[4,5] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[4,5] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2+2 s[2,3] s[5,6] s[3,4,5]^2+s[5,6]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+2 s[1,2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[3,4,5,6]->\[Sqrt](s[1,2]^2 s[4,5]^2-2 s[1,2] s[3,4] s[4,5]^2+s[3,4]^2 s[4,5]^2-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[1,2] s[4,5]^2 s[5,6]-2 s[3,4] s[4,5]^2 s[5,6]+s[4,5]^2 s[5,6]^2+2 s[1,2] s[3,4] s[4,5] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[3,4] s[4,5] s[5,6] s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+2 s[3,4] s[4,5] s[5,6] s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+2 s[4,5] s[5,6] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[4,5,6,1]->\[Sqrt](s[2,3]^2 s[5,6]^2-2 s[2,3] s[4,5] s[5,6]^2+s[4,5]^2 s[5,6]^2-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[2,3] s[5,6]^2 s[6,1]-2 s[4,5] s[5,6]^2 s[6,1]+s[5,6]^2 s[6,1]^2+2 s[2,3] s[5,6] s[6,1] s[1,2,3]+2 s[4,5] s[5,6] s[6,1] s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2+2 s[2,3] s[4,5] s[5,6] s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]+2 s[4,5] s[5,6] s[6,1] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]+2 s[5,6] s[6,1] s[1,2,3] s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2),eps[4,5,6,2]->\[Sqrt](s[1,2]^2 s[4,5]^2-2 s[1,2] s[3,4] s[4,5]^2+s[3,4]^2 s[4,5]^2-2 s[1,2] s[2,3] s[4,5] s[5,6]-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[4,5] s[5,6] s[6,1]-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]-2 s[2,3] s[5,6]^2 s[6,1]+s[5,6]^2 s[6,1]^2+2 s[1,2] s[3,4] s[4,5] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]-2 s[3,4] s[4,5] s[6,1] s[1,2,3]+2 s[2,3] s[5,6] s[6,1] s[1,2,3]-2 s[3,4] s[5,6] s[6,1] s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[3,4] s[6,1] s[1,2,3]^2+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[4,5]^2 s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+4 s[1,2] s[4,5] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]+2 s[4,5] s[5,6] s[6,1] s[2,3,4]-2 s[1,2] s[4,5] s[1,2,3] s[2,3,4]+4 s[3,4] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]+2 s[5,6] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+4 s[2,3] s[4,5] s[5,6] s[3,4,5]+2 s[3,4] s[4,5] s[5,6] s[3,4,5]+2 s[2,3] s[5,6]^2 s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[4,5] s[1,2,3] s[3,4,5]-2 s[2,3] s[5,6] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+4 s[5,6] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]-2 s[4,5] s[5,6] s[2,3,4] s[3,4,5]-2 s[4,5] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[5,6] s[1,2,3] s[2,3,4] s[3,4,5]+2 s[1,2,3]^2 s[2,3,4] s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[5,6,1,2]->\[Sqrt](-4 s[1,2] s[3,4] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[1,2] s[3,4] s[6,1]^2+s[3,4]^2 s[6,1]^2-2 s[1,2] s[5,6] s[6,1]^2-2 s[3,4] s[5,6] s[6,1]^2+s[5,6]^2 s[6,1]^2-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+2 s[1,2] s[5,6] s[6,1] s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]+2 s[1,2] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]+2 s[5,6] s[6,1] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[5,6,1,3]->\[Sqrt](s[2,3]^2 s[5,6]^2-2 s[2,3] s[4,5] s[5,6]^2+s[4,5]^2 s[5,6]^2-2 s[1,2] s[2,3] s[5,6] s[6,1]-4 s[1,2] s[3,4] s[5,6] s[6,1]-2 s[2,3] s[3,4] s[5,6] s[6,1]-2 s[1,2] s[4,5] s[5,6] s[6,1]-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[1,2] s[3,4] s[6,1]^2+s[3,4]^2 s[6,1]^2+2 s[2,3] s[5,6] s[6,1] s[1,2,3]+4 s[3,4] s[5,6] s[6,1] s[1,2,3]+2 s[4,5] s[5,6] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+2 s[3,4] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[2,3] s[5,6] s[2,3,4]-2 s[1,2] s[4,5] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]-2 s[1,2] s[4,5] s[6,1] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[5,6] s[1,2,3] s[2,3,4]+4 s[1,2] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[6,1] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[2,3,4]^2+s[4,5]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2+2 s[2,3] s[5,6]^2 s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]+2 s[1,2] s[5,6] s[6,1] s[3,4,5]+4 s[2,3] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6] s[6,1] s[1,2,3] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]-2 s[2,3] s[5,6] s[2,3,4] s[3,4,5]+4 s[4,5] s[5,6] s[2,3,4] s[3,4,5]+2 s[1,2] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[5,6] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[6,1] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+2 s[1,2,3] s[2,3,4]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[6,1,2,3]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2]^2 s[2,3] s[4,5]+s[1,2]^2 s[4,5]^2-2 s[1,2]^2 s[2,3] s[6,1]-2 s[1,2]^2 s[4,5] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]+s[1,2]^2 s[6,1]^2+2 s[1,2] s[2,3] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]+2 s[1,2] s[2,3] s[6,1] s[3,4,5]+2 s[1,2] s[2,3] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[1,2] s[6,1] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[6,1,2,4]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2]^2 s[2,3] s[4,5]+s[1,2]^2 s[4,5]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]-2 s[1,2] s[3,4] s[4,5] s[6,1]-2 s[1,2] s[2,3] s[5,6] s[6,1]-4 s[1,2] s[3,4] s[5,6] s[6,1]-2 s[1,2] s[4,5] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2-2 s[3,4] s[5,6] s[6,1]^2+s[5,6]^2 s[6,1]^2+2 s[1,2] s[2,3] s[6,1] s[1,2,3]+4 s[1,2] s[3,4] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]+2 s[3,4] s[6,1]^2 s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]+2 s[1,2]^2 s[4,5] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+4 s[1,2] s[4,5] s[6,1] s[2,3,4]+2 s[1,2] s[5,6] s[6,1] s[2,3,4]-2 s[1,2] s[6,1] s[1,2,3] s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]-2 s[1,2] s[2,3] s[5,6] s[3,4,5]+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]-2 s[2,3] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]+2 s[1,2] s[2,3] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[6,1] s[1,2,3] s[3,4,5]+4 s[5,6] s[6,1] s[1,2,3] s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]+4 s[1,2] s[2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[4,5] s[2,3,4] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]+2 s[5,6] s[6,1] s[2,3,4] s[3,4,5]-2 s[1,2] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[6,1] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2+2 s[2,3] s[5,6] s[3,4,5]^2+s[5,6]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+2 s[1,2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2)};


(*Definitions of Mandelstam variables and eps[i,j,k,l] in momentum twistors; br[a,b,c,d]:=<abcd>*)
VarInMomTwistors={s[1,2]->br[6,1,2,3]/(br[2,3,A,B] br[6,1,A,B]),s[2,3]->br[1,2,3,4]/(br[1,2,A,B] br[3,4,A,B]),s[3,4]->br[2,3,4,5]/(br[2,3,A,B] br[4,5,A,B]),s[4,5]->br[3,4,5,6]/(br[3,4,A,B] br[5,6,A,B]),s[5,6]->br[4,5,6,1]/(br[4,5,A,B] br[6,1,A,B]),s[6,1]->br[5,6,1,2]/(br[1,2,A,B] br[5,6,A,B]),s[1,2,3]->br[6,1,3,4]/(br[3,4,A,B] br[6,1,A,B]),s[2,3,4]->br[1,2,4,5]/(br[1,2,A,B] br[4,5,A,B]),s[3,4,5]->br[2,3,5,6]/(br[2,3,A,B] br[5,6,A,B]),eps[1,2,3,4]->(-br[1,2,A,B] br[1,3,4,6] br[2,3,4,5]-br[1,2,3,6] br[1,4,A,B] br[2,3,4,5]+br[1,2,3,4] br[1,6,A,B] br[2,3,4,5]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B]-br[1,2,3,6] br[1,3,4,5] br[2,4,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B]),eps[1,2,3,5]->(-br[1,2,5,6] br[1,3,A,B] br[2,3,4,6] br[4,5,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,3,5,6] br[4,5,A,B]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]-br[1,2,3,4] br[1,2,5,6] br[3,6,A,B] br[4,5,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,4,5] br[5,6,A,B]+br[1,2,3,6] br[1,4,A,B] br[2,3,4,5] br[5,6,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,3,4,5] br[5,6,A,B]-br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,6] br[1,3,4,5] br[2,4,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,2,3,6] br[4,5,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[2,3,4,5]->(br[1,2,A,B] br[2,3,4,5] br[3,4,5,6]-br[1,2,4,5] br[2,3,A,B] br[3,4,5,6]-br[1,2,3,4] br[2,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[2,3,4,5] br[3,4,A,B]+br[1,2,4,5] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,4] br[2,4,5,6] br[3,5,A,B])/(br[1,2,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[2,3,4,6]->(-br[1,2,A,B] br[1,6,A,B] br[2,3,4,5] br[3,4,5,6]+br[1,2,4,5] br[1,6,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,3,4] br[1,6,A,B] br[2,5,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]-br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,4,5,6] br[3,5,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,4,5] br[5,6,A,B]-br[1,2,3,6] br[1,4,A,B] br[2,3,4,5] br[5,6,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,3,4,5] br[5,6,A,B]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,6] br[1,3,4,5] br[2,4,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[3,4,5,1]->(br[1,2,A,B] br[1,6,A,B] br[2,3,4,5] br[3,4,5,6]-br[1,2,A,B] br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]-br[1,2,4,5] br[1,6,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,3,4] br[1,6,A,B] br[2,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]+br[1,2,A,B] br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,4,5,6] br[3,5,A,B]+br[1,2,A,B] br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]+br[1,2,A,B] br[1,3,5,6] br[2,3,4,5] br[4,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[3,4,5,6]->-((-br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]+br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]+br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]-br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[3,4,5,6] br[4,5,A,B]+br[1,3,5,6] br[2,3,4,5] br[4,6,A,B])/(br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])),eps[4,5,6,1]->-((br[1,2,5,6] br[1,4,A,B] br[3,4,5,6]+br[1,2,4,6] br[1,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[1,4,5,6] br[3,4,A,B]+br[1,2,5,6] br[1,3,4,6] br[4,5,A,B]-br[1,2,4,5] br[1,3,4,6] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])),eps[4,5,6,2]->(br[1,2,A,B] br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,4,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,4,6] br[1,5,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,A,B] br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]-br[1,2,5,6] br[1,4,5,6] br[2,3,A,B] br[3,4,A,B]-br[1,2,A,B] br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,5,6] br[1,3,4,6] br[2,3,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]-br[1,2,A,B] br[1,3,5,6] br[2,3,4,5] br[4,6,A,B]-br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[5,6,1,2]->(-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6]-br[1,2,3,6] br[1,4,5,6] br[2,5,A,B]-br[1,2,3,5] br[1,4,5,6] br[2,6,A,B]+br[1,2,3,6] br[1,2,5,6] br[4,5,A,B]-br[1,2,3,6] br[1,2,4,5] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[4,5,A,B] br[5,6,A,B]),eps[5,6,1,3]->(-br[1,2,5,6] br[1,4,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,4,6] br[1,5,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]-br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]+br[1,2,5,6] br[1,4,5,6] br[2,3,A,B] br[3,4,A,B]+br[1,2,3,6] br[1,4,5,6] br[2,5,A,B] br[3,4,A,B]+br[1,2,3,5] br[1,4,5,6] br[2,6,A,B] br[3,4,A,B]-br[1,2,5,6] br[1,3,4,6] br[2,3,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,5,6] br[3,4,A,B] br[4,5,A,B]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,6] br[1,2,4,5] br[3,4,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[6,1,2,3]->(-br[1,2,5,6] br[1,3,A,B] br[2,3,4,6]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6]-br[1,2,3,4] br[1,6,A,B] br[2,3,5,6]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6]-br[1,2,3,4] br[1,2,5,6] br[3,6,A,B]+br[1,2,3,4] br[1,2,3,6] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[5,6,A,B]),eps[6,1,2,4]->(-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,6] br[1,4,5,6] br[2,5,A,B] br[3,4,A,B]-br[1,2,3,5] br[1,4,5,6] br[2,6,A,B] br[3,4,A,B]+br[1,2,5,6] br[1,3,A,B] br[2,3,4,6] br[4,5,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,5,6] br[3,4,A,B] br[4,5,A,B]+br[1,2,3,4] br[1,2,5,6] br[3,6,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,4,5] br[3,4,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,2,3,6] br[4,5,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])};


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


(* ::Input:: *)
(**)


==> anc/ggggggmmpppp.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{R[1] -> 1, R[2] -> -2 + (20*ab[1, 5]^3*ab[2, 6]^3)/
     (ab[1, 2]^3*ab[5, 6]^3) - (30*ab[1, 5]^2*ab[2, 6]^2)/
     (ab[1, 2]^2*ab[5, 6]^2) + (12*ab[1, 5]*ab[2, 6])/(ab[1, 2]*ab[5, 6]), 
  R[3] -> -2 + (20*ab[1, 3]^3*ab[2, 4]^3)/(ab[1, 2]^3*ab[3, 4]^3) - 
    (30*ab[1, 3]^2*ab[2, 4]^2)/(ab[1, 2]^2*ab[3, 4]^2) + 
    (12*ab[1, 3]*ab[2, 4])/(ab[1, 2]*ab[3, 4]), 
  R[4] -> -2 + (20*ab[1, 4]^3*ab[2, 6]^3)/(ab[1, 2]^3*ab[4, 6]^3) - 
    (30*ab[1, 4]^2*ab[2, 6]^2)/(ab[1, 2]^2*ab[4, 6]^2) + 
    (12*ab[1, 4]*ab[2, 6])/(ab[1, 2]*ab[4, 6]), 
  R[5] -> -2 + (20*ab[1, 3]^3*ab[2, 5]^3)/(ab[1, 2]^3*ab[3, 5]^3) - 
    (30*ab[1, 3]^2*ab[2, 5]^2)/(ab[1, 2]^2*ab[3, 5]^2) + 
    (12*ab[1, 3]*ab[2, 5])/(ab[1, 2]*ab[3, 5]), 
  R[6] -> -2 + (20*ab[1, 3]^3*ab[2, 6]^3)/(ab[1, 2]^3*ab[3, 6]^3) - 
    (30*ab[1, 3]^2*ab[2, 6]^2)/(ab[1, 2]^2*ab[3, 6]^2) + 
    (12*ab[1, 3]*ab[2, 6])/(ab[1, 2]*ab[3, 6]), 
  R[7] -> -2 + (20*ab[1, 4]^3*ab[2, 5]^3)/(ab[1, 2]^3*ab[4, 5]^3) - 
    (30*ab[1, 4]^2*ab[2, 5]^2)/(ab[1, 2]^2*ab[4, 5]^2) + 
    (12*ab[1, 4]*ab[2, 5])/(ab[1, 2]*ab[4, 5])}, 
 {2*SB[W[1], W[1], W[2], W[2]] + 2*SB[W[1], W[1], W[2], W[6]] - 
   2*SB[W[1], W[1], W[2], W[49]] + 2*SB[W[1], W[1], W[6], W[2]] + 
   2*SB[W[1], W[1], W[6], W[6]] - 2*SB[W[1], W[1], W[6], W[49]] - 
   2*SB[W[1], W[1], W[49], W[2]] - 2*SB[W[1], W[1], W[49], W[6]] + 
   2*SB[W[1], W[1], W[49], W[49]] + 2*SB[W[1], W[2], W[1], W[2]] + 
   2*SB[W[1], W[2], W[1], W[6]] - 2*SB[W[1], W[2], W[1], W[49]] + 
   2*SB[W[1], W[2], W[2], W[1]] + 2*SB[W[1], W[2], W[2], W[3]] - 
   2*SB[W[1], W[2], W[2], W[50]] - SB[W[1], W[2], W[3], W[1]] + 
   SB[W[1], W[2], W[3], W[2]] - SB[W[1], W[2], W[3], W[3]] - 
   SB[W[1], W[2], W[3], W[5]] + SB[W[1], W[2], W[3], W[50]] + 
   SB[W[1], W[2], W[4], W[3]] + SB[W[1], W[2], W[4], W[5]] - 
   SB[W[1], W[2], W[4], W[49]] + SB[W[1], W[2], W[5], W[4]] + 
   SB[W[1], W[2], W[5], W[6]] - SB[W[1], W[2], W[5], W[50]] + 
   SB[W[1], W[2], W[6], W[1]] - SB[W[1], W[2], W[6], W[2]] - 
   SB[W[1], W[2], W[6], W[4]] - SB[W[1], W[2], W[6], W[6]] + 
   SB[W[1], W[2], W[6], W[49]] - 2*SB[W[1], W[2], W[7], W[1]] - 
   2*SB[W[1], W[2], W[7], W[2]] - 2*SB[W[1], W[2], W[7], W[4]] - 
   2*SB[W[1], W[2], W[7], W[5]] + 2*SB[W[1], W[2], W[7], W[49]] + 
   2*SB[W[1], W[2], W[7], W[50]] - SB[W[1], W[2], W[49], W[1]] + 
   SB[W[1], W[2], W[49], W[2]] - SB[W[1], W[2], W[49], W[3]] + 
   SB[W[1], W[2], W[49], W[5]] + SB[W[1], W[2], W[50], W[1]] - 
   SB[W[1], W[2], W[50], W[2]] + SB[W[1], W[2], W[50], W[4]] - 
   SB[W[1], W[2], W[50], W[6]] - SB[W[1], W[2], W[187], W[182]] + 
   SB[W[1], W[2], W[187], W[183]] + SB[W[1], W[2], W[187], W[187]] + 
   SB[W[1], W[2], W[187], W[188]] - SB[W[1], W[2], W[187], W[189]] + 
   SB[W[1], W[2], W[187], W[190]] - SB[W[1], W[2], W[188], W[182]] + 
   SB[W[1], W[2], W[188], W[183]] + SB[W[1], W[2], W[188], W[187]] + 
   SB[W[1], W[2], W[188], W[188]] - SB[W[1], W[2], W[188], W[189]] + 
   SB[W[1], W[2], W[188], W[190]] - SB[W[1], W[3], W[2], W[1]] + 
   SB[W[1], W[3], W[2], W[2]] - SB[W[1], W[3], W[2], W[3]] - 
   SB[W[1], W[3], W[2], W[5]] + SB[W[1], W[3], W[2], W[50]] + 
   SB[W[1], W[3], W[4], W[2]] + SB[W[1], W[3], W[4], W[6]] - 
   SB[W[1], W[3], W[4], W[49]] - SB[W[1], W[3], W[5], W[1]] - 
   SB[W[1], W[3], W[5], W[2]] - SB[W[1], W[3], W[5], W[3]] - 
   SB[W[1], W[3], W[5], W[4]] - SB[W[1], W[3], W[5], W[5]] - 
   SB[W[1], W[3], W[5], W[6]] + SB[W[1], W[3], W[5], W[49]] + 
   SB[W[1], W[3], W[5], W[50]] + SB[W[1], W[3], W[5], W[51]] + 
   SB[W[1], W[3], W[6], W[2]] + SB[W[1], W[3], W[6], W[4]] - 
   SB[W[1], W[3], W[6], W[51]] + SB[W[1], W[3], W[7], W[1]] + 
   SB[W[1], W[3], W[7], W[2]] + SB[W[1], W[3], W[7], W[4]] + 
   SB[W[1], W[3], W[7], W[5]] - SB[W[1], W[3], W[7], W[49]] - 
   SB[W[1], W[3], W[7], W[50]] + SB[W[1], W[3], W[8], W[2]] + 
   SB[W[1], W[3], W[8], W[3]] + SB[W[1], W[3], W[8], W[5]] + 
   SB[W[1], W[3], W[8], W[6]] - SB[W[1], W[3], W[8], W[50]] - 
   SB[W[1], W[3], W[8], W[51]] - SB[W[1], W[3], W[9], W[1]] - 
   SB[W[1], W[3], W[9], W[3]] - SB[W[1], W[3], W[9], W[4]] - 
   SB[W[1], W[3], W[9], W[6]] + SB[W[1], W[3], W[9], W[49]] + 
   SB[W[1], W[3], W[9], W[51]] - SB[W[1], W[3], W[49], W[2]] + 
   SB[W[1], W[3], W[49], W[3]] - SB[W[1], W[3], W[49], W[4]] + 
   SB[W[1], W[3], W[49], W[6]] + SB[W[1], W[3], W[51], W[1]] - 
   SB[W[1], W[3], W[51], W[2]] + SB[W[1], W[3], W[51], W[4]] - 
   SB[W[1], W[3], W[51], W[6]] - SB[W[1], W[3], W[183], W[182]] + 
   SB[W[1], W[3], W[183], W[183]] + SB[W[1], W[3], W[183], W[187]] + 
   SB[W[1], W[3], W[183], W[188]] - SB[W[1], W[3], W[183], W[189]] + 
   SB[W[1], W[3], W[183], W[190]] - SB[W[1], W[3], W[190], W[182]] + 
   SB[W[1], W[3], W[190], W[183]] + SB[W[1], W[3], W[190], W[187]] + 
   SB[W[1], W[3], W[190], W[188]] - SB[W[1], W[3], W[190], W[189]] + 
   SB[W[1], W[3], W[190], W[190]] + SB[W[1], W[4], W[2], W[3]] + 
   SB[W[1], W[4], W[2], W[5]] - SB[W[1], W[4], W[2], W[49]] + 
   SB[W[1], W[4], W[3], W[2]] + SB[W[1], W[4], W[3], W[6]] - 
   SB[W[1], W[4], W[3], W[49]] + SB[W[1], W[4], W[5], W[2]] + 
   SB[W[1], W[4], W[5], W[6]] - SB[W[1], W[4], W[5], W[49]] + 
   SB[W[1], W[4], W[6], W[3]] + SB[W[1], W[4], W[6], W[5]] - 
   SB[W[1], W[4], W[6], W[49]] - SB[W[1], W[4], W[49], W[2]] - 
   SB[W[1], W[4], W[49], W[3]] - SB[W[1], W[4], W[49], W[5]] - 
   SB[W[1], W[4], W[49], W[6]] + 2*SB[W[1], W[4], W[49], W[49]] + 
   SB[W[1], W[5], W[2], W[4]] + SB[W[1], W[5], W[2], W[6]] - 
   SB[W[1], W[5], W[2], W[50]] - SB[W[1], W[5], W[3], W[1]] - 
   SB[W[1], W[5], W[3], W[2]] - SB[W[1], W[5], W[3], W[3]] - 
   SB[W[1], W[5], W[3], W[4]] - SB[W[1], W[5], W[3], W[5]] - 
   SB[W[1], W[5], W[3], W[6]] + SB[W[1], W[5], W[3], W[49]] + 
   SB[W[1], W[5], W[3], W[50]] + SB[W[1], W[5], W[3], W[51]] + 
   SB[W[1], W[5], W[4], W[2]] + SB[W[1], W[5], W[4], W[6]] - 
   SB[W[1], W[5], W[4], W[49]] - SB[W[1], W[5], W[6], W[1]] - 
   SB[W[1], W[5], W[6], W[3]] - SB[W[1], W[5], W[6], W[5]] + 
   SB[W[1], W[5], W[6], W[6]] + SB[W[1], W[5], W[6], W[51]] - 
   SB[W[1], W[5], W[7], W[1]] - SB[W[1], W[5], W[7], W[2]] - 
   SB[W[1], W[5], W[7], W[4]] - SB[W[1], W[5], W[7], W[5]] + 
   SB[W[1], W[5], W[7], W[49]] + SB[W[1], W[5], W[7], W[50]] + 
   SB[W[1], W[5], W[8], W[2]] + SB[W[1], W[5], W[8], W[3]] + 
   SB[W[1], W[5], W[8], W[5]] + SB[W[1], W[5], W[8], W[6]] - 
   SB[W[1], W[5], W[8], W[50]] - SB[W[1], W[5], W[8], W[51]] + 
   SB[W[1], W[5], W[9], W[1]] + SB[W[1], W[5], W[9], W[3]] + 
   SB[W[1], W[5], W[9], W[4]] + SB[W[1], W[5], W[9], W[6]] - 
   SB[W[1], W[5], W[9], W[49]] - SB[W[1], W[5], W[9], W[51]] + 
   SB[W[1], W[5], W[49], W[2]] - SB[W[1], W[5], W[49], W[4]] + 
   SB[W[1], W[5], W[49], W[5]] - SB[W[1], W[5], W[49], W[6]] + 
   SB[W[1], W[5], W[50], W[1]] - SB[W[1], W[5], W[50], W[2]] + 
   SB[W[1], W[5], W[50], W[4]] - SB[W[1], W[5], W[50], W[6]] - 
   SB[W[1], W[5], W[187], W[182]] + SB[W[1], W[5], W[187], W[183]] + 
   SB[W[1], W[5], W[187], W[187]] + SB[W[1], W[5], W[187], W[188]] - 
   SB[W[1], W[5], W[187], W[189]] + SB[W[1], W[5], W[187], W[190]] - 
   SB[W[1], W[5], W[188], W[182]] + SB[W[1], W[5], W[188], W[183]] + 
   SB[W[1], W[5], W[188], W[187]] + SB[W[1], W[5], W[188], W[188]] - 
   SB[W[1], W[5], W[188], W[189]] + SB[W[1], W[5], W[188], W[190]] + 
   2*SB[W[1], W[6], W[1], W[2]] + 2*SB[W[1], W[6], W[1], W[6]] - 
   2*SB[W[1], W[6], W[1], W[49]] + SB[W[1], W[6], W[2], W[1]] - 
   SB[W[1], W[6], W[2], W[2]] - SB[W[1], W[6], W[2], W[4]] - 
   SB[W[1], W[6], W[2], W[6]] + SB[W[1], W[6], W[2], W[49]] + 
   SB[W[1], W[6], W[3], W[2]] + SB[W[1], W[6], W[3], W[4]] - 
   SB[W[1], W[6], W[3], W[51]] + SB[W[1], W[6], W[4], W[3]] + 
   SB[W[1], W[6], W[4], W[5]] - SB[W[1], W[6], W[4], W[49]] - 
   SB[W[1], W[6], W[5], W[1]] - SB[W[1], W[6], W[5], W[3]] - 
   SB[W[1], W[6], W[5], W[5]] + SB[W[1], W[6], W[5], W[6]] + 
   SB[W[1], W[6], W[5], W[51]] + 2*SB[W[1], W[6], W[6], W[1]] + 
   2*SB[W[1], W[6], W[6], W[5]] - 2*SB[W[1], W[6], W[6], W[51]] - 
   2*SB[W[1], W[6], W[9], W[1]] - 2*SB[W[1], W[6], W[9], W[3]] - 
   2*SB[W[1], W[6], W[9], W[4]] - 2*SB[W[1], W[6], W[9], W[6]] + 
   2*SB[W[1], W[6], W[9], W[49]] + 2*SB[W[1], W[6], W[9], W[51]] - 
   SB[W[1], W[6], W[49], W[1]] + SB[W[1], W[6], W[49], W[3]] - 
   SB[W[1], W[6], W[49], W[5]] + SB[W[1], W[6], W[49], W[6]] + 
   SB[W[1], W[6], W[51], W[1]] - SB[W[1], W[6], W[51], W[2]] + 
   SB[W[1], W[6], W[51], W[4]] - SB[W[1], W[6], W[51], W[6]] - 
   SB[W[1], W[6], W[183], W[182]] + SB[W[1], W[6], W[183], W[183]] + 
   SB[W[1], W[6], W[183], W[187]] + SB[W[1], W[6], W[183], W[188]] - 
   SB[W[1], W[6], W[183], W[189]] + SB[W[1], W[6], W[183], W[190]] - 
   SB[W[1], W[6], W[190], W[182]] + SB[W[1], W[6], W[190], W[183]] + 
   SB[W[1], W[6], W[190], W[187]] + SB[W[1], W[6], W[190], W[188]] - 
   SB[W[1], W[6], W[190], W[189]] + SB[W[1], W[6], W[190], W[190]] + 
   SB[W[1], W[7], W[1], W[1]] - SB[W[1], W[7], W[1], W[2]] + 
   SB[W[1], W[7], W[1], W[4]] - SB[W[1], W[7], W[1], W[6]] - 
   SB[W[1], W[7], W[2], W[1]] - 3*SB[W[1], W[7], W[2], W[2]] - 
   SB[W[1], W[7], W[2], W[4]] - 2*SB[W[1], W[7], W[2], W[5]] - 
   SB[W[1], W[7], W[2], W[6]] + 2*SB[W[1], W[7], W[2], W[49]] + 
   2*SB[W[1], W[7], W[2], W[50]] + SB[W[1], W[7], W[3], W[1]] + 
   SB[W[1], W[7], W[3], W[2]] + SB[W[1], W[7], W[3], W[4]] + 
   SB[W[1], W[7], W[3], W[5]] - SB[W[1], W[7], W[3], W[49]] - 
   SB[W[1], W[7], W[3], W[50]] + SB[W[1], W[7], W[4], W[1]] - 
   SB[W[1], W[7], W[4], W[2]] + SB[W[1], W[7], W[4], W[4]] - 
   SB[W[1], W[7], W[4], W[6]] - 2*SB[W[1], W[7], W[5], W[2]] - 
   SB[W[1], W[7], W[5], W[5]] - SB[W[1], W[7], W[5], W[6]] + 
   SB[W[1], W[7], W[5], W[49]] + SB[W[1], W[7], W[5], W[50]] + 
   2*SB[W[1], W[7], W[7], W[1]] + 2*SB[W[1], W[7], W[7], W[2]] + 
   2*SB[W[1], W[7], W[7], W[4]] + 2*SB[W[1], W[7], W[7], W[5]] - 
   2*SB[W[1], W[7], W[7], W[49]] - 2*SB[W[1], W[7], W[7], W[50]] - 
   SB[W[1], W[7], W[49], W[1]] + SB[W[1], W[7], W[49], W[2]] - 
   SB[W[1], W[7], W[49], W[4]] + SB[W[1], W[7], W[49], W[6]] - 
   SB[W[1], W[7], W[50], W[1]] + SB[W[1], W[7], W[50], W[2]] - 
   SB[W[1], W[7], W[50], W[4]] + SB[W[1], W[7], W[50], W[6]] + 
   SB[W[1], W[7], W[182], W[182]] - SB[W[1], W[7], W[182], W[183]] - 
   SB[W[1], W[7], W[182], W[187]] - SB[W[1], W[7], W[182], W[188]] + 
   SB[W[1], W[7], W[182], W[189]] - SB[W[1], W[7], W[182], W[190]] - 
   SB[W[1], W[7], W[183], W[182]] + SB[W[1], W[7], W[183], W[183]] + 
   SB[W[1], W[7], W[183], W[187]] + SB[W[1], W[7], W[183], W[188]] - 
   SB[W[1], W[7], W[183], W[189]] + SB[W[1], W[7], W[183], W[190]] + 
   SB[W[1], W[7], W[189], W[182]] - SB[W[1], W[7], W[189], W[183]] - 
   SB[W[1], W[7], W[189], W[187]] - SB[W[1], W[7], W[189], W[188]] + 
   SB[W[1], W[7], W[189], W[189]] - SB[W[1], W[7], W[189], W[190]] - 
   SB[W[1], W[7], W[190], W[182]] + SB[W[1], W[7], W[190], W[183]] + 
   SB[W[1], W[7], W[190], W[187]] + SB[W[1], W[7], W[190], W[188]] - 
   SB[W[1], W[7], W[190], W[189]] + SB[W[1], W[7], W[190], W[190]] + 
   SB[W[1], W[8], W[2], W[1]] - SB[W[1], W[8], W[2], W[2]] + 
   SB[W[1], W[8], W[2], W[4]] - SB[W[1], W[8], W[2], W[6]] + 
   SB[W[1], W[8], W[3], W[1]] + SB[W[1], W[8], W[3], W[3]] + 
   SB[W[1], W[8], W[3], W[4]] + SB[W[1], W[8], W[3], W[5]] - 
   SB[W[1], W[8], W[3], W[50]] - SB[W[1], W[8], W[3], W[51]] + 
   SB[W[1], W[8], W[5], W[1]] + SB[W[1], W[8], W[5], W[3]] + 
   SB[W[1], W[8], W[5], W[4]] + SB[W[1], W[8], W[5], W[5]] - 
   SB[W[1], W[8], W[5], W[50]] - SB[W[1], W[8], W[5], W[51]] + 
   SB[W[1], W[8], W[6], W[1]] - SB[W[1], W[8], W[6], W[2]] + 
   SB[W[1], W[8], W[6], W[4]] - SB[W[1], W[8], W[6], W[6]] - 
   2*SB[W[1], W[8], W[8], W[2]] - 2*SB[W[1], W[8], W[8], W[3]] - 
   2*SB[W[1], W[8], W[8], W[5]] - 2*SB[W[1], W[8], W[8], W[6]] + 
   2*SB[W[1], W[8], W[8], W[50]] + 2*SB[W[1], W[8], W[8], W[51]] - 
   SB[W[1], W[8], W[50], W[1]] + SB[W[1], W[8], W[50], W[2]] - 
   SB[W[1], W[8], W[50], W[4]] + SB[W[1], W[8], W[50], W[6]] - 
   SB[W[1], W[8], W[51], W[1]] + SB[W[1], W[8], W[51], W[2]] - 
   SB[W[1], W[8], W[51], W[4]] + SB[W[1], W[8], W[51], W[6]] + 
   SB[W[1], W[8], W[183], W[182]] - SB[W[1], W[8], W[183], W[183]] - 
   SB[W[1], W[8], W[183], W[187]] - SB[W[1], W[8], W[183], W[188]] + 
   SB[W[1], W[8], W[183], W[189]] - SB[W[1], W[8], W[183], W[190]] + 
   SB[W[1], W[8], W[187], W[182]] - SB[W[1], W[8], W[187], W[183]] - 
   SB[W[1], W[8], W[187], W[187]] - SB[W[1], W[8], W[187], W[188]] + 
   SB[W[1], W[8], W[187], W[189]] - SB[W[1], W[8], W[187], W[190]] + 
   SB[W[1], W[8], W[188], W[182]] - SB[W[1], W[8], W[188], W[183]] - 
   SB[W[1], W[8], W[188], W[187]] - SB[W[1], W[8], W[188], W[188]] + 
   SB[W[1], W[8], W[188], W[189]] - SB[W[1], W[8], W[188], W[190]] + 
   SB[W[1], W[8], W[190], W[182]] - SB[W[1], W[8], W[190], W[183]] - 
   SB[W[1], W[8], W[190], W[187]] - SB[W[1], W[8], W[190], W[188]] + 
   SB[W[1], W[8], W[190], W[189]] - SB[W[1], W[8], W[190], W[190]] + 
   SB[W[1], W[9], W[1], W[1]] - SB[W[1], W[9], W[1], W[2]] + 
   SB[W[1], W[9], W[1], W[4]] - SB[W[1], W[9], W[1], W[6]] - 
   SB[W[1], W[9], W[3], W[2]] - SB[W[1], W[9], W[3], W[3]] - 
   2*SB[W[1], W[9], W[3], W[6]] + SB[W[1], W[9], W[3], W[49]] + 
   SB[W[1], W[9], W[3], W[51]] + SB[W[1], W[9], W[4], W[1]] - 
   SB[W[1], W[9], W[4], W[2]] + SB[W[1], W[9], W[4], W[4]] - 
   SB[W[1], W[9], W[4], W[6]] + SB[W[1], W[9], W[5], W[1]] + 
   SB[W[1], W[9], W[5], W[3]] + SB[W[1], W[9], W[5], W[4]] + 
   SB[W[1], W[9], W[5], W[6]] - SB[W[1], W[9], W[5], W[49]] - 
   SB[W[1], W[9], W[5], W[51]] - SB[W[1], W[9], W[6], W[1]] - 
   SB[W[1], W[9], W[6], W[2]] - 2*SB[W[1], W[9], W[6], W[3]] - 
   SB[W[1], W[9], W[6], W[4]] - 3*SB[W[1], W[9], W[6], W[6]] + 
   2*SB[W[1], W[9], W[6], W[49]] + 2*SB[W[1], W[9], W[6], W[51]] + 
   2*SB[W[1], W[9], W[9], W[1]] + 2*SB[W[1], W[9], W[9], W[3]] + 
   2*SB[W[1], W[9], W[9], W[4]] + 2*SB[W[1], W[9], W[9], W[6]] - 
   2*SB[W[1], W[9], W[9], W[49]] - 2*SB[W[1], W[9], W[9], W[51]] - 
   SB[W[1], W[9], W[49], W[1]] + SB[W[1], W[9], W[49], W[2]] - 
   SB[W[1], W[9], W[49], W[4]] + SB[W[1], W[9], W[49], W[6]] - 
   SB[W[1], W[9], W[51], W[1]] + SB[W[1], W[9], W[51], W[2]] - 
   SB[W[1], W[9], W[51], W[4]] + SB[W[1], W[9], W[51], W[6]] + 
   SB[W[1], W[9], W[182], W[182]] - SB[W[1], W[9], W[182], W[183]] - 
   SB[W[1], W[9], W[182], W[187]] - SB[W[1], W[9], W[182], W[188]] + 
   SB[W[1], W[9], W[182], W[189]] - SB[W[1], W[9], W[182], W[190]] - 
   SB[W[1], W[9], W[187], W[182]] + SB[W[1], W[9], W[187], W[183]] + 
   SB[W[1], W[9], W[187], W[187]] + SB[W[1], W[9], W[187], W[188]] - 
   SB[W[1], W[9], W[187], W[189]] + SB[W[1], W[9], W[187], W[190]] - 
   SB[W[1], W[9], W[188], W[182]] + SB[W[1], W[9], W[188], W[183]] + 
   SB[W[1], W[9], W[188], W[187]] + SB[W[1], W[9], W[188], W[188]] - 
   SB[W[1], W[9], W[188], W[189]] + SB[W[1], W[9], W[188], W[190]] + 
   SB[W[1], W[9], W[189], W[182]] - SB[W[1], W[9], W[189], W[183]] - 
   SB[W[1], W[9], W[189], W[187]] - SB[W[1], W[9], W[189], W[188]] + 
   SB[W[1], W[9], W[189], W[189]] - SB[W[1], W[9], W[189], W[190]] - 
   SB[W[1], W[49], W[1], W[1]] - SB[W[1], W[49], W[1], W[2]] - 
   SB[W[1], W[49], W[1], W[4]] - SB[W[1], W[49], W[1], W[6]] + 
   2*SB[W[1], W[49], W[1], W[49]] - SB[W[1], W[49], W[2], W[1]] + 
   SB[W[1], W[49], W[2], W[2]] - SB[W[1], W[49], W[2], W[3]] + 
   SB[W[1], W[49], W[2], W[5]] - SB[W[1], W[49], W[3], W[2]] + 
   SB[W[1], W[49], W[3], W[3]] - SB[W[1], W[49], W[3], W[4]] + 
   SB[W[1], W[49], W[3], W[6]] - SB[W[1], W[49], W[4], W[1]] - 
   SB[W[1], W[49], W[4], W[3]] - SB[W[1], W[49], W[4], W[4]] - 
   SB[W[1], W[49], W[4], W[5]] + 2*SB[W[1], W[49], W[4], W[49]] + 
   SB[W[1], W[49], W[5], W[2]] - SB[W[1], W[49], W[5], W[4]] + 
   SB[W[1], W[49], W[5], W[5]] - SB[W[1], W[49], W[5], W[6]] - 
   SB[W[1], W[49], W[6], W[1]] + SB[W[1], W[49], W[6], W[3]] - 
   SB[W[1], W[49], W[6], W[5]] + SB[W[1], W[49], W[6], W[6]] + 
   2*SB[W[1], W[49], W[49], W[1]] + 2*SB[W[1], W[49], W[49], W[4]] - 
   2*SB[W[1], W[49], W[49], W[49]] - SB[W[1], W[49], W[182], W[182]] + 
   SB[W[1], W[49], W[182], W[183]] + SB[W[1], W[49], W[182], W[187]] + 
   SB[W[1], W[49], W[182], W[188]] - SB[W[1], W[49], W[182], W[189]] + 
   SB[W[1], W[49], W[182], W[190]] + SB[W[1], W[49], W[183], W[182]] - 
   SB[W[1], W[49], W[183], W[183]] - SB[W[1], W[49], W[183], W[187]] - 
   SB[W[1], W[49], W[183], W[188]] + SB[W[1], W[49], W[183], W[189]] - 
   SB[W[1], W[49], W[183], W[190]] + SB[W[1], W[49], W[187], W[182]] - 
   SB[W[1], W[49], W[187], W[183]] - SB[W[1], W[49], W[187], W[187]] - 
   SB[W[1], W[49], W[187], W[188]] + SB[W[1], W[49], W[187], W[189]] - 
   SB[W[1], W[49], W[187], W[190]] + SB[W[1], W[49], W[188], W[182]] - 
   SB[W[1], W[49], W[188], W[183]] - SB[W[1], W[49], W[188], W[187]] - 
   SB[W[1], W[49], W[188], W[188]] + SB[W[1], W[49], W[188], W[189]] - 
   SB[W[1], W[49], W[188], W[190]] - SB[W[1], W[49], W[189], W[182]] + 
   SB[W[1], W[49], W[189], W[183]] + SB[W[1], W[49], W[189], W[187]] + 
   SB[W[1], W[49], W[189], W[188]] - SB[W[1], W[49], W[189], W[189]] + 
   SB[W[1], W[49], W[189], W[190]] + SB[W[1], W[49], W[190], W[182]] - 
   SB[W[1], W[49], W[190], W[183]] - SB[W[1], W[49], W[190], W[187]] - 
   SB[W[1], W[49], W[190], W[188]] + SB[W[1], W[49], W[190], W[189]] - 
   SB[W[1], W[49], W[190], W[190]] + 2*SB[W[2], W[1], W[1], W[2]] + 
   2*SB[W[2], W[1], W[1], W[6]] - 2*SB[W[2], W[1], W[1], W[49]] + 
   2*SB[W[2], W[1], W[2], W[1]] + 2*SB[W[2], W[1], W[2], W[3]] - 
   2*SB[W[2], W[1], W[2], W[50]] - SB[W[2], W[1], W[3], W[1]] + 
   SB[W[2], W[1], W[3], W[2]] - SB[W[2], W[1], W[3], W[3]] - 
   SB[W[2], W[1], W[3], W[5]] + SB[W[2], W[1], W[3], W[50]] + 
   SB[W[2], W[1], W[4], W[3]] + SB[W[2], W[1], W[4], W[5]] - 
   SB[W[2], W[1], W[4], W[49]] + SB[W[2], W[1], W[5], W[4]] + 
   SB[W[2], W[1], W[5], W[6]] - SB[W[2], W[1], W[5], W[50]] + 
   SB[W[2], W[1], W[6], W[1]] - SB[W[2], W[1], W[6], W[2]] - 
   SB[W[2], W[1], W[6], W[4]] - SB[W[2], W[1], W[6], W[6]] + 
   SB[W[2], W[1], W[6], W[49]] - 2*SB[W[2], W[1], W[7], W[1]] - 
   2*SB[W[2], W[1], W[7], W[2]] - 2*SB[W[2], W[1], W[7], W[4]] - 
   2*SB[W[2], W[1], W[7], W[5]] + 2*SB[W[2], W[1], W[7], W[49]] + 
   2*SB[W[2], W[1], W[7], W[50]] - SB[W[2], W[1], W[49], W[1]] + 
   SB[W[2], W[1], W[49], W[2]] - SB[W[2], W[1], W[49], W[3]] + 
   SB[W[2], W[1], W[49], W[5]] + SB[W[2], W[1], W[50], W[1]] - 
   SB[W[2], W[1], W[50], W[2]] + SB[W[2], W[1], W[50], W[4]] - 
   SB[W[2], W[1], W[50], W[6]] - SB[W[2], W[1], W[187], W[182]] + 
   SB[W[2], W[1], W[187], W[183]] + SB[W[2], W[1], W[187], W[187]] + 
   SB[W[2], W[1], W[187], W[188]] - SB[W[2], W[1], W[187], W[189]] + 
   SB[W[2], W[1], W[187], W[190]] - SB[W[2], W[1], W[188], W[182]] + 
   SB[W[2], W[1], W[188], W[183]] + SB[W[2], W[1], W[188], W[187]] + 
   SB[W[2], W[1], W[188], W[188]] - SB[W[2], W[1], W[188], W[189]] + 
   SB[W[2], W[1], W[188], W[190]] + 2*SB[W[2], W[2], W[1], W[1]] + 
   2*SB[W[2], W[2], W[1], W[3]] - 2*SB[W[2], W[2], W[1], W[50]] + 
   2*SB[W[2], W[2], W[3], W[1]] + 2*SB[W[2], W[2], W[3], W[3]] - 
   2*SB[W[2], W[2], W[3], W[50]] - 2*SB[W[2], W[2], W[50], W[1]] - 
   2*SB[W[2], W[2], W[50], W[3]] + 2*SB[W[2], W[2], W[50], W[50]] - 
   SB[W[2], W[3], W[1], W[1]] + SB[W[2], W[3], W[1], W[2]] - 
   SB[W[2], W[3], W[1], W[3]] - SB[W[2], W[3], W[1], W[5]] + 
   SB[W[2], W[3], W[1], W[50]] + 2*SB[W[2], W[3], W[2], W[1]] + 
   2*SB[W[2], W[3], W[2], W[3]] - 2*SB[W[2], W[3], W[2], W[50]] + 
   2*SB[W[2], W[3], W[3], W[2]] + 2*SB[W[2], W[3], W[3], W[4]] - 
   2*SB[W[2], W[3], W[3], W[51]] - SB[W[2], W[3], W[4], W[2]] + 
   SB[W[2], W[3], W[4], W[3]] - SB[W[2], W[3], W[4], W[4]] - 
   SB[W[2], W[3], W[4], W[6]] + SB[W[2], W[3], W[4], W[51]] + 
   SB[W[2], W[3], W[5], W[4]] + SB[W[2], W[3], W[5], W[6]] - 
   SB[W[2], W[3], W[5], W[50]] + SB[W[2], W[3], W[6], W[1]] + 
   SB[W[2], W[3], W[6], W[5]] - SB[W[2], W[3], W[6], W[51]] - 
   2*SB[W[2], W[3], W[8], W[2]] - 2*SB[W[2], W[3], W[8], W[3]] - 
   2*SB[W[2], W[3], W[8], W[5]] - 2*SB[W[2], W[3], W[8], W[6]] + 
   2*SB[W[2], W[3], W[8], W[50]] + 2*SB[W[2], W[3], W[8], W[51]] - 
   SB[W[2], W[3], W[50], W[2]] + SB[W[2], W[3], W[50], W[3]] - 
   SB[W[2], W[3], W[50], W[4]] + SB[W[2], W[3], W[50], W[6]] - 
   SB[W[2], W[3], W[51], W[1]] + SB[W[2], W[3], W[51], W[2]] - 
   SB[W[2], W[3], W[51], W[3]] + SB[W[2], W[3], W[51], W[5]] + 
   SB[W[2], W[3], W[182], W[182]] - SB[W[2], W[3], W[182], W[183]] - 
   SB[W[2], W[3], W[182], W[187]] - SB[W[2], W[3], W[182], W[188]] + 
   SB[W[2], W[3], W[182], W[189]] - SB[W[2], W[3], W[182], W[190]] + 
   SB[W[2], W[3], W[189], W[182]] - SB[W[2], W[3], W[189], W[183]] - 
   SB[W[2], W[3], W[189], W[187]] - SB[W[2], W[3], W[189], W[188]] + 
   SB[W[2], W[3], W[189], W[189]] - SB[W[2], W[3], W[189], W[190]] + 
   SB[W[2], W[4], W[1], W[3]] + SB[W[2], W[4], W[1], W[5]] - 
   SB[W[2], W[4], W[1], W[49]] - SB[W[2], W[4], W[3], W[2]] + 
   SB[W[2], W[4], W[3], W[3]] - SB[W[2], W[4], W[3], W[4]] - 
   SB[W[2], W[4], W[3], W[6]] + SB[W[2], W[4], W[3], W[51]] + 
   SB[W[2], W[4], W[5], W[1]] + SB[W[2], W[4], W[5], W[3]] - 
   SB[W[2], W[4], W[5], W[50]] - SB[W[2], W[4], W[6], W[1]] - 
   SB[W[2], W[4], W[6], W[2]] - SB[W[2], W[4], W[6], W[3]] - 
   SB[W[2], W[4], W[6], W[4]] - SB[W[2], W[4], W[6], W[5]] - 
   SB[W[2], W[4], W[6], W[6]] + SB[W[2], W[4], W[6], W[49]] + 
   SB[W[2], W[4], W[6], W[50]] + SB[W[2], W[4], W[6], W[51]] - 
   SB[W[2], W[4], W[7], W[1]] - SB[W[2], W[4], W[7], W[2]] - 
   SB[W[2], W[4], W[7], W[4]] - SB[W[2], W[4], W[7], W[5]] + 
   SB[W[2], W[4], W[7], W[49]] + SB[W[2], W[4], W[7], W[50]] + 
   SB[W[2], W[4], W[8], W[2]] + SB[W[2], W[4], W[8], W[3]] + 
   SB[W[2], W[4], W[8], W[5]] + SB[W[2], W[4], W[8], W[6]] - 
   SB[W[2], W[4], W[8], W[50]] - SB[W[2], W[4], W[8], W[51]] + 
   SB[W[2], W[4], W[9], W[1]] + SB[W[2], W[4], W[9], W[3]] + 
   SB[W[2], W[4], W[9], W[4]] + SB[W[2], W[4], W[9], W[6]] - 
   SB[W[2], W[4], W[9], W[49]] - SB[W[2], W[4], W[9], W[51]] - 
   SB[W[2], W[4], W[49], W[1]] + SB[W[2], W[4], W[49], W[2]] - 
   SB[W[2], W[4], W[49], W[3]] + SB[W[2], W[4], W[49], W[5]] + 
   SB[W[2], W[4], W[50], W[1]] - SB[W[2], W[4], W[50], W[3]] + 
   SB[W[2], W[4], W[50], W[4]] - SB[W[2], W[4], W[50], W[5]] - 
   SB[W[2], W[4], W[187], W[182]] + SB[W[2], W[4], W[187], W[183]] + 
   SB[W[2], W[4], W[187], W[187]] + SB[W[2], W[4], W[187], W[188]] - 
   SB[W[2], W[4], W[187], W[189]] + SB[W[2], W[4], W[187], W[190]] - 
   SB[W[2], W[4], W[188], W[182]] + SB[W[2], W[4], W[188], W[183]] + 
   SB[W[2], W[4], W[188], W[187]] + SB[W[2], W[4], W[188], W[188]] - 
   SB[W[2], W[4], W[188], W[189]] + SB[W[2], W[4], W[188], W[190]] + 
   SB[W[2], W[5], W[1], W[4]] + SB[W[2], W[5], W[1], W[6]] - 
   SB[W[2], W[5], W[1], W[50]] + SB[W[2], W[5], W[3], W[4]] + 
   SB[W[2], W[5], W[3], W[6]] - SB[W[2], W[5], W[3], W[50]] + 
   SB[W[2], W[5], W[4], W[1]] + SB[W[2], W[5], W[4], W[3]] - 
   SB[W[2], W[5], W[4], W[50]] + SB[W[2], W[5], W[6], W[1]] + 
   SB[W[2], W[5], W[6], W[3]] - SB[W[2], W[5], W[6], W[50]] - 
   SB[W[2], W[5], W[50], W[1]] - SB[W[2], W[5], W[50], W[3]] - 
   SB[W[2], W[5], W[50], W[4]] - SB[W[2], W[5], W[50], W[6]] + 
   2*SB[W[2], W[5], W[50], W[50]] + SB[W[2], W[6], W[1], W[1]] - 
   SB[W[2], W[6], W[1], W[2]] - SB[W[2], W[6], W[1], W[4]] - 
   SB[W[2], W[6], W[1], W[6]] + SB[W[2], W[6], W[1], W[49]] + 
   SB[W[2], W[6], W[3], W[1]] + SB[W[2], W[6], W[3], W[5]] - 
   SB[W[2], W[6], W[3], W[51]] - SB[W[2], W[6], W[4], W[1]] - 
   SB[W[2], W[6], W[4], W[2]] - SB[W[2], W[6], W[4], W[3]] - 
   SB[W[2], W[6], W[4], W[4]] - SB[W[2], W[6], W[4], W[5]] - 
   SB[W[2], W[6], W[4], W[6]] + SB[W[2], W[6], W[4], W[49]] + 
   SB[W[2], W[6], W[4], W[50]] + SB[W[2], W[6], W[4], W[51]] + 
   SB[W[2], W[6], W[5], W[1]] + SB[W[2], W[6], W[5], W[3]] - 
   SB[W[2], W[6], W[5], W[50]] + SB[W[2], W[6], W[7], W[1]] + 
   SB[W[2], W[6], W[7], W[2]] + SB[W[2], W[6], W[7], W[4]] + 
   SB[W[2], W[6], W[7], W[5]] - SB[W[2], W[6], W[7], W[49]] - 
   SB[W[2], W[6], W[7], W[50]] - SB[W[2], W[6], W[8], W[2]] - 
   SB[W[2], W[6], W[8], W[3]] - SB[W[2], W[6], W[8], W[5]] - 
   SB[W[2], W[6], W[8], W[6]] + SB[W[2], W[6], W[8], W[50]] + 
   SB[W[2], W[6], W[8], W[51]] + SB[W[2], W[6], W[9], W[1]] + 
   SB[W[2], W[6], W[9], W[3]] + SB[W[2], W[6], W[9], W[4]] + 
   SB[W[2], W[6], W[9], W[6]] - SB[W[2], W[6], W[9], W[49]] - 
   SB[W[2], W[6], W[9], W[51]] - SB[W[2], W[6], W[50], W[1]] + 
   SB[W[2], W[6], W[50], W[3]] - SB[W[2], W[6], W[50], W[5]] + 
   SB[W[2], W[6], W[50], W[6]] - SB[W[2], W[6], W[51], W[1]] + 
   SB[W[2], W[6], W[51], W[2]] - SB[W[2], W[6], W[51], W[3]] + 
   SB[W[2], W[6], W[51], W[5]] + SB[W[2], W[6], W[182], W[182]] - 
   SB[W[2], W[6], W[182], W[183]] - SB[W[2], W[6], W[182], W[187]] - 
   SB[W[2], W[6], W[182], W[188]] + SB[W[2], W[6], W[182], W[189]] - 
   SB[W[2], W[6], W[182], W[190]] + SB[W[2], W[6], W[189], W[182]] - 
   SB[W[2], W[6], W[189], W[183]] - SB[W[2], W[6], W[189], W[187]] - 
   SB[W[2], W[6], W[189], W[188]] + SB[W[2], W[6], W[189], W[189]] - 
   SB[W[2], W[6], W[189], W[190]] - 3*SB[W[2], W[7], W[1], W[1]] - 
   SB[W[2], W[7], W[1], W[2]] - SB[W[2], W[7], W[1], W[3]] - 
   2*SB[W[2], W[7], W[1], W[4]] - SB[W[2], W[7], W[1], W[5]] + 
   2*SB[W[2], W[7], W[1], W[49]] + 2*SB[W[2], W[7], W[1], W[50]] - 
   SB[W[2], W[7], W[2], W[1]] + SB[W[2], W[7], W[2], W[2]] - 
   SB[W[2], W[7], W[2], W[3]] + SB[W[2], W[7], W[2], W[5]] - 
   2*SB[W[2], W[7], W[4], W[1]] - SB[W[2], W[7], W[4], W[3]] - 
   SB[W[2], W[7], W[4], W[4]] + SB[W[2], W[7], W[4], W[49]] + 
   SB[W[2], W[7], W[4], W[50]] - SB[W[2], W[7], W[5], W[1]] + 
   SB[W[2], W[7], W[5], W[2]] - SB[W[2], W[7], W[5], W[3]] + 
   SB[W[2], W[7], W[5], W[5]] + SB[W[2], W[7], W[6], W[1]] + 
   SB[W[2], W[7], W[6], W[2]] + SB[W[2], W[7], W[6], W[4]] + 
   SB[W[2], W[7], W[6], W[5]] - SB[W[2], W[7], W[6], W[49]] - 
   SB[W[2], W[7], W[6], W[50]] + 2*SB[W[2], W[7], W[7], W[1]] + 
   2*SB[W[2], W[7], W[7], W[2]] + 2*SB[W[2], W[7], W[7], W[4]] + 
   2*SB[W[2], W[7], W[7], W[5]] - 2*SB[W[2], W[7], W[7], W[49]] - 
   2*SB[W[2], W[7], W[7], W[50]] + SB[W[2], W[7], W[49], W[1]] - 
   SB[W[2], W[7], W[49], W[2]] + SB[W[2], W[7], W[49], W[3]] - 
   SB[W[2], W[7], W[49], W[5]] + SB[W[2], W[7], W[50], W[1]] - 
   SB[W[2], W[7], W[50], W[2]] + SB[W[2], W[7], W[50], W[3]] - 
   SB[W[2], W[7], W[50], W[5]] + SB[W[2], W[7], W[182], W[182]] - 
   SB[W[2], W[7], W[182], W[183]] - SB[W[2], W[7], W[182], W[187]] - 
   SB[W[2], W[7], W[182], W[188]] + SB[W[2], W[7], W[182], W[189]] - 
   SB[W[2], W[7], W[182], W[190]] - SB[W[2], W[7], W[183], W[182]] + 
   SB[W[2], W[7], W[183], W[183]] + SB[W[2], W[7], W[183], W[187]] + 
   SB[W[2], W[7], W[183], W[188]] - SB[W[2], W[7], W[183], W[189]] + 
   SB[W[2], W[7], W[183], W[190]] + SB[W[2], W[7], W[189], W[182]] - 
   SB[W[2], W[7], W[189], W[183]] - SB[W[2], W[7], W[189], W[187]] - 
   SB[W[2], W[7], W[189], W[188]] + SB[W[2], W[7], W[189], W[189]] - 
   SB[W[2], W[7], W[189], W[190]] - SB[W[2], W[7], W[190], W[182]] + 
   SB[W[2], W[7], W[190], W[183]] + SB[W[2], W[7], W[190], W[187]] + 
   SB[W[2], W[7], W[190], W[188]] - SB[W[2], W[7], W[190], W[189]] + 
   SB[W[2], W[7], W[190], W[190]] - SB[W[2], W[8], W[2], W[1]] + 
   SB[W[2], W[8], W[2], W[2]] - SB[W[2], W[8], W[2], W[3]] + 
   SB[W[2], W[8], W[2], W[5]] - SB[W[2], W[8], W[3], W[1]] - 
   SB[W[2], W[8], W[3], W[2]] - 3*SB[W[2], W[8], W[3], W[3]] - 
   SB[W[2], W[8], W[3], W[5]] - 2*SB[W[2], W[8], W[3], W[6]] + 
   2*SB[W[2], W[8], W[3], W[50]] + 2*SB[W[2], W[8], W[3], W[51]] + 
   SB[W[2], W[8], W[4], W[2]] + SB[W[2], W[8], W[4], W[3]] + 
   SB[W[2], W[8], W[4], W[5]] + SB[W[2], W[8], W[4], W[6]] - 
   SB[W[2], W[8], W[4], W[50]] - SB[W[2], W[8], W[4], W[51]] - 
   SB[W[2], W[8], W[5], W[1]] + SB[W[2], W[8], W[5], W[2]] - 
   SB[W[2], W[8], W[5], W[3]] + SB[W[2], W[8], W[5], W[5]] - 
   SB[W[2], W[8], W[6], W[1]] - 2*SB[W[2], W[8], W[6], W[3]] - 
   SB[W[2], W[8], W[6], W[6]] + SB[W[2], W[8], W[6], W[50]] + 
   SB[W[2], W[8], W[6], W[51]] + 2*SB[W[2], W[8], W[8], W[2]] + 
   2*SB[W[2], W[8], W[8], W[3]] + 2*SB[W[2], W[8], W[8], W[5]] + 
   2*SB[W[2], W[8], W[8], W[6]] - 2*SB[W[2], W[8], W[8], W[50]] - 
   2*SB[W[2], W[8], W[8], W[51]] + SB[W[2], W[8], W[50], W[1]] - 
   SB[W[2], W[8], W[50], W[2]] + SB[W[2], W[8], W[50], W[3]] - 
   SB[W[2], W[8], W[50], W[5]] + SB[W[2], W[8], W[51], W[1]] - 
   SB[W[2], W[8], W[51], W[2]] + SB[W[2], W[8], W[51], W[3]] - 
   SB[W[2], W[8], W[51], W[5]] - SB[W[2], W[8], W[183], W[182]] + 
   SB[W[2], W[8], W[183], W[183]] + SB[W[2], W[8], W[183], W[187]] + 
   SB[W[2], W[8], W[183], W[188]] - SB[W[2], W[8], W[183], W[189]] + 
   SB[W[2], W[8], W[183], W[190]] - SB[W[2], W[8], W[187], W[182]] + 
   SB[W[2], W[8], W[187], W[183]] + SB[W[2], W[8], W[187], W[187]] + 
   SB[W[2], W[8], W[187], W[188]] - SB[W[2], W[8], W[187], W[189]] + 
   SB[W[2], W[8], W[187], W[190]] - SB[W[2], W[8], W[188], W[182]] + 
   SB[W[2], W[8], W[188], W[183]] + SB[W[2], W[8], W[188], W[187]] + 
   SB[W[2], W[8], W[188], W[188]] - SB[W[2], W[8], W[188], W[189]] + 
   SB[W[2], W[8], W[188], W[190]] - SB[W[2], W[8], W[190], W[182]] + 
   SB[W[2], W[8], W[190], W[183]] + SB[W[2], W[8], W[190], W[187]] + 
   SB[W[2], W[8], W[190], W[188]] - SB[W[2], W[8], W[190], W[189]] + 
   SB[W[2], W[8], W[190], W[190]] - SB[W[2], W[9], W[1], W[1]] + 
   SB[W[2], W[9], W[1], W[2]] - SB[W[2], W[9], W[1], W[3]] + 
   SB[W[2], W[9], W[1], W[5]] - SB[W[2], W[9], W[3], W[1]] + 
   SB[W[2], W[9], W[3], W[2]] - SB[W[2], W[9], W[3], W[3]] + 
   SB[W[2], W[9], W[3], W[5]] + SB[W[2], W[9], W[4], W[2]] + 
   SB[W[2], W[9], W[4], W[4]] + SB[W[2], W[9], W[4], W[5]] + 
   SB[W[2], W[9], W[4], W[6]] - SB[W[2], W[9], W[4], W[49]] - 
   SB[W[2], W[9], W[4], W[51]] + SB[W[2], W[9], W[6], W[2]] + 
   SB[W[2], W[9], W[6], W[4]] + SB[W[2], W[9], W[6], W[5]] + 
   SB[W[2], W[9], W[6], W[6]] - SB[W[2], W[9], W[6], W[49]] - 
   SB[W[2], W[9], W[6], W[51]] - 2*SB[W[2], W[9], W[9], W[1]] - 
   2*SB[W[2], W[9], W[9], W[3]] - 2*SB[W[2], W[9], W[9], W[4]] - 
   2*SB[W[2], W[9], W[9], W[6]] + 2*SB[W[2], W[9], W[9], W[49]] + 
   2*SB[W[2], W[9], W[9], W[51]] + SB[W[2], W[9], W[49], W[1]] - 
   SB[W[2], W[9], W[49], W[2]] + SB[W[2], W[9], W[49], W[3]] - 
   SB[W[2], W[9], W[49], W[5]] + SB[W[2], W[9], W[51], W[1]] - 
   SB[W[2], W[9], W[51], W[2]] + SB[W[2], W[9], W[51], W[3]] - 
   SB[W[2], W[9], W[51], W[5]] - SB[W[2], W[9], W[182], W[182]] + 
   SB[W[2], W[9], W[182], W[183]] + SB[W[2], W[9], W[182], W[187]] + 
   SB[W[2], W[9], W[182], W[188]] - SB[W[2], W[9], W[182], W[189]] + 
   SB[W[2], W[9], W[182], W[190]] + SB[W[2], W[9], W[187], W[182]] - 
   SB[W[2], W[9], W[187], W[183]] - SB[W[2], W[9], W[187], W[187]] - 
   SB[W[2], W[9], W[187], W[188]] + SB[W[2], W[9], W[187], W[189]] - 
   SB[W[2], W[9], W[187], W[190]] + SB[W[2], W[9], W[188], W[182]] - 
   SB[W[2], W[9], W[188], W[183]] - SB[W[2], W[9], W[188], W[187]] - 
   SB[W[2], W[9], W[188], W[188]] + SB[W[2], W[9], W[188], W[189]] - 
   SB[W[2], W[9], W[188], W[190]] - SB[W[2], W[9], W[189], W[182]] + 
   SB[W[2], W[9], W[189], W[183]] + SB[W[2], W[9], W[189], W[187]] + 
   SB[W[2], W[9], W[189], W[188]] - SB[W[2], W[9], W[189], W[189]] + 
   SB[W[2], W[9], W[189], W[190]] + SB[W[2], W[50], W[1], W[1]] - 
   SB[W[2], W[50], W[1], W[2]] + SB[W[2], W[50], W[1], W[4]] - 
   SB[W[2], W[50], W[1], W[6]] - SB[W[2], W[50], W[2], W[1]] - 
   SB[W[2], W[50], W[2], W[2]] - SB[W[2], W[50], W[2], W[3]] - 
   SB[W[2], W[50], W[2], W[5]] + 2*SB[W[2], W[50], W[2], W[50]] - 
   SB[W[2], W[50], W[3], W[2]] + SB[W[2], W[50], W[3], W[3]] - 
   SB[W[2], W[50], W[3], W[4]] + SB[W[2], W[50], W[3], W[6]] + 
   SB[W[2], W[50], W[4], W[1]] - SB[W[2], W[50], W[4], W[3]] + 
   SB[W[2], W[50], W[4], W[4]] - SB[W[2], W[50], W[4], W[5]] - 
   SB[W[2], W[50], W[5], W[2]] - SB[W[2], W[50], W[5], W[4]] - 
   SB[W[2], W[50], W[5], W[5]] - SB[W[2], W[50], W[5], W[6]] + 
   2*SB[W[2], W[50], W[5], W[50]] - SB[W[2], W[50], W[6], W[1]] + 
   SB[W[2], W[50], W[6], W[3]] - SB[W[2], W[50], W[6], W[5]] + 
   SB[W[2], W[50], W[6], W[6]] + 2*SB[W[2], W[50], W[50], W[2]] + 
   2*SB[W[2], W[50], W[50], W[5]] - 2*SB[W[2], W[50], W[50], W[50]] - 
   SB[W[2], W[50], W[182], W[182]] + SB[W[2], W[50], W[182], W[183]] + 
   SB[W[2], W[50], W[182], W[187]] + SB[W[2], W[50], W[182], W[188]] - 
   SB[W[2], W[50], W[182], W[189]] + SB[W[2], W[50], W[182], W[190]] + 
   SB[W[2], W[50], W[183], W[182]] - SB[W[2], W[50], W[183], W[183]] - 
   SB[W[2], W[50], W[183], W[187]] - SB[W[2], W[50], W[183], W[188]] + 
   SB[W[2], W[50], W[183], W[189]] - SB[W[2], W[50], W[183], W[190]] + 
   SB[W[2], W[50], W[187], W[182]] - SB[W[2], W[50], W[187], W[183]] - 
   SB[W[2], W[50], W[187], W[187]] - SB[W[2], W[50], W[187], W[188]] + 
   SB[W[2], W[50], W[187], W[189]] - SB[W[2], W[50], W[187], W[190]] + 
   SB[W[2], W[50], W[188], W[182]] - SB[W[2], W[50], W[188], W[183]] - 
   SB[W[2], W[50], W[188], W[187]] - SB[W[2], W[50], W[188], W[188]] + 
   SB[W[2], W[50], W[188], W[189]] - SB[W[2], W[50], W[188], W[190]] - 
   SB[W[2], W[50], W[189], W[182]] + SB[W[2], W[50], W[189], W[183]] + 
   SB[W[2], W[50], W[189], W[187]] + SB[W[2], W[50], W[189], W[188]] - 
   SB[W[2], W[50], W[189], W[189]] + SB[W[2], W[50], W[189], W[190]] + 
   SB[W[2], W[50], W[190], W[182]] - SB[W[2], W[50], W[190], W[183]] - 
   SB[W[2], W[50], W[190], W[187]] - SB[W[2], W[50], W[190], W[188]] + 
   SB[W[2], W[50], W[190], W[189]] - SB[W[2], W[50], W[190], W[190]] - 
   SB[W[3], W[1], W[2], W[1]] + SB[W[3], W[1], W[2], W[2]] - 
   SB[W[3], W[1], W[2], W[3]] - SB[W[3], W[1], W[2], W[5]] + 
   SB[W[3], W[1], W[2], W[50]] + SB[W[3], W[1], W[4], W[2]] + 
   SB[W[3], W[1], W[4], W[6]] - SB[W[3], W[1], W[4], W[49]] - 
   SB[W[3], W[1], W[5], W[1]] - SB[W[3], W[1], W[5], W[2]] - 
   SB[W[3], W[1], W[5], W[3]] - SB[W[3], W[1], W[5], W[4]] - 
   SB[W[3], W[1], W[5], W[5]] - SB[W[3], W[1], W[5], W[6]] + 
   SB[W[3], W[1], W[5], W[49]] + SB[W[3], W[1], W[5], W[50]] + 
   SB[W[3], W[1], W[5], W[51]] + SB[W[3], W[1], W[6], W[2]] + 
   SB[W[3], W[1], W[6], W[4]] - SB[W[3], W[1], W[6], W[51]] + 
   SB[W[3], W[1], W[7], W[1]] + SB[W[3], W[1], W[7], W[2]] + 
   SB[W[3], W[1], W[7], W[4]] + SB[W[3], W[1], W[7], W[5]] - 
   SB[W[3], W[1], W[7], W[49]] - SB[W[3], W[1], W[7], W[50]] + 
   SB[W[3], W[1], W[8], W[2]] + SB[W[3], W[1], W[8], W[3]] + 
   SB[W[3], W[1], W[8], W[5]] + SB[W[3], W[1], W[8], W[6]] - 
   SB[W[3], W[1], W[8], W[50]] - SB[W[3], W[1], W[8], W[51]] - 
   SB[W[3], W[1], W[9], W[1]] - SB[W[3], W[1], W[9], W[3]] - 
   SB[W[3], W[1], W[9], W[4]] - SB[W[3], W[1], W[9], W[6]] + 
   SB[W[3], W[1], W[9], W[49]] + SB[W[3], W[1], W[9], W[51]] - 
   SB[W[3], W[1], W[49], W[2]] + SB[W[3], W[1], W[49], W[3]] - 
   SB[W[3], W[1], W[49], W[4]] + SB[W[3], W[1], W[49], W[6]] + 
   SB[W[3], W[1], W[51], W[1]] - SB[W[3], W[1], W[51], W[2]] + 
   SB[W[3], W[1], W[51], W[4]] - SB[W[3], W[1], W[51], W[6]] - 
   SB[W[3], W[1], W[183], W[182]] + SB[W[3], W[1], W[183], W[183]] + 
   SB[W[3], W[1], W[183], W[187]] + SB[W[3], W[1], W[183], W[188]] - 
   SB[W[3], W[1], W[183], W[189]] + SB[W[3], W[1], W[183], W[190]] - 
   SB[W[3], W[1], W[190], W[182]] + SB[W[3], W[1], W[190], W[183]] + 
   SB[W[3], W[1], W[190], W[187]] + SB[W[3], W[1], W[190], W[188]] - 
   SB[W[3], W[1], W[190], W[189]] + SB[W[3], W[1], W[190], W[190]] - 
   SB[W[3], W[2], W[1], W[1]] + SB[W[3], W[2], W[1], W[2]] - 
   SB[W[3], W[2], W[1], W[3]] - SB[W[3], W[2], W[1], W[5]] + 
   SB[W[3], W[2], W[1], W[50]] + 2*SB[W[3], W[2], W[2], W[1]] + 
   2*SB[W[3], W[2], W[2], W[3]] - 2*SB[W[3], W[2], W[2], W[50]] + 
   2*SB[W[3], W[2], W[3], W[2]] + 2*SB[W[3], W[2], W[3], W[4]] - 
   2*SB[W[3], W[2], W[3], W[51]] - SB[W[3], W[2], W[4], W[2]] + 
   SB[W[3], W[2], W[4], W[3]] - SB[W[3], W[2], W[4], W[4]] - 
   SB[W[3], W[2], W[4], W[6]] + SB[W[3], W[2], W[4], W[51]] + 
   SB[W[3], W[2], W[5], W[4]] + SB[W[3], W[2], W[5], W[6]] - 
   SB[W[3], W[2], W[5], W[50]] + SB[W[3], W[2], W[6], W[1]] + 
   SB[W[3], W[2], W[6], W[5]] - SB[W[3], W[2], W[6], W[51]] - 
   2*SB[W[3], W[2], W[8], W[2]] - 2*SB[W[3], W[2], W[8], W[3]] - 
   2*SB[W[3], W[2], W[8], W[5]] - 2*SB[W[3], W[2], W[8], W[6]] + 
   2*SB[W[3], W[2], W[8], W[50]] + 2*SB[W[3], W[2], W[8], W[51]] - 
   SB[W[3], W[2], W[50], W[2]] + SB[W[3], W[2], W[50], W[3]] - 
   SB[W[3], W[2], W[50], W[4]] + SB[W[3], W[2], W[50], W[6]] - 
   SB[W[3], W[2], W[51], W[1]] + SB[W[3], W[2], W[51], W[2]] - 
   SB[W[3], W[2], W[51], W[3]] + SB[W[3], W[2], W[51], W[5]] + 
   SB[W[3], W[2], W[182], W[182]] - SB[W[3], W[2], W[182], W[183]] - 
   SB[W[3], W[2], W[182], W[187]] - SB[W[3], W[2], W[182], W[188]] + 
   SB[W[3], W[2], W[182], W[189]] - SB[W[3], W[2], W[182], W[190]] + 
   SB[W[3], W[2], W[189], W[182]] - SB[W[3], W[2], W[189], W[183]] - 
   SB[W[3], W[2], W[189], W[187]] - SB[W[3], W[2], W[189], W[188]] + 
   SB[W[3], W[2], W[189], W[189]] - SB[W[3], W[2], W[189], W[190]] + 
   2*SB[W[3], W[3], W[2], W[2]] + 2*SB[W[3], W[3], W[2], W[4]] - 
   2*SB[W[3], W[3], W[2], W[51]] + 2*SB[W[3], W[3], W[4], W[2]] + 
   2*SB[W[3], W[3], W[4], W[4]] - 2*SB[W[3], W[3], W[4], W[51]] - 
   2*SB[W[3], W[3], W[51], W[2]] - 2*SB[W[3], W[3], W[51], W[4]] + 
   2*SB[W[3], W[3], W[51], W[51]] + SB[W[3], W[4], W[1], W[2]] + 
   SB[W[3], W[4], W[1], W[6]] - SB[W[3], W[4], W[1], W[49]] - 
   SB[W[3], W[4], W[2], W[2]] + SB[W[3], W[4], W[2], W[3]] - 
   SB[W[3], W[4], W[2], W[4]] - SB[W[3], W[4], W[2], W[6]] + 
   SB[W[3], W[4], W[2], W[51]] + 2*SB[W[3], W[4], W[3], W[2]] + 
   2*SB[W[3], W[4], W[3], W[4]] - 2*SB[W[3], W[4], W[3], W[51]] + 
   2*SB[W[3], W[4], W[4], W[3]] + 2*SB[W[3], W[4], W[4], W[5]] - 
   2*SB[W[3], W[4], W[4], W[49]] - SB[W[3], W[4], W[5], W[1]] - 
   SB[W[3], W[4], W[5], W[3]] + SB[W[3], W[4], W[5], W[4]] - 
   SB[W[3], W[4], W[5], W[5]] + SB[W[3], W[4], W[5], W[49]] + 
   SB[W[3], W[4], W[6], W[1]] + SB[W[3], W[4], W[6], W[5]] - 
   SB[W[3], W[4], W[6], W[51]] - 2*SB[W[3], W[4], W[9], W[1]] - 
   2*SB[W[3], W[4], W[9], W[3]] - 2*SB[W[3], W[4], W[9], W[4]] - 
   2*SB[W[3], W[4], W[9], W[6]] + 2*SB[W[3], W[4], W[9], W[49]] + 
   2*SB[W[3], W[4], W[9], W[51]] - SB[W[3], W[4], W[49], W[2]] + 
   SB[W[3], W[4], W[49], W[3]] - SB[W[3], W[4], W[49], W[4]] + 
   SB[W[3], W[4], W[49], W[6]] + SB[W[3], W[4], W[51], W[1]] - 
   SB[W[3], W[4], W[51], W[3]] + SB[W[3], W[4], W[51], W[4]] - 
   SB[W[3], W[4], W[51], W[5]] - SB[W[3], W[4], W[183], W[182]] + 
   SB[W[3], W[4], W[183], W[183]] + SB[W[3], W[4], W[183], W[187]] + 
   SB[W[3], W[4], W[183], W[188]] - SB[W[3], W[4], W[183], W[189]] + 
   SB[W[3], W[4], W[183], W[190]] - SB[W[3], W[4], W[190], W[182]] + 
   SB[W[3], W[4], W[190], W[183]] + SB[W[3], W[4], W[190], W[187]] + 
   SB[W[3], W[4], W[190], W[188]] - SB[W[3], W[4], W[190], W[189]] + 
   SB[W[3], W[4], W[190], W[190]] - SB[W[3], W[5], W[1], W[1]] - 
   SB[W[3], W[5], W[1], W[2]] - SB[W[3], W[5], W[1], W[3]] - 
   SB[W[3], W[5], W[1], W[4]] - SB[W[3], W[5], W[1], W[5]] - 
   SB[W[3], W[5], W[1], W[6]] + SB[W[3], W[5], W[1], W[49]] + 
   SB[W[3], W[5], W[1], W[50]] + SB[W[3], W[5], W[1], W[51]] + 
   SB[W[3], W[5], W[2], W[4]] + SB[W[3], W[5], W[2], W[6]] - 
   SB[W[3], W[5], W[2], W[50]] - SB[W[3], W[5], W[4], W[1]] - 
   SB[W[3], W[5], W[4], W[3]] + SB[W[3], W[5], W[4], W[4]] - 
   SB[W[3], W[5], W[4], W[5]] + SB[W[3], W[5], W[4], W[49]] + 
   SB[W[3], W[5], W[6], W[2]] + SB[W[3], W[5], W[6], W[4]] - 
   SB[W[3], W[5], W[6], W[51]] + SB[W[3], W[5], W[7], W[1]] + 
   SB[W[3], W[5], W[7], W[2]] + SB[W[3], W[5], W[7], W[4]] + 
   SB[W[3], W[5], W[7], W[5]] - SB[W[3], W[5], W[7], W[49]] - 
   SB[W[3], W[5], W[7], W[50]] - SB[W[3], W[5], W[8], W[2]] - 
   SB[W[3], W[5], W[8], W[3]] - SB[W[3], W[5], W[8], W[5]] - 
   SB[W[3], W[5], W[8], W[6]] + SB[W[3], W[5], W[8], W[50]] + 
   SB[W[3], W[5], W[8], W[51]] + SB[W[3], W[5], W[9], W[1]] + 
   SB[W[3], W[5], W[9], W[3]] + SB[W[3], W[5], W[9], W[4]] + 
   SB[W[3], W[5], W[9], W[6]] - SB[W[3], W[5], W[9], W[49]] - 
   SB[W[3], W[5], W[9], W[51]] - SB[W[3], W[5], W[50], W[2]] + 
   SB[W[3], W[5], W[50], W[3]] - SB[W[3], W[5], W[50], W[4]] + 
   SB[W[3], W[5], W[50], W[6]] + SB[W[3], W[5], W[51], W[2]] - 
   SB[W[3], W[5], W[51], W[4]] + SB[W[3], W[5], W[51], W[5]] - 
   SB[W[3], W[5], W[51], W[6]] + SB[W[3], W[5], W[182], W[182]] - 
   SB[W[3], W[5], W[182], W[183]] - SB[W[3], W[5], W[182], W[187]] - 
   SB[W[3], W[5], W[182], W[188]] + SB[W[3], W[5], W[182], W[189]] - 
   SB[W[3], W[5], W[182], W[190]] + SB[W[3], W[5], W[189], W[182]] - 
   SB[W[3], W[5], W[189], W[183]] - SB[W[3], W[5], W[189], W[187]] - 
   SB[W[3], W[5], W[189], W[188]] + SB[W[3], W[5], W[189], W[189]] - 
   SB[W[3], W[5], W[189], W[190]] + SB[W[3], W[6], W[1], W[2]] + 
   SB[W[3], W[6], W[1], W[4]] - SB[W[3], W[6], W[1], W[51]] + 
   SB[W[3], W[6], W[2], W[1]] + SB[W[3], W[6], W[2], W[5]] - 
   SB[W[3], W[6], W[2], W[51]] + SB[W[3], W[6], W[4], W[1]] + 
   SB[W[3], W[6], W[4], W[5]] - SB[W[3], W[6], W[4], W[51]] + 
   SB[W[3], W[6], W[5], W[2]] + SB[W[3], W[6], W[5], W[4]] - 
   SB[W[3], W[6], W[5], W[51]] - SB[W[3], W[6], W[51], W[1]] - 
   SB[W[3], W[6], W[51], W[2]] - SB[W[3], W[6], W[51], W[4]] - 
   SB[W[3], W[6], W[51], W[5]] + 2*SB[W[3], W[6], W[51], W[51]] + 
   SB[W[3], W[7], W[1], W[1]] + SB[W[3], W[7], W[1], W[3]] + 
   SB[W[3], W[7], W[1], W[5]] + SB[W[3], W[7], W[1], W[6]] - 
   SB[W[3], W[7], W[1], W[49]] - SB[W[3], W[7], W[1], W[50]] - 
   SB[W[3], W[7], W[2], W[2]] + SB[W[3], W[7], W[2], W[3]] - 
   SB[W[3], W[7], W[2], W[4]] + SB[W[3], W[7], W[2], W[6]] - 
   SB[W[3], W[7], W[4], W[2]] + SB[W[3], W[7], W[4], W[3]] - 
   SB[W[3], W[7], W[4], W[4]] + SB[W[3], W[7], W[4], W[6]] + 
   SB[W[3], W[7], W[5], W[1]] + SB[W[3], W[7], W[5], W[3]] + 
   SB[W[3], W[7], W[5], W[5]] + SB[W[3], W[7], W[5], W[6]] - 
   SB[W[3], W[7], W[5], W[49]] - SB[W[3], W[7], W[5], W[50]] - 
   2*SB[W[3], W[7], W[7], W[1]] - 2*SB[W[3], W[7], W[7], W[2]] - 
   2*SB[W[3], W[7], W[7], W[4]] - 2*SB[W[3], W[7], W[7], W[5]] + 
   2*SB[W[3], W[7], W[7], W[49]] + 2*SB[W[3], W[7], W[7], W[50]] + 
   SB[W[3], W[7], W[49], W[2]] - SB[W[3], W[7], W[49], W[3]] + 
   SB[W[3], W[7], W[49], W[4]] - SB[W[3], W[7], W[49], W[6]] + 
   SB[W[3], W[7], W[50], W[2]] - SB[W[3], W[7], W[50], W[3]] + 
   SB[W[3], W[7], W[50], W[4]] - SB[W[3], W[7], W[50], W[6]] - 
   SB[W[3], W[7], W[182], W[182]] + SB[W[3], W[7], W[182], W[183]] + 
   SB[W[3], W[7], W[182], W[187]] + SB[W[3], W[7], W[182], W[188]] - 
   SB[W[3], W[7], W[182], W[189]] + SB[W[3], W[7], W[182], W[190]] + 
   SB[W[3], W[7], W[183], W[182]] - SB[W[3], W[7], W[183], W[183]] - 
   SB[W[3], W[7], W[183], W[187]] - SB[W[3], W[7], W[183], W[188]] + 
   SB[W[3], W[7], W[183], W[189]] - SB[W[3], W[7], W[183], W[190]] - 
   SB[W[3], W[7], W[189], W[182]] + SB[W[3], W[7], W[189], W[183]] + 
   SB[W[3], W[7], W[189], W[187]] + SB[W[3], W[7], W[189], W[188]] - 
   SB[W[3], W[7], W[189], W[189]] + SB[W[3], W[7], W[189], W[190]] + 
   SB[W[3], W[7], W[190], W[182]] - SB[W[3], W[7], W[190], W[183]] - 
   SB[W[3], W[7], W[190], W[187]] - SB[W[3], W[7], W[190], W[188]] + 
   SB[W[3], W[7], W[190], W[189]] - SB[W[3], W[7], W[190], W[190]] + 
   SB[W[3], W[8], W[1], W[2]] + SB[W[3], W[8], W[1], W[3]] + 
   SB[W[3], W[8], W[1], W[5]] + SB[W[3], W[8], W[1], W[6]] - 
   SB[W[3], W[8], W[1], W[50]] - SB[W[3], W[8], W[1], W[51]] - 
   3*SB[W[3], W[8], W[2], W[2]] - SB[W[3], W[8], W[2], W[3]] - 
   SB[W[3], W[8], W[2], W[4]] - 2*SB[W[3], W[8], W[2], W[5]] - 
   SB[W[3], W[8], W[2], W[6]] + 2*SB[W[3], W[8], W[2], W[50]] + 
   2*SB[W[3], W[8], W[2], W[51]] - SB[W[3], W[8], W[3], W[2]] + 
   SB[W[3], W[8], W[3], W[3]] - SB[W[3], W[8], W[3], W[4]] + 
   SB[W[3], W[8], W[3], W[6]] - 2*SB[W[3], W[8], W[5], W[2]] - 
   SB[W[3], W[8], W[5], W[4]] - SB[W[3], W[8], W[5], W[5]] + 
   SB[W[3], W[8], W[5], W[50]] + SB[W[3], W[8], W[5], W[51]] - 
   SB[W[3], W[8], W[6], W[2]] + SB[W[3], W[8], W[6], W[3]] - 
   SB[W[3], W[8], W[6], W[4]] + SB[W[3], W[8], W[6], W[6]] + 
   2*SB[W[3], W[8], W[8], W[2]] + 2*SB[W[3], W[8], W[8], W[3]] + 
   2*SB[W[3], W[8], W[8], W[5]] + 2*SB[W[3], W[8], W[8], W[6]] - 
   2*SB[W[3], W[8], W[8], W[50]] - 2*SB[W[3], W[8], W[8], W[51]] + 
   SB[W[3], W[8], W[50], W[2]] - SB[W[3], W[8], W[50], W[3]] + 
   SB[W[3], W[8], W[50], W[4]] - SB[W[3], W[8], W[50], W[6]] + 
   SB[W[3], W[8], W[51], W[2]] - SB[W[3], W[8], W[51], W[3]] + 
   SB[W[3], W[8], W[51], W[4]] - SB[W[3], W[8], W[51], W[6]] - 
   SB[W[3], W[8], W[183], W[182]] + SB[W[3], W[8], W[183], W[183]] + 
   SB[W[3], W[8], W[183], W[187]] + SB[W[3], W[8], W[183], W[188]] - 
   SB[W[3], W[8], W[183], W[189]] + SB[W[3], W[8], W[183], W[190]] - 
   SB[W[3], W[8], W[187], W[182]] + SB[W[3], W[8], W[187], W[183]] + 
   SB[W[3], W[8], W[187], W[187]] + SB[W[3], W[8], W[187], W[188]] - 
   SB[W[3], W[8], W[187], W[189]] + SB[W[3], W[8], W[187], W[190]] - 
   SB[W[3], W[8], W[188], W[182]] + SB[W[3], W[8], W[188], W[183]] + 
   SB[W[3], W[8], W[188], W[187]] + SB[W[3], W[8], W[188], W[188]] - 
   SB[W[3], W[8], W[188], W[189]] + SB[W[3], W[8], W[188], W[190]] - 
   SB[W[3], W[8], W[190], W[182]] + SB[W[3], W[8], W[190], W[183]] + 
   SB[W[3], W[8], W[190], W[187]] + SB[W[3], W[8], W[190], W[188]] - 
   SB[W[3], W[8], W[190], W[189]] + SB[W[3], W[8], W[190], W[190]] - 
   SB[W[3], W[9], W[1], W[1]] - SB[W[3], W[9], W[1], W[2]] - 
   2*SB[W[3], W[9], W[1], W[4]] + SB[W[3], W[9], W[1], W[49]] + 
   SB[W[3], W[9], W[1], W[51]] - SB[W[3], W[9], W[3], W[2]] + 
   SB[W[3], W[9], W[3], W[3]] - SB[W[3], W[9], W[3], W[4]] + 
   SB[W[3], W[9], W[3], W[6]] - 2*SB[W[3], W[9], W[4], W[1]] - 
   SB[W[3], W[9], W[4], W[2]] - SB[W[3], W[9], W[4], W[3]] - 
   3*SB[W[3], W[9], W[4], W[4]] - SB[W[3], W[9], W[4], W[6]] + 
   2*SB[W[3], W[9], W[4], W[49]] + 2*SB[W[3], W[9], W[4], W[51]] + 
   SB[W[3], W[9], W[5], W[1]] + SB[W[3], W[9], W[5], W[3]] + 
   SB[W[3], W[9], W[5], W[4]] + SB[W[3], W[9], W[5], W[6]] - 
   SB[W[3], W[9], W[5], W[49]] - SB[W[3], W[9], W[5], W[51]] - 
   SB[W[3], W[9], W[6], W[2]] + SB[W[3], W[9], W[6], W[3]] - 
   SB[W[3], W[9], W[6], W[4]] + SB[W[3], W[9], W[6], W[6]] + 
   2*SB[W[3], W[9], W[9], W[1]] + 2*SB[W[3], W[9], W[9], W[3]] + 
   2*SB[W[3], W[9], W[9], W[4]] + 2*SB[W[3], W[9], W[9], W[6]] - 
   2*SB[W[3], W[9], W[9], W[49]] - 2*SB[W[3], W[9], W[9], W[51]] + 
   SB[W[3], W[9], W[49], W[2]] - SB[W[3], W[9], W[49], W[3]] + 
   SB[W[3], W[9], W[49], W[4]] - SB[W[3], W[9], W[49], W[6]] + 
   SB[W[3], W[9], W[51], W[2]] - SB[W[3], W[9], W[51], W[3]] + 
   SB[W[3], W[9], W[51], W[4]] - SB[W[3], W[9], W[51], W[6]] + 
   SB[W[3], W[9], W[182], W[182]] - SB[W[3], W[9], W[182], W[183]] - 
   SB[W[3], W[9], W[182], W[187]] - SB[W[3], W[9], W[182], W[188]] + 
   SB[W[3], W[9], W[182], W[189]] - SB[W[3], W[9], W[182], W[190]] - 
   SB[W[3], W[9], W[187], W[182]] + SB[W[3], W[9], W[187], W[183]] + 
   SB[W[3], W[9], W[187], W[187]] + SB[W[3], W[9], W[187], W[188]] - 
   SB[W[3], W[9], W[187], W[189]] + SB[W[3], W[9], W[187], W[190]] - 
   SB[W[3], W[9], W[188], W[182]] + SB[W[3], W[9], W[188], W[183]] + 
   SB[W[3], W[9], W[188], W[187]] + SB[W[3], W[9], W[188], W[188]] - 
   SB[W[3], W[9], W[188], W[189]] + SB[W[3], W[9], W[188], W[190]] + 
   SB[W[3], W[9], W[189], W[182]] - SB[W[3], W[9], W[189], W[183]] - 
   SB[W[3], W[9], W[189], W[187]] - SB[W[3], W[9], W[189], W[188]] + 
   SB[W[3], W[9], W[189], W[189]] - SB[W[3], W[9], W[189], W[190]] + 
   SB[W[3], W[51], W[1], W[1]] - SB[W[3], W[51], W[1], W[2]] + 
   SB[W[3], W[51], W[1], W[4]] - SB[W[3], W[51], W[1], W[6]] - 
   SB[W[3], W[51], W[2], W[1]] + SB[W[3], W[51], W[2], W[2]] - 
   SB[W[3], W[51], W[2], W[3]] + SB[W[3], W[51], W[2], W[5]] - 
   SB[W[3], W[51], W[3], W[2]] - SB[W[3], W[51], W[3], W[3]] - 
   SB[W[3], W[51], W[3], W[4]] - SB[W[3], W[51], W[3], W[6]] + 
   2*SB[W[3], W[51], W[3], W[51]] + SB[W[3], W[51], W[4], W[1]] - 
   SB[W[3], W[51], W[4], W[3]] + SB[W[3], W[51], W[4], W[4]] - 
   SB[W[3], W[51], W[4], W[5]] + SB[W[3], W[51], W[5], W[2]] - 
   SB[W[3], W[51], W[5], W[4]] + SB[W[3], W[51], W[5], W[5]] - 
   SB[W[3], W[51], W[5], W[6]] - SB[W[3], W[51], W[6], W[1]] - 
   SB[W[3], W[51], W[6], W[3]] - SB[W[3], W[51], W[6], W[5]] - 
   SB[W[3], W[51], W[6], W[6]] + 2*SB[W[3], W[51], W[6], W[51]] + 
   2*SB[W[3], W[51], W[51], W[3]] + 2*SB[W[3], W[51], W[51], W[6]] - 
   2*SB[W[3], W[51], W[51], W[51]] - SB[W[3], W[51], W[182], W[182]] + 
   SB[W[3], W[51], W[182], W[183]] + SB[W[3], W[51], W[182], W[187]] + 
   SB[W[3], W[51], W[182], W[188]] - SB[W[3], W[51], W[182], W[189]] + 
   SB[W[3], W[51], W[182], W[190]] + SB[W[3], W[51], W[183], W[182]] - 
   SB[W[3], W[51], W[183], W[183]] - SB[W[3], W[51], W[183], W[187]] - 
   SB[W[3], W[51], W[183], W[188]] + SB[W[3], W[51], W[183], W[189]] - 
   SB[W[3], W[51], W[183], W[190]] + SB[W[3], W[51], W[187], W[182]] - 
   SB[W[3], W[51], W[187], W[183]] - SB[W[3], W[51], W[187], W[187]] - 
   SB[W[3], W[51], W[187], W[188]] + SB[W[3], W[51], W[187], W[189]] - 
   SB[W[3], W[51], W[187], W[190]] + SB[W[3], W[51], W[188], W[182]] - 
   SB[W[3], W[51], W[188], W[183]] - SB[W[3], W[51], W[188], W[187]] - 
   SB[W[3], W[51], W[188], W[188]] + SB[W[3], W[51], W[188], W[189]] - 
   SB[W[3], W[51], W[188], W[190]] - SB[W[3], W[51], W[189], W[182]] + 
   SB[W[3], W[51], W[189], W[183]] + SB[W[3], W[51], W[189], W[187]] + 
   SB[W[3], W[51], W[189], W[188]] - SB[W[3], W[51], W[189], W[189]] + 
   SB[W[3], W[51], W[189], W[190]] + SB[W[3], W[51], W[190], W[182]] - 
   SB[W[3], W[51], W[190], W[183]] - SB[W[3], W[51], W[190], W[187]] - 
   SB[W[3], W[51], W[190], W[188]] + SB[W[3], W[51], W[190], W[189]] - 
   SB[W[3], W[51], W[190], W[190]] + SB[W[4], W[1], W[2], W[3]] + 
   SB[W[4], W[1], W[2], W[5]] - SB[W[4], W[1], W[2], W[49]] + 
   SB[W[4], W[1], W[3], W[2]] + SB[W[4], W[1], W[3], W[6]] - 
   SB[W[4], W[1], W[3], W[49]] + SB[W[4], W[1], W[5], W[2]] + 
   SB[W[4], W[1], W[5], W[6]] - SB[W[4], W[1], W[5], W[49]] + 
   SB[W[4], W[1], W[6], W[3]] + SB[W[4], W[1], W[6], W[5]] - 
   SB[W[4], W[1], W[6], W[49]] - SB[W[4], W[1], W[49], W[2]] - 
   SB[W[4], W[1], W[49], W[3]] - SB[W[4], W[1], W[49], W[5]] - 
   SB[W[4], W[1], W[49], W[6]] + 2*SB[W[4], W[1], W[49], W[49]] + 
   SB[W[4], W[2], W[1], W[3]] + SB[W[4], W[2], W[1], W[5]] - 
   SB[W[4], W[2], W[1], W[49]] - SB[W[4], W[2], W[3], W[2]] + 
   SB[W[4], W[2], W[3], W[3]] - SB[W[4], W[2], W[3], W[4]] - 
   SB[W[4], W[2], W[3], W[6]] + SB[W[4], W[2], W[3], W[51]] + 
   SB[W[4], W[2], W[5], W[1]] + SB[W[4], W[2], W[5], W[3]] - 
   SB[W[4], W[2], W[5], W[50]] - SB[W[4], W[2], W[6], W[1]] - 
   SB[W[4], W[2], W[6], W[2]] - SB[W[4], W[2], W[6], W[3]] - 
   SB[W[4], W[2], W[6], W[4]] - SB[W[4], W[2], W[6], W[5]] - 
   SB[W[4], W[2], W[6], W[6]] + SB[W[4], W[2], W[6], W[49]] + 
   SB[W[4], W[2], W[6], W[50]] + SB[W[4], W[2], W[6], W[51]] - 
   SB[W[4], W[2], W[7], W[1]] - SB[W[4], W[2], W[7], W[2]] - 
   SB[W[4], W[2], W[7], W[4]] - SB[W[4], W[2], W[7], W[5]] + 
   SB[W[4], W[2], W[7], W[49]] + SB[W[4], W[2], W[7], W[50]] + 
   SB[W[4], W[2], W[8], W[2]] + SB[W[4], W[2], W[8], W[3]] + 
   SB[W[4], W[2], W[8], W[5]] + SB[W[4], W[2], W[8], W[6]] - 
   SB[W[4], W[2], W[8], W[50]] - SB[W[4], W[2], W[8], W[51]] + 
   SB[W[4], W[2], W[9], W[1]] + SB[W[4], W[2], W[9], W[3]] + 
   SB[W[4], W[2], W[9], W[4]] + SB[W[4], W[2], W[9], W[6]] - 
   SB[W[4], W[2], W[9], W[49]] - SB[W[4], W[2], W[9], W[51]] - 
   SB[W[4], W[2], W[49], W[1]] + SB[W[4], W[2], W[49], W[2]] - 
   SB[W[4], W[2], W[49], W[3]] + SB[W[4], W[2], W[49], W[5]] + 
   SB[W[4], W[2], W[50], W[1]] - SB[W[4], W[2], W[50], W[3]] + 
   SB[W[4], W[2], W[50], W[4]] - SB[W[4], W[2], W[50], W[5]] - 
   SB[W[4], W[2], W[187], W[182]] + SB[W[4], W[2], W[187], W[183]] + 
   SB[W[4], W[2], W[187], W[187]] + SB[W[4], W[2], W[187], W[188]] - 
   SB[W[4], W[2], W[187], W[189]] + SB[W[4], W[2], W[187], W[190]] - 
   SB[W[4], W[2], W[188], W[182]] + SB[W[4], W[2], W[188], W[183]] + 
   SB[W[4], W[2], W[188], W[187]] + SB[W[4], W[2], W[188], W[188]] - 
   SB[W[4], W[2], W[188], W[189]] + SB[W[4], W[2], W[188], W[190]] + 
   SB[W[4], W[3], W[1], W[2]] + SB[W[4], W[3], W[1], W[6]] - 
   SB[W[4], W[3], W[1], W[49]] - SB[W[4], W[3], W[2], W[2]] + 
   SB[W[4], W[3], W[2], W[3]] - SB[W[4], W[3], W[2], W[4]] - 
   SB[W[4], W[3], W[2], W[6]] + SB[W[4], W[3], W[2], W[51]] + 
   2*SB[W[4], W[3], W[3], W[2]] + 2*SB[W[4], W[3], W[3], W[4]] - 
   2*SB[W[4], W[3], W[3], W[51]] + 2*SB[W[4], W[3], W[4], W[3]] + 
   2*SB[W[4], W[3], W[4], W[5]] - 2*SB[W[4], W[3], W[4], W[49]] - 
   SB[W[4], W[3], W[5], W[1]] - SB[W[4], W[3], W[5], W[3]] + 
   SB[W[4], W[3], W[5], W[4]] - SB[W[4], W[3], W[5], W[5]] + 
   SB[W[4], W[3], W[5], W[49]] + SB[W[4], W[3], W[6], W[1]] + 
   SB[W[4], W[3], W[6], W[5]] - SB[W[4], W[3], W[6], W[51]] - 
   2*SB[W[4], W[3], W[9], W[1]] - 2*SB[W[4], W[3], W[9], W[3]] - 
   2*SB[W[4], W[3], W[9], W[4]] - 2*SB[W[4], W[3], W[9], W[6]] + 
   2*SB[W[4], W[3], W[9], W[49]] + 2*SB[W[4], W[3], W[9], W[51]] - 
   SB[W[4], W[3], W[49], W[2]] + SB[W[4], W[3], W[49], W[3]] - 
   SB[W[4], W[3], W[49], W[4]] + SB[W[4], W[3], W[49], W[6]] + 
   SB[W[4], W[3], W[51], W[1]] - SB[W[4], W[3], W[51], W[3]] + 
   SB[W[4], W[3], W[51], W[4]] - SB[W[4], W[3], W[51], W[5]] - 
   SB[W[4], W[3], W[183], W[182]] + SB[W[4], W[3], W[183], W[183]] + 
   SB[W[4], W[3], W[183], W[187]] + SB[W[4], W[3], W[183], W[188]] - 
   SB[W[4], W[3], W[183], W[189]] + SB[W[4], W[3], W[183], W[190]] - 
   SB[W[4], W[3], W[190], W[182]] + SB[W[4], W[3], W[190], W[183]] + 
   SB[W[4], W[3], W[190], W[187]] + SB[W[4], W[3], W[190], W[188]] - 
   SB[W[4], W[3], W[190], W[189]] + SB[W[4], W[3], W[190], W[190]] + 
   2*SB[W[4], W[4], W[3], W[3]] + 2*SB[W[4], W[4], W[3], W[5]] - 
   2*SB[W[4], W[4], W[3], W[49]] + 2*SB[W[4], W[4], W[5], W[3]] + 
   2*SB[W[4], W[4], W[5], W[5]] - 2*SB[W[4], W[4], W[5], W[49]] - 
   2*SB[W[4], W[4], W[49], W[3]] - 2*SB[W[4], W[4], W[49], W[5]] + 
   2*SB[W[4], W[4], W[49], W[49]] + SB[W[4], W[5], W[1], W[2]] + 
   SB[W[4], W[5], W[1], W[6]] - SB[W[4], W[5], W[1], W[49]] + 
   SB[W[4], W[5], W[2], W[1]] + SB[W[4], W[5], W[2], W[3]] - 
   SB[W[4], W[5], W[2], W[50]] - SB[W[4], W[5], W[3], W[1]] - 
   SB[W[4], W[5], W[3], W[3]] + SB[W[4], W[5], W[3], W[4]] - 
   SB[W[4], W[5], W[3], W[5]] + SB[W[4], W[5], W[3], W[49]] + 
   2*SB[W[4], W[5], W[4], W[3]] + 2*SB[W[4], W[5], W[4], W[5]] - 
   2*SB[W[4], W[5], W[4], W[49]] + 2*SB[W[4], W[5], W[5], W[4]] + 
   2*SB[W[4], W[5], W[5], W[6]] - 2*SB[W[4], W[5], W[5], W[50]] - 
   SB[W[4], W[5], W[6], W[2]] - SB[W[4], W[5], W[6], W[4]] + 
   SB[W[4], W[5], W[6], W[5]] - SB[W[4], W[5], W[6], W[6]] + 
   SB[W[4], W[5], W[6], W[50]] - 2*SB[W[4], W[5], W[7], W[1]] - 
   2*SB[W[4], W[5], W[7], W[2]] - 2*SB[W[4], W[5], W[7], W[4]] - 
   2*SB[W[4], W[5], W[7], W[5]] + 2*SB[W[4], W[5], W[7], W[49]] + 
   2*SB[W[4], W[5], W[7], W[50]] + SB[W[4], W[5], W[49], W[2]] - 
   SB[W[4], W[5], W[49], W[4]] + SB[W[4], W[5], W[49], W[5]] - 
   SB[W[4], W[5], W[49], W[6]] + SB[W[4], W[5], W[50], W[1]] - 
   SB[W[4], W[5], W[50], W[3]] + SB[W[4], W[5], W[50], W[4]] - 
   SB[W[4], W[5], W[50], W[5]] - SB[W[4], W[5], W[187], W[182]] + 
   SB[W[4], W[5], W[187], W[183]] + SB[W[4], W[5], W[187], W[187]] + 
   SB[W[4], W[5], W[187], W[188]] - SB[W[4], W[5], W[187], W[189]] + 
   SB[W[4], W[5], W[187], W[190]] - SB[W[4], W[5], W[188], W[182]] + 
   SB[W[4], W[5], W[188], W[183]] + SB[W[4], W[5], W[188], W[187]] + 
   SB[W[4], W[5], W[188], W[188]] - SB[W[4], W[5], W[188], W[189]] + 
   SB[W[4], W[5], W[188], W[190]] + SB[W[4], W[6], W[1], W[3]] + 
   SB[W[4], W[6], W[1], W[5]] - SB[W[4], W[6], W[1], W[49]] - 
   SB[W[4], W[6], W[2], W[1]] - SB[W[4], W[6], W[2], W[2]] - 
   SB[W[4], W[6], W[2], W[3]] - SB[W[4], W[6], W[2], W[4]] - 
   SB[W[4], W[6], W[2], W[5]] - SB[W[4], W[6], W[2], W[6]] + 
   SB[W[4], W[6], W[2], W[49]] + SB[W[4], W[6], W[2], W[50]] + 
   SB[W[4], W[6], W[2], W[51]] + SB[W[4], W[6], W[3], W[1]] + 
   SB[W[4], W[6], W[3], W[5]] - SB[W[4], W[6], W[3], W[51]] - 
   SB[W[4], W[6], W[5], W[2]] - SB[W[4], W[6], W[5], W[4]] + 
   SB[W[4], W[6], W[5], W[5]] - SB[W[4], W[6], W[5], W[6]] + 
   SB[W[4], W[6], W[5], W[50]] + SB[W[4], W[6], W[7], W[1]] + 
   SB[W[4], W[6], W[7], W[2]] + SB[W[4], W[6], W[7], W[4]] + 
   SB[W[4], W[6], W[7], W[5]] - SB[W[4], W[6], W[7], W[49]] - 
   SB[W[4], W[6], W[7], W[50]] + SB[W[4], W[6], W[8], W[2]] + 
   SB[W[4], W[6], W[8], W[3]] + SB[W[4], W[6], W[8], W[5]] + 
   SB[W[4], W[6], W[8], W[6]] - SB[W[4], W[6], W[8], W[50]] - 
   SB[W[4], W[6], W[8], W[51]] - SB[W[4], W[6], W[9], W[1]] - 
   SB[W[4], W[6], W[9], W[3]] - SB[W[4], W[6], W[9], W[4]] - 
   SB[W[4], W[6], W[9], W[6]] + SB[W[4], W[6], W[9], W[49]] + 
   SB[W[4], W[6], W[9], W[51]] - SB[W[4], W[6], W[49], W[1]] + 
   SB[W[4], W[6], W[49], W[3]] - SB[W[4], W[6], W[49], W[5]] + 
   SB[W[4], W[6], W[49], W[6]] + SB[W[4], W[6], W[51], W[1]] - 
   SB[W[4], W[6], W[51], W[3]] + SB[W[4], W[6], W[51], W[4]] - 
   SB[W[4], W[6], W[51], W[5]] - SB[W[4], W[6], W[183], W[182]] + 
   SB[W[4], W[6], W[183], W[183]] + SB[W[4], W[6], W[183], W[187]] + 
   SB[W[4], W[6], W[183], W[188]] - SB[W[4], W[6], W[183], W[189]] + 
   SB[W[4], W[6], W[183], W[190]] - SB[W[4], W[6], W[190], W[182]] + 
   SB[W[4], W[6], W[190], W[183]] + SB[W[4], W[6], W[190], W[187]] + 
   SB[W[4], W[6], W[190], W[188]] - SB[W[4], W[6], W[190], W[189]] + 
   SB[W[4], W[6], W[190], W[190]] + SB[W[4], W[7], W[1], W[1]] - 
   SB[W[4], W[7], W[1], W[3]] + SB[W[4], W[7], W[1], W[4]] - 
   SB[W[4], W[7], W[1], W[5]] - SB[W[4], W[7], W[2], W[2]] - 
   SB[W[4], W[7], W[2], W[3]] - 2*SB[W[4], W[7], W[2], W[5]] + 
   SB[W[4], W[7], W[2], W[49]] + SB[W[4], W[7], W[2], W[50]] + 
   SB[W[4], W[7], W[4], W[1]] - SB[W[4], W[7], W[4], W[3]] + 
   SB[W[4], W[7], W[4], W[4]] - SB[W[4], W[7], W[4], W[5]] - 
   SB[W[4], W[7], W[5], W[1]] - 2*SB[W[4], W[7], W[5], W[2]] - 
   SB[W[4], W[7], W[5], W[3]] - SB[W[4], W[7], W[5], W[4]] - 
   3*SB[W[4], W[7], W[5], W[5]] + 2*SB[W[4], W[7], W[5], W[49]] + 
   2*SB[W[4], W[7], W[5], W[50]] + SB[W[4], W[7], W[6], W[1]] + 
   SB[W[4], W[7], W[6], W[2]] + SB[W[4], W[7], W[6], W[4]] + 
   SB[W[4], W[7], W[6], W[5]] - SB[W[4], W[7], W[6], W[49]] - 
   SB[W[4], W[7], W[6], W[50]] + 2*SB[W[4], W[7], W[7], W[1]] + 
   2*SB[W[4], W[7], W[7], W[2]] + 2*SB[W[4], W[7], W[7], W[4]] + 
   2*SB[W[4], W[7], W[7], W[5]] - 2*SB[W[4], W[7], W[7], W[49]] - 
   2*SB[W[4], W[7], W[7], W[50]] - SB[W[4], W[7], W[49], W[1]] + 
   SB[W[4], W[7], W[49], W[3]] - SB[W[4], W[7], W[49], W[4]] + 
   SB[W[4], W[7], W[49], W[5]] - SB[W[4], W[7], W[50], W[1]] + 
   SB[W[4], W[7], W[50], W[3]] - SB[W[4], W[7], W[50], W[4]] + 
   SB[W[4], W[7], W[50], W[5]] + SB[W[4], W[7], W[182], W[182]] - 
   SB[W[4], W[7], W[182], W[183]] - SB[W[4], W[7], W[182], W[187]] - 
   SB[W[4], W[7], W[182], W[188]] + SB[W[4], W[7], W[182], W[189]] - 
   SB[W[4], W[7], W[182], W[190]] - SB[W[4], W[7], W[183], W[182]] + 
   SB[W[4], W[7], W[183], W[183]] + SB[W[4], W[7], W[183], W[187]] + 
   SB[W[4], W[7], W[183], W[188]] - SB[W[4], W[7], W[183], W[189]] + 
   SB[W[4], W[7], W[183], W[190]] + SB[W[4], W[7], W[189], W[182]] - 
   SB[W[4], W[7], W[189], W[183]] - SB[W[4], W[7], W[189], W[187]] - 
   SB[W[4], W[7], W[189], W[188]] + SB[W[4], W[7], W[189], W[189]] - 
   SB[W[4], W[7], W[189], W[190]] - SB[W[4], W[7], W[190], W[182]] + 
   SB[W[4], W[7], W[190], W[183]] + SB[W[4], W[7], W[190], W[187]] + 
   SB[W[4], W[7], W[190], W[188]] - SB[W[4], W[7], W[190], W[189]] + 
   SB[W[4], W[7], W[190], W[190]] + SB[W[4], W[8], W[2], W[1]] + 
   SB[W[4], W[8], W[2], W[2]] + SB[W[4], W[8], W[2], W[4]] + 
   SB[W[4], W[8], W[2], W[6]] - SB[W[4], W[8], W[2], W[50]] - 
   SB[W[4], W[8], W[2], W[51]] + SB[W[4], W[8], W[3], W[1]] - 
   SB[W[4], W[8], W[3], W[3]] + SB[W[4], W[8], W[3], W[4]] - 
   SB[W[4], W[8], W[3], W[5]] + SB[W[4], W[8], W[5], W[1]] - 
   SB[W[4], W[8], W[5], W[3]] + SB[W[4], W[8], W[5], W[4]] - 
   SB[W[4], W[8], W[5], W[5]] + SB[W[4], W[8], W[6], W[1]] + 
   SB[W[4], W[8], W[6], W[2]] + SB[W[4], W[8], W[6], W[4]] + 
   SB[W[4], W[8], W[6], W[6]] - SB[W[4], W[8], W[6], W[50]] - 
   SB[W[4], W[8], W[6], W[51]] - 2*SB[W[4], W[8], W[8], W[2]] - 
   2*SB[W[4], W[8], W[8], W[3]] - 2*SB[W[4], W[8], W[8], W[5]] - 
   2*SB[W[4], W[8], W[8], W[6]] + 2*SB[W[4], W[8], W[8], W[50]] + 
   2*SB[W[4], W[8], W[8], W[51]] - SB[W[4], W[8], W[50], W[1]] + 
   SB[W[4], W[8], W[50], W[3]] - SB[W[4], W[8], W[50], W[4]] + 
   SB[W[4], W[8], W[50], W[5]] - SB[W[4], W[8], W[51], W[1]] + 
   SB[W[4], W[8], W[51], W[3]] - SB[W[4], W[8], W[51], W[4]] + 
   SB[W[4], W[8], W[51], W[5]] + SB[W[4], W[8], W[183], W[182]] - 
   SB[W[4], W[8], W[183], W[183]] - SB[W[4], W[8], W[183], W[187]] - 
   SB[W[4], W[8], W[183], W[188]] + SB[W[4], W[8], W[183], W[189]] - 
   SB[W[4], W[8], W[183], W[190]] + SB[W[4], W[8], W[187], W[182]] - 
   SB[W[4], W[8], W[187], W[183]] - SB[W[4], W[8], W[187], W[187]] - 
   SB[W[4], W[8], W[187], W[188]] + SB[W[4], W[8], W[187], W[189]] - 
   SB[W[4], W[8], W[187], W[190]] + SB[W[4], W[8], W[188], W[182]] - 
   SB[W[4], W[8], W[188], W[183]] - SB[W[4], W[8], W[188], W[187]] - 
   SB[W[4], W[8], W[188], W[188]] + SB[W[4], W[8], W[188], W[189]] - 
   SB[W[4], W[8], W[188], W[190]] + SB[W[4], W[8], W[190], W[182]] - 
   SB[W[4], W[8], W[190], W[183]] - SB[W[4], W[8], W[190], W[187]] - 
   SB[W[4], W[8], W[190], W[188]] + SB[W[4], W[8], W[190], W[189]] - 
   SB[W[4], W[8], W[190], W[190]] + SB[W[4], W[9], W[1], W[1]] - 
   SB[W[4], W[9], W[1], W[3]] + SB[W[4], W[9], W[1], W[4]] - 
   SB[W[4], W[9], W[1], W[5]] + SB[W[4], W[9], W[2], W[1]] + 
   SB[W[4], W[9], W[2], W[3]] + SB[W[4], W[9], W[2], W[4]] + 
   SB[W[4], W[9], W[2], W[6]] - SB[W[4], W[9], W[2], W[49]] - 
   SB[W[4], W[9], W[2], W[51]] - SB[W[4], W[9], W[3], W[1]] - 
   3*SB[W[4], W[9], W[3], W[3]] - SB[W[4], W[9], W[3], W[4]] - 
   SB[W[4], W[9], W[3], W[5]] - 2*SB[W[4], W[9], W[3], W[6]] + 
   2*SB[W[4], W[9], W[3], W[49]] + 2*SB[W[4], W[9], W[3], W[51]] + 
   SB[W[4], W[9], W[4], W[1]] - SB[W[4], W[9], W[4], W[3]] + 
   SB[W[4], W[9], W[4], W[4]] - SB[W[4], W[9], W[4], W[5]] - 
   2*SB[W[4], W[9], W[6], W[3]] - SB[W[4], W[9], W[6], W[5]] - 
   SB[W[4], W[9], W[6], W[6]] + SB[W[4], W[9], W[6], W[49]] + 
   SB[W[4], W[9], W[6], W[51]] + 2*SB[W[4], W[9], W[9], W[1]] + 
   2*SB[W[4], W[9], W[9], W[3]] + 2*SB[W[4], W[9], W[9], W[4]] + 
   2*SB[W[4], W[9], W[9], W[6]] - 2*SB[W[4], W[9], W[9], W[49]] - 
   2*SB[W[4], W[9], W[9], W[51]] - SB[W[4], W[9], W[49], W[1]] + 
   SB[W[4], W[9], W[49], W[3]] - SB[W[4], W[9], W[49], W[4]] + 
   SB[W[4], W[9], W[49], W[5]] - SB[W[4], W[9], W[51], W[1]] + 
   SB[W[4], W[9], W[51], W[3]] - SB[W[4], W[9], W[51], W[4]] + 
   SB[W[4], W[9], W[51], W[5]] + SB[W[4], W[9], W[182], W[182]] - 
   SB[W[4], W[9], W[182], W[183]] - SB[W[4], W[9], W[182], W[187]] - 
   SB[W[4], W[9], W[182], W[188]] + SB[W[4], W[9], W[182], W[189]] - 
   SB[W[4], W[9], W[182], W[190]] - SB[W[4], W[9], W[187], W[182]] + 
   SB[W[4], W[9], W[187], W[183]] + SB[W[4], W[9], W[187], W[187]] + 
   SB[W[4], W[9], W[187], W[188]] - SB[W[4], W[9], W[187], W[189]] + 
   SB[W[4], W[9], W[187], W[190]] - SB[W[4], W[9], W[188], W[182]] + 
   SB[W[4], W[9], W[188], W[183]] + SB[W[4], W[9], W[188], W[187]] + 
   SB[W[4], W[9], W[188], W[188]] - SB[W[4], W[9], W[188], W[189]] + 
   SB[W[4], W[9], W[188], W[190]] + SB[W[4], W[9], W[189], W[182]] - 
   SB[W[4], W[9], W[189], W[183]] - SB[W[4], W[9], W[189], W[187]] - 
   SB[W[4], W[9], W[189], W[188]] + SB[W[4], W[9], W[189], W[189]] - 
   SB[W[4], W[9], W[189], W[190]] - SB[W[4], W[49], W[1], W[1]] - 
   SB[W[4], W[49], W[1], W[2]] - SB[W[4], W[49], W[1], W[4]] - 
   SB[W[4], W[49], W[1], W[6]] + 2*SB[W[4], W[49], W[1], W[49]] - 
   SB[W[4], W[49], W[2], W[1]] + SB[W[4], W[49], W[2], W[2]] - 
   SB[W[4], W[49], W[2], W[3]] + SB[W[4], W[49], W[2], W[5]] - 
   SB[W[4], W[49], W[3], W[2]] + SB[W[4], W[49], W[3], W[3]] - 
   SB[W[4], W[49], W[3], W[4]] + SB[W[4], W[49], W[3], W[6]] - 
   SB[W[4], W[49], W[4], W[1]] - SB[W[4], W[49], W[4], W[3]] - 
   SB[W[4], W[49], W[4], W[4]] - SB[W[4], W[49], W[4], W[5]] + 
   2*SB[W[4], W[49], W[4], W[49]] + SB[W[4], W[49], W[5], W[2]] - 
   SB[W[4], W[49], W[5], W[4]] + SB[W[4], W[49], W[5], W[5]] - 
   SB[W[4], W[49], W[5], W[6]] - SB[W[4], W[49], W[6], W[1]] + 
   SB[W[4], W[49], W[6], W[3]] - SB[W[4], W[49], W[6], W[5]] + 
   SB[W[4], W[49], W[6], W[6]] + 2*SB[W[4], W[49], W[49], W[1]] + 
   2*SB[W[4], W[49], W[49], W[4]] - 2*SB[W[4], W[49], W[49], W[49]] - 
   SB[W[4], W[49], W[182], W[182]] + SB[W[4], W[49], W[182], W[183]] + 
   SB[W[4], W[49], W[182], W[187]] + SB[W[4], W[49], W[182], W[188]] - 
   SB[W[4], W[49], W[182], W[189]] + SB[W[4], W[49], W[182], W[190]] + 
   SB[W[4], W[49], W[183], W[182]] - SB[W[4], W[49], W[183], W[183]] - 
   SB[W[4], W[49], W[183], W[187]] - SB[W[4], W[49], W[183], W[188]] + 
   SB[W[4], W[49], W[183], W[189]] - SB[W[4], W[49], W[183], W[190]] + 
   SB[W[4], W[49], W[187], W[182]] - SB[W[4], W[49], W[187], W[183]] - 
   SB[W[4], W[49], W[187], W[187]] - SB[W[4], W[49], W[187], W[188]] + 
   SB[W[4], W[49], W[187], W[189]] - SB[W[4], W[49], W[187], W[190]] + 
   SB[W[4], W[49], W[188], W[182]] - SB[W[4], W[49], W[188], W[183]] - 
   SB[W[4], W[49], W[188], W[187]] - SB[W[4], W[49], W[188], W[188]] + 
   SB[W[4], W[49], W[188], W[189]] - SB[W[4], W[49], W[188], W[190]] - 
   SB[W[4], W[49], W[189], W[182]] + SB[W[4], W[49], W[189], W[183]] + 
   SB[W[4], W[49], W[189], W[187]] + SB[W[4], W[49], W[189], W[188]] - 
   SB[W[4], W[49], W[189], W[189]] + SB[W[4], W[49], W[189], W[190]] + 
   SB[W[4], W[49], W[190], W[182]] - SB[W[4], W[49], W[190], W[183]] - 
   SB[W[4], W[49], W[190], W[187]] - SB[W[4], W[49], W[190], W[188]] + 
   SB[W[4], W[49], W[190], W[189]] - SB[W[4], W[49], W[190], W[190]] + 
   SB[W[5], W[1], W[2], W[4]] + SB[W[5], W[1], W[2], W[6]] - 
   SB[W[5], W[1], W[2], W[50]] - SB[W[5], W[1], W[3], W[1]] - 
   SB[W[5], W[1], W[3], W[2]] - SB[W[5], W[1], W[3], W[3]] - 
   SB[W[5], W[1], W[3], W[4]] - SB[W[5], W[1], W[3], W[5]] - 
   SB[W[5], W[1], W[3], W[6]] + SB[W[5], W[1], W[3], W[49]] + 
   SB[W[5], W[1], W[3], W[50]] + SB[W[5], W[1], W[3], W[51]] + 
   SB[W[5], W[1], W[4], W[2]] + SB[W[5], W[1], W[4], W[6]] - 
   SB[W[5], W[1], W[4], W[49]] - SB[W[5], W[1], W[6], W[1]] - 
   SB[W[5], W[1], W[6], W[3]] - SB[W[5], W[1], W[6], W[5]] + 
   SB[W[5], W[1], W[6], W[6]] + SB[W[5], W[1], W[6], W[51]] - 
   SB[W[5], W[1], W[7], W[1]] - SB[W[5], W[1], W[7], W[2]] - 
   SB[W[5], W[1], W[7], W[4]] - SB[W[5], W[1], W[7], W[5]] + 
   SB[W[5], W[1], W[7], W[49]] + SB[W[5], W[1], W[7], W[50]] + 
   SB[W[5], W[1], W[8], W[2]] + SB[W[5], W[1], W[8], W[3]] + 
   SB[W[5], W[1], W[8], W[5]] + SB[W[5], W[1], W[8], W[6]] - 
   SB[W[5], W[1], W[8], W[50]] - SB[W[5], W[1], W[8], W[51]] + 
   SB[W[5], W[1], W[9], W[1]] + SB[W[5], W[1], W[9], W[3]] + 
   SB[W[5], W[1], W[9], W[4]] + SB[W[5], W[1], W[9], W[6]] - 
   SB[W[5], W[1], W[9], W[49]] - SB[W[5], W[1], W[9], W[51]] + 
   SB[W[5], W[1], W[49], W[2]] - SB[W[5], W[1], W[49], W[4]] + 
   SB[W[5], W[1], W[49], W[5]] - SB[W[5], W[1], W[49], W[6]] + 
   SB[W[5], W[1], W[50], W[1]] - SB[W[5], W[1], W[50], W[2]] + 
   SB[W[5], W[1], W[50], W[4]] - SB[W[5], W[1], W[50], W[6]] - 
   SB[W[5], W[1], W[187], W[182]] + SB[W[5], W[1], W[187], W[183]] + 
   SB[W[5], W[1], W[187], W[187]] + SB[W[5], W[1], W[187], W[188]] - 
   SB[W[5], W[1], W[187], W[189]] + SB[W[5], W[1], W[187], W[190]] - 
   SB[W[5], W[1], W[188], W[182]] + SB[W[5], W[1], W[188], W[183]] + 
   SB[W[5], W[1], W[188], W[187]] + SB[W[5], W[1], W[188], W[188]] - 
   SB[W[5], W[1], W[188], W[189]] + SB[W[5], W[1], W[188], W[190]] + 
   SB[W[5], W[2], W[1], W[4]] + SB[W[5], W[2], W[1], W[6]] - 
   SB[W[5], W[2], W[1], W[50]] + SB[W[5], W[2], W[3], W[4]] + 
   SB[W[5], W[2], W[3], W[6]] - SB[W[5], W[2], W[3], W[50]] + 
   SB[W[5], W[2], W[4], W[1]] + SB[W[5], W[2], W[4], W[3]] - 
   SB[W[5], W[2], W[4], W[50]] + SB[W[5], W[2], W[6], W[1]] + 
   SB[W[5], W[2], W[6], W[3]] - SB[W[5], W[2], W[6], W[50]] - 
   SB[W[5], W[2], W[50], W[1]] - SB[W[5], W[2], W[50], W[3]] - 
   SB[W[5], W[2], W[50], W[4]] - SB[W[5], W[2], W[50], W[6]] + 
   2*SB[W[5], W[2], W[50], W[50]] - SB[W[5], W[3], W[1], W[1]] - 
   SB[W[5], W[3], W[1], W[2]] - SB[W[5], W[3], W[1], W[3]] - 
   SB[W[5], W[3], W[1], W[4]] - SB[W[5], W[3], W[1], W[5]] - 
   SB[W[5], W[3], W[1], W[6]] + SB[W[5], W[3], W[1], W[49]] + 
   SB[W[5], W[3], W[1], W[50]] + SB[W[5], W[3], W[1], W[51]] + 
   SB[W[5], W[3], W[2], W[4]] + SB[W[5], W[3], W[2], W[6]] - 
   SB[W[5], W[3], W[2], W[50]] - SB[W[5], W[3], W[4], W[1]] - 
   SB[W[5], W[3], W[4], W[3]] + SB[W[5], W[3], W[4], W[4]] - 
   SB[W[5], W[3], W[4], W[5]] + SB[W[5], W[3], W[4], W[49]] + 
   SB[W[5], W[3], W[6], W[2]] + SB[W[5], W[3], W[6], W[4]] - 
   SB[W[5], W[3], W[6], W[51]] + SB[W[5], W[3], W[7], W[1]] + 
   SB[W[5], W[3], W[7], W[2]] + SB[W[5], W[3], W[7], W[4]] + 
   SB[W[5], W[3], W[7], W[5]] - SB[W[5], W[3], W[7], W[49]] - 
   SB[W[5], W[3], W[7], W[50]] - SB[W[5], W[3], W[8], W[2]] - 
   SB[W[5], W[3], W[8], W[3]] - SB[W[5], W[3], W[8], W[5]] - 
   SB[W[5], W[3], W[8], W[6]] + SB[W[5], W[3], W[8], W[50]] + 
   SB[W[5], W[3], W[8], W[51]] + SB[W[5], W[3], W[9], W[1]] + 
   SB[W[5], W[3], W[9], W[3]] + SB[W[5], W[3], W[9], W[4]] + 
   SB[W[5], W[3], W[9], W[6]] - SB[W[5], W[3], W[9], W[49]] - 
   SB[W[5], W[3], W[9], W[51]] - SB[W[5], W[3], W[50], W[2]] + 
   SB[W[5], W[3], W[50], W[3]] - SB[W[5], W[3], W[50], W[4]] + 
   SB[W[5], W[3], W[50], W[6]] + SB[W[5], W[3], W[51], W[2]] - 
   SB[W[5], W[3], W[51], W[4]] + SB[W[5], W[3], W[51], W[5]] - 
   SB[W[5], W[3], W[51], W[6]] + SB[W[5], W[3], W[182], W[182]] - 
   SB[W[5], W[3], W[182], W[183]] - SB[W[5], W[3], W[182], W[187]] - 
   SB[W[5], W[3], W[182], W[188]] + SB[W[5], W[3], W[182], W[189]] - 
   SB[W[5], W[3], W[182], W[190]] + SB[W[5], W[3], W[189], W[182]] - 
   SB[W[5], W[3], W[189], W[183]] - SB[W[5], W[3], W[189], W[187]] - 
   SB[W[5], W[3], W[189], W[188]] + SB[W[5], W[3], W[189], W[189]] - 
   SB[W[5], W[3], W[189], W[190]] + SB[W[5], W[4], W[1], W[2]] + 
   SB[W[5], W[4], W[1], W[6]] - SB[W[5], W[4], W[1], W[49]] + 
   SB[W[5], W[4], W[2], W[1]] + SB[W[5], W[4], W[2], W[3]] - 
   SB[W[5], W[4], W[2], W[50]] - SB[W[5], W[4], W[3], W[1]] - 
   SB[W[5], W[4], W[3], W[3]] + SB[W[5], W[4], W[3], W[4]] - 
   SB[W[5], W[4], W[3], W[5]] + SB[W[5], W[4], W[3], W[49]] + 
   2*SB[W[5], W[4], W[4], W[3]] + 2*SB[W[5], W[4], W[4], W[5]] - 
   2*SB[W[5], W[4], W[4], W[49]] + 2*SB[W[5], W[4], W[5], W[4]] + 
   2*SB[W[5], W[4], W[5], W[6]] - 2*SB[W[5], W[4], W[5], W[50]] - 
   SB[W[5], W[4], W[6], W[2]] - SB[W[5], W[4], W[6], W[4]] + 
   SB[W[5], W[4], W[6], W[5]] - SB[W[5], W[4], W[6], W[6]] + 
   SB[W[5], W[4], W[6], W[50]] - 2*SB[W[5], W[4], W[7], W[1]] - 
   2*SB[W[5], W[4], W[7], W[2]] - 2*SB[W[5], W[4], W[7], W[4]] - 
   2*SB[W[5], W[4], W[7], W[5]] + 2*SB[W[5], W[4], W[7], W[49]] + 
   2*SB[W[5], W[4], W[7], W[50]] + SB[W[5], W[4], W[49], W[2]] - 
   SB[W[5], W[4], W[49], W[4]] + SB[W[5], W[4], W[49], W[5]] - 
   SB[W[5], W[4], W[49], W[6]] + SB[W[5], W[4], W[50], W[1]] - 
   SB[W[5], W[4], W[50], W[3]] + SB[W[5], W[4], W[50], W[4]] - 
   SB[W[5], W[4], W[50], W[5]] - SB[W[5], W[4], W[187], W[182]] + 
   SB[W[5], W[4], W[187], W[183]] + SB[W[5], W[4], W[187], W[187]] + 
   SB[W[5], W[4], W[187], W[188]] - SB[W[5], W[4], W[187], W[189]] + 
   SB[W[5], W[4], W[187], W[190]] - SB[W[5], W[4], W[188], W[182]] + 
   SB[W[5], W[4], W[188], W[183]] + SB[W[5], W[4], W[188], W[187]] + 
   SB[W[5], W[4], W[188], W[188]] - SB[W[5], W[4], W[188], W[189]] + 
   SB[W[5], W[4], W[188], W[190]] + 2*SB[W[5], W[5], W[4], W[4]] + 
   2*SB[W[5], W[5], W[4], W[6]] - 2*SB[W[5], W[5], W[4], W[50]] + 
   2*SB[W[5], W[5], W[6], W[4]] + 2*SB[W[5], W[5], W[6], W[6]] - 
   2*SB[W[5], W[5], W[6], W[50]] - 2*SB[W[5], W[5], W[50], W[4]] - 
   2*SB[W[5], W[5], W[50], W[6]] + 2*SB[W[5], W[5], W[50], W[50]] - 
   SB[W[5], W[6], W[1], W[1]] - SB[W[5], W[6], W[1], W[3]] - 
   SB[W[5], W[6], W[1], W[5]] + SB[W[5], W[6], W[1], W[6]] + 
   SB[W[5], W[6], W[1], W[51]] + SB[W[5], W[6], W[2], W[1]] + 
   SB[W[5], W[6], W[2], W[3]] - SB[W[5], W[6], W[2], W[50]] + 
   SB[W[5], W[6], W[3], W[2]] + SB[W[5], W[6], W[3], W[4]] - 
   SB[W[5], W[6], W[3], W[51]] - SB[W[5], W[6], W[4], W[2]] - 
   SB[W[5], W[6], W[4], W[4]] + SB[W[5], W[6], W[4], W[5]] - 
   SB[W[5], W[6], W[4], W[6]] + SB[W[5], W[6], W[4], W[50]] + 
   2*SB[W[5], W[6], W[5], W[4]] + 2*SB[W[5], W[6], W[5], W[6]] - 
   2*SB[W[5], W[6], W[5], W[50]] + 2*SB[W[5], W[6], W[6], W[1]] + 
   2*SB[W[5], W[6], W[6], W[5]] - 2*SB[W[5], W[6], W[6], W[51]] - 
   2*SB[W[5], W[6], W[8], W[2]] - 2*SB[W[5], W[6], W[8], W[3]] - 
   2*SB[W[5], W[6], W[8], W[5]] - 2*SB[W[5], W[6], W[8], W[6]] + 
   2*SB[W[5], W[6], W[8], W[50]] + 2*SB[W[5], W[6], W[8], W[51]] - 
   SB[W[5], W[6], W[50], W[1]] + SB[W[5], W[6], W[50], W[3]] - 
   SB[W[5], W[6], W[50], W[5]] + SB[W[5], W[6], W[50], W[6]] + 
   SB[W[5], W[6], W[51], W[2]] - SB[W[5], W[6], W[51], W[4]] + 
   SB[W[5], W[6], W[51], W[5]] - SB[W[5], W[6], W[51], W[6]] + 
   SB[W[5], W[6], W[182], W[182]] - SB[W[5], W[6], W[182], W[183]] - 
   SB[W[5], W[6], W[182], W[187]] - SB[W[5], W[6], W[182], W[188]] + 
   SB[W[5], W[6], W[182], W[189]] - SB[W[5], W[6], W[182], W[190]] + 
   SB[W[5], W[6], W[189], W[182]] - SB[W[5], W[6], W[189], W[183]] - 
   SB[W[5], W[6], W[189], W[187]] - SB[W[5], W[6], W[189], W[188]] + 
   SB[W[5], W[6], W[189], W[189]] - SB[W[5], W[6], W[189], W[190]] - 
   SB[W[5], W[7], W[1], W[1]] - 2*SB[W[5], W[7], W[1], W[4]] - 
   SB[W[5], W[7], W[1], W[6]] + SB[W[5], W[7], W[1], W[49]] + 
   SB[W[5], W[7], W[1], W[50]] + SB[W[5], W[7], W[2], W[2]] - 
   SB[W[5], W[7], W[2], W[4]] + SB[W[5], W[7], W[2], W[5]] - 
   SB[W[5], W[7], W[2], W[6]] + SB[W[5], W[7], W[3], W[1]] + 
   SB[W[5], W[7], W[3], W[2]] + SB[W[5], W[7], W[3], W[4]] + 
   SB[W[5], W[7], W[3], W[5]] - SB[W[5], W[7], W[3], W[49]] - 
   SB[W[5], W[7], W[3], W[50]] - 2*SB[W[5], W[7], W[4], W[1]] - 
   SB[W[5], W[7], W[4], W[2]] - 3*SB[W[5], W[7], W[4], W[4]] - 
   SB[W[5], W[7], W[4], W[5]] - SB[W[5], W[7], W[4], W[6]] + 
   2*SB[W[5], W[7], W[4], W[49]] + 2*SB[W[5], W[7], W[4], W[50]] + 
   SB[W[5], W[7], W[5], W[2]] - SB[W[5], W[7], W[5], W[4]] + 
   SB[W[5], W[7], W[5], W[5]] - SB[W[5], W[7], W[5], W[6]] + 
   2*SB[W[5], W[7], W[7], W[1]] + 2*SB[W[5], W[7], W[7], W[2]] + 
   2*SB[W[5], W[7], W[7], W[4]] + 2*SB[W[5], W[7], W[7], W[5]] - 
   2*SB[W[5], W[7], W[7], W[49]] - 2*SB[W[5], W[7], W[7], W[50]] - 
   SB[W[5], W[7], W[49], W[2]] + SB[W[5], W[7], W[49], W[4]] - 
   SB[W[5], W[7], W[49], W[5]] + SB[W[5], W[7], W[49], W[6]] - 
   SB[W[5], W[7], W[50], W[2]] + SB[W[5], W[7], W[50], W[4]] - 
   SB[W[5], W[7], W[50], W[5]] + SB[W[5], W[7], W[50], W[6]] + 
   SB[W[5], W[7], W[182], W[182]] - SB[W[5], W[7], W[182], W[183]] - 
   SB[W[5], W[7], W[182], W[187]] - SB[W[5], W[7], W[182], W[188]] + 
   SB[W[5], W[7], W[182], W[189]] - SB[W[5], W[7], W[182], W[190]] - 
   SB[W[5], W[7], W[183], W[182]] + SB[W[5], W[7], W[183], W[183]] + 
   SB[W[5], W[7], W[183], W[187]] + SB[W[5], W[7], W[183], W[188]] - 
   SB[W[5], W[7], W[183], W[189]] + SB[W[5], W[7], W[183], W[190]] + 
   SB[W[5], W[7], W[189], W[182]] - SB[W[5], W[7], W[189], W[183]] - 
   SB[W[5], W[7], W[189], W[187]] - SB[W[5], W[7], W[189], W[188]] + 
   SB[W[5], W[7], W[189], W[189]] - SB[W[5], W[7], W[189], W[190]] - 
   SB[W[5], W[7], W[190], W[182]] + SB[W[5], W[7], W[190], W[183]] + 
   SB[W[5], W[7], W[190], W[187]] + SB[W[5], W[7], W[190], W[188]] - 
   SB[W[5], W[7], W[190], W[189]] + SB[W[5], W[7], W[190], W[190]] + 
   SB[W[5], W[8], W[1], W[2]] + SB[W[5], W[8], W[1], W[3]] + 
   SB[W[5], W[8], W[1], W[5]] + SB[W[5], W[8], W[1], W[6]] - 
   SB[W[5], W[8], W[1], W[50]] - SB[W[5], W[8], W[1], W[51]] + 
   SB[W[5], W[8], W[2], W[2]] - SB[W[5], W[8], W[2], W[4]] + 
   SB[W[5], W[8], W[2], W[5]] - SB[W[5], W[8], W[2], W[6]] - 
   SB[W[5], W[8], W[3], W[3]] - SB[W[5], W[8], W[3], W[4]] - 
   2*SB[W[5], W[8], W[3], W[6]] + SB[W[5], W[8], W[3], W[50]] + 
   SB[W[5], W[8], W[3], W[51]] + SB[W[5], W[8], W[5], W[2]] - 
   SB[W[5], W[8], W[5], W[4]] + SB[W[5], W[8], W[5], W[5]] - 
   SB[W[5], W[8], W[5], W[6]] - SB[W[5], W[8], W[6], W[2]] - 
   2*SB[W[5], W[8], W[6], W[3]] - SB[W[5], W[8], W[6], W[4]] - 
   SB[W[5], W[8], W[6], W[5]] - 3*SB[W[5], W[8], W[6], W[6]] + 
   2*SB[W[5], W[8], W[6], W[50]] + 2*SB[W[5], W[8], W[6], W[51]] + 
   2*SB[W[5], W[8], W[8], W[2]] + 2*SB[W[5], W[8], W[8], W[3]] + 
   2*SB[W[5], W[8], W[8], W[5]] + 2*SB[W[5], W[8], W[8], W[6]] - 
   2*SB[W[5], W[8], W[8], W[50]] - 2*SB[W[5], W[8], W[8], W[51]] - 
   SB[W[5], W[8], W[50], W[2]] + SB[W[5], W[8], W[50], W[4]] - 
   SB[W[5], W[8], W[50], W[5]] + SB[W[5], W[8], W[50], W[6]] - 
   SB[W[5], W[8], W[51], W[2]] + SB[W[5], W[8], W[51], W[4]] - 
   SB[W[5], W[8], W[51], W[5]] + SB[W[5], W[8], W[51], W[6]] - 
   SB[W[5], W[8], W[183], W[182]] + SB[W[5], W[8], W[183], W[183]] + 
   SB[W[5], W[8], W[183], W[187]] + SB[W[5], W[8], W[183], W[188]] - 
   SB[W[5], W[8], W[183], W[189]] + SB[W[5], W[8], W[183], W[190]] - 
   SB[W[5], W[8], W[187], W[182]] + SB[W[5], W[8], W[187], W[183]] + 
   SB[W[5], W[8], W[187], W[187]] + SB[W[5], W[8], W[187], W[188]] - 
   SB[W[5], W[8], W[187], W[189]] + SB[W[5], W[8], W[187], W[190]] - 
   SB[W[5], W[8], W[188], W[182]] + SB[W[5], W[8], W[188], W[183]] + 
   SB[W[5], W[8], W[188], W[187]] + SB[W[5], W[8], W[188], W[188]] - 
   SB[W[5], W[8], W[188], W[189]] + SB[W[5], W[8], W[188], W[190]] - 
   SB[W[5], W[8], W[190], W[182]] + SB[W[5], W[8], W[190], W[183]] + 
   SB[W[5], W[8], W[190], W[187]] + SB[W[5], W[8], W[190], W[188]] - 
   SB[W[5], W[8], W[190], W[189]] + SB[W[5], W[8], W[190], W[190]] + 
   SB[W[5], W[9], W[1], W[1]] + SB[W[5], W[9], W[1], W[2]] + 
   SB[W[5], W[9], W[1], W[3]] + SB[W[5], W[9], W[1], W[5]] - 
   SB[W[5], W[9], W[1], W[49]] - SB[W[5], W[9], W[1], W[51]] + 
   SB[W[5], W[9], W[3], W[1]] + SB[W[5], W[9], W[3], W[2]] + 
   SB[W[5], W[9], W[3], W[3]] + SB[W[5], W[9], W[3], W[5]] - 
   SB[W[5], W[9], W[3], W[49]] - SB[W[5], W[9], W[3], W[51]] + 
   SB[W[5], W[9], W[4], W[2]] - SB[W[5], W[9], W[4], W[4]] + 
   SB[W[5], W[9], W[4], W[5]] - SB[W[5], W[9], W[4], W[6]] + 
   SB[W[5], W[9], W[6], W[2]] - SB[W[5], W[9], W[6], W[4]] + 
   SB[W[5], W[9], W[6], W[5]] - SB[W[5], W[9], W[6], W[6]] - 
   2*SB[W[5], W[9], W[9], W[1]] - 2*SB[W[5], W[9], W[9], W[3]] - 
   2*SB[W[5], W[9], W[9], W[4]] - 2*SB[W[5], W[9], W[9], W[6]] + 
   2*SB[W[5], W[9], W[9], W[49]] + 2*SB[W[5], W[9], W[9], W[51]] - 
   SB[W[5], W[9], W[49], W[2]] + SB[W[5], W[9], W[49], W[4]] - 
   SB[W[5], W[9], W[49], W[5]] + SB[W[5], W[9], W[49], W[6]] - 
   SB[W[5], W[9], W[51], W[2]] + SB[W[5], W[9], W[51], W[4]] - 
   SB[W[5], W[9], W[51], W[5]] + SB[W[5], W[9], W[51], W[6]] - 
   SB[W[5], W[9], W[182], W[182]] + SB[W[5], W[9], W[182], W[183]] + 
   SB[W[5], W[9], W[182], W[187]] + SB[W[5], W[9], W[182], W[188]] - 
   SB[W[5], W[9], W[182], W[189]] + SB[W[5], W[9], W[182], W[190]] + 
   SB[W[5], W[9], W[187], W[182]] - SB[W[5], W[9], W[187], W[183]] - 
   SB[W[5], W[9], W[187], W[187]] - SB[W[5], W[9], W[187], W[188]] + 
   SB[W[5], W[9], W[187], W[189]] - SB[W[5], W[9], W[187], W[190]] + 
   SB[W[5], W[9], W[188], W[182]] - SB[W[5], W[9], W[188], W[183]] - 
   SB[W[5], W[9], W[188], W[187]] - SB[W[5], W[9], W[188], W[188]] + 
   SB[W[5], W[9], W[188], W[189]] - SB[W[5], W[9], W[188], W[190]] - 
   SB[W[5], W[9], W[189], W[182]] + SB[W[5], W[9], W[189], W[183]] + 
   SB[W[5], W[9], W[189], W[187]] + SB[W[5], W[9], W[189], W[188]] - 
   SB[W[5], W[9], W[189], W[189]] + SB[W[5], W[9], W[189], W[190]] + 
   SB[W[5], W[50], W[1], W[1]] - SB[W[5], W[50], W[1], W[2]] + 
   SB[W[5], W[50], W[1], W[4]] - SB[W[5], W[50], W[1], W[6]] - 
   SB[W[5], W[50], W[2], W[1]] - SB[W[5], W[50], W[2], W[2]] - 
   SB[W[5], W[50], W[2], W[3]] - SB[W[5], W[50], W[2], W[5]] + 
   2*SB[W[5], W[50], W[2], W[50]] - SB[W[5], W[50], W[3], W[2]] + 
   SB[W[5], W[50], W[3], W[3]] - SB[W[5], W[50], W[3], W[4]] + 
   SB[W[5], W[50], W[3], W[6]] + SB[W[5], W[50], W[4], W[1]] - 
   SB[W[5], W[50], W[4], W[3]] + SB[W[5], W[50], W[4], W[4]] - 
   SB[W[5], W[50], W[4], W[5]] - SB[W[5], W[50], W[5], W[2]] - 
   SB[W[5], W[50], W[5], W[4]] - SB[W[5], W[50], W[5], W[5]] - 
   SB[W[5], W[50], W[5], W[6]] + 2*SB[W[5], W[50], W[5], W[50]] - 
   SB[W[5], W[50], W[6], W[1]] + SB[W[5], W[50], W[6], W[3]] - 
   SB[W[5], W[50], W[6], W[5]] + SB[W[5], W[50], W[6], W[6]] + 
   2*SB[W[5], W[50], W[50], W[2]] + 2*SB[W[5], W[50], W[50], W[5]] - 
   2*SB[W[5], W[50], W[50], W[50]] - SB[W[5], W[50], W[182], W[182]] + 
   SB[W[5], W[50], W[182], W[183]] + SB[W[5], W[50], W[182], W[187]] + 
   SB[W[5], W[50], W[182], W[188]] - SB[W[5], W[50], W[182], W[189]] + 
   SB[W[5], W[50], W[182], W[190]] + SB[W[5], W[50], W[183], W[182]] - 
   SB[W[5], W[50], W[183], W[183]] - SB[W[5], W[50], W[183], W[187]] - 
   SB[W[5], W[50], W[183], W[188]] + SB[W[5], W[50], W[183], W[189]] - 
   SB[W[5], W[50], W[183], W[190]] + SB[W[5], W[50], W[187], W[182]] - 
   SB[W[5], W[50], W[187], W[183]] - SB[W[5], W[50], W[187], W[187]] - 
   SB[W[5], W[50], W[187], W[188]] + SB[W[5], W[50], W[187], W[189]] - 
   SB[W[5], W[50], W[187], W[190]] + SB[W[5], W[50], W[188], W[182]] - 
   SB[W[5], W[50], W[188], W[183]] - SB[W[5], W[50], W[188], W[187]] - 
   SB[W[5], W[50], W[188], W[188]] + SB[W[5], W[50], W[188], W[189]] - 
   SB[W[5], W[50], W[188], W[190]] - SB[W[5], W[50], W[189], W[182]] + 
   SB[W[5], W[50], W[189], W[183]] + SB[W[5], W[50], W[189], W[187]] + 
   SB[W[5], W[50], W[189], W[188]] - SB[W[5], W[50], W[189], W[189]] + 
   SB[W[5], W[50], W[189], W[190]] + SB[W[5], W[50], W[190], W[182]] - 
   SB[W[5], W[50], W[190], W[183]] - SB[W[5], W[50], W[190], W[187]] - 
   SB[W[5], W[50], W[190], W[188]] + SB[W[5], W[50], W[190], W[189]] - 
   SB[W[5], W[50], W[190], W[190]] + 2*SB[W[6], W[1], W[1], W[2]] + 
   2*SB[W[6], W[1], W[1], W[6]] - 2*SB[W[6], W[1], W[1], W[49]] + 
   SB[W[6], W[1], W[2], W[1]] - SB[W[6], W[1], W[2], W[2]] - 
   SB[W[6], W[1], W[2], W[4]] - SB[W[6], W[1], W[2], W[6]] + 
   SB[W[6], W[1], W[2], W[49]] + SB[W[6], W[1], W[3], W[2]] + 
   SB[W[6], W[1], W[3], W[4]] - SB[W[6], W[1], W[3], W[51]] + 
   SB[W[6], W[1], W[4], W[3]] + SB[W[6], W[1], W[4], W[5]] - 
   SB[W[6], W[1], W[4], W[49]] - SB[W[6], W[1], W[5], W[1]] - 
   SB[W[6], W[1], W[5], W[3]] - SB[W[6], W[1], W[5], W[5]] + 
   SB[W[6], W[1], W[5], W[6]] + SB[W[6], W[1], W[5], W[51]] + 
   2*SB[W[6], W[1], W[6], W[1]] + 2*SB[W[6], W[1], W[6], W[5]] - 
   2*SB[W[6], W[1], W[6], W[51]] - 2*SB[W[6], W[1], W[9], W[1]] - 
   2*SB[W[6], W[1], W[9], W[3]] - 2*SB[W[6], W[1], W[9], W[4]] - 
   2*SB[W[6], W[1], W[9], W[6]] + 2*SB[W[6], W[1], W[9], W[49]] + 
   2*SB[W[6], W[1], W[9], W[51]] - SB[W[6], W[1], W[49], W[1]] + 
   SB[W[6], W[1], W[49], W[3]] - SB[W[6], W[1], W[49], W[5]] + 
   SB[W[6], W[1], W[49], W[6]] + SB[W[6], W[1], W[51], W[1]] - 
   SB[W[6], W[1], W[51], W[2]] + SB[W[6], W[1], W[51], W[4]] - 
   SB[W[6], W[1], W[51], W[6]] - SB[W[6], W[1], W[183], W[182]] + 
   SB[W[6], W[1], W[183], W[183]] + SB[W[6], W[1], W[183], W[187]] + 
   SB[W[6], W[1], W[183], W[188]] - SB[W[6], W[1], W[183], W[189]] + 
   SB[W[6], W[1], W[183], W[190]] - SB[W[6], W[1], W[190], W[182]] + 
   SB[W[6], W[1], W[190], W[183]] + SB[W[6], W[1], W[190], W[187]] + 
   SB[W[6], W[1], W[190], W[188]] - SB[W[6], W[1], W[190], W[189]] + 
   SB[W[6], W[1], W[190], W[190]] + SB[W[6], W[2], W[1], W[1]] - 
   SB[W[6], W[2], W[1], W[2]] - SB[W[6], W[2], W[1], W[4]] - 
   SB[W[6], W[2], W[1], W[6]] + SB[W[6], W[2], W[1], W[49]] + 
   SB[W[6], W[2], W[3], W[1]] + SB[W[6], W[2], W[3], W[5]] - 
   SB[W[6], W[2], W[3], W[51]] - SB[W[6], W[2], W[4], W[1]] - 
   SB[W[6], W[2], W[4], W[2]] - SB[W[6], W[2], W[4], W[3]] - 
   SB[W[6], W[2], W[4], W[4]] - SB[W[6], W[2], W[4], W[5]] - 
   SB[W[6], W[2], W[4], W[6]] + SB[W[6], W[2], W[4], W[49]] + 
   SB[W[6], W[2], W[4], W[50]] + SB[W[6], W[2], W[4], W[51]] + 
   SB[W[6], W[2], W[5], W[1]] + SB[W[6], W[2], W[5], W[3]] - 
   SB[W[6], W[2], W[5], W[50]] + SB[W[6], W[2], W[7], W[1]] + 
   SB[W[6], W[2], W[7], W[2]] + SB[W[6], W[2], W[7], W[4]] + 
   SB[W[6], W[2], W[7], W[5]] - SB[W[6], W[2], W[7], W[49]] - 
   SB[W[6], W[2], W[7], W[50]] - SB[W[6], W[2], W[8], W[2]] - 
   SB[W[6], W[2], W[8], W[3]] - SB[W[6], W[2], W[8], W[5]] - 
   SB[W[6], W[2], W[8], W[6]] + SB[W[6], W[2], W[8], W[50]] + 
   SB[W[6], W[2], W[8], W[51]] + SB[W[6], W[2], W[9], W[1]] + 
   SB[W[6], W[2], W[9], W[3]] + SB[W[6], W[2], W[9], W[4]] + 
   SB[W[6], W[2], W[9], W[6]] - SB[W[6], W[2], W[9], W[49]] - 
   SB[W[6], W[2], W[9], W[51]] - SB[W[6], W[2], W[50], W[1]] + 
   SB[W[6], W[2], W[50], W[3]] - SB[W[6], W[2], W[50], W[5]] + 
   SB[W[6], W[2], W[50], W[6]] - SB[W[6], W[2], W[51], W[1]] + 
   SB[W[6], W[2], W[51], W[2]] - SB[W[6], W[2], W[51], W[3]] + 
   SB[W[6], W[2], W[51], W[5]] + SB[W[6], W[2], W[182], W[182]] - 
   SB[W[6], W[2], W[182], W[183]] - SB[W[6], W[2], W[182], W[187]] - 
   SB[W[6], W[2], W[182], W[188]] + SB[W[6], W[2], W[182], W[189]] - 
   SB[W[6], W[2], W[182], W[190]] + SB[W[6], W[2], W[189], W[182]] - 
   SB[W[6], W[2], W[189], W[183]] - SB[W[6], W[2], W[189], W[187]] - 
   SB[W[6], W[2], W[189], W[188]] + SB[W[6], W[2], W[189], W[189]] - 
   SB[W[6], W[2], W[189], W[190]] + SB[W[6], W[3], W[1], W[2]] + 
   SB[W[6], W[3], W[1], W[4]] - SB[W[6], W[3], W[1], W[51]] + 
   SB[W[6], W[3], W[2], W[1]] + SB[W[6], W[3], W[2], W[5]] - 
   SB[W[6], W[3], W[2], W[51]] + SB[W[6], W[3], W[4], W[1]] + 
   SB[W[6], W[3], W[4], W[5]] - SB[W[6], W[3], W[4], W[51]] + 
   SB[W[6], W[3], W[5], W[2]] + SB[W[6], W[3], W[5], W[4]] - 
   SB[W[6], W[3], W[5], W[51]] - SB[W[6], W[3], W[51], W[1]] - 
   SB[W[6], W[3], W[51], W[2]] - SB[W[6], W[3], W[51], W[4]] - 
   SB[W[6], W[3], W[51], W[5]] + 2*SB[W[6], W[3], W[51], W[51]] + 
   SB[W[6], W[4], W[1], W[3]] + SB[W[6], W[4], W[1], W[5]] - 
   SB[W[6], W[4], W[1], W[49]] - SB[W[6], W[4], W[2], W[1]] - 
   SB[W[6], W[4], W[2], W[2]] - SB[W[6], W[4], W[2], W[3]] - 
   SB[W[6], W[4], W[2], W[4]] - SB[W[6], W[4], W[2], W[5]] - 
   SB[W[6], W[4], W[2], W[6]] + SB[W[6], W[4], W[2], W[49]] + 
   SB[W[6], W[4], W[2], W[50]] + SB[W[6], W[4], W[2], W[51]] + 
   SB[W[6], W[4], W[3], W[1]] + SB[W[6], W[4], W[3], W[5]] - 
   SB[W[6], W[4], W[3], W[51]] - SB[W[6], W[4], W[5], W[2]] - 
   SB[W[6], W[4], W[5], W[4]] + SB[W[6], W[4], W[5], W[5]] - 
   SB[W[6], W[4], W[5], W[6]] + SB[W[6], W[4], W[5], W[50]] + 
   SB[W[6], W[4], W[7], W[1]] + SB[W[6], W[4], W[7], W[2]] + 
   SB[W[6], W[4], W[7], W[4]] + SB[W[6], W[4], W[7], W[5]] - 
   SB[W[6], W[4], W[7], W[49]] - SB[W[6], W[4], W[7], W[50]] + 
   SB[W[6], W[4], W[8], W[2]] + SB[W[6], W[4], W[8], W[3]] + 
   SB[W[6], W[4], W[8], W[5]] + SB[W[6], W[4], W[8], W[6]] - 
   SB[W[6], W[4], W[8], W[50]] - SB[W[6], W[4], W[8], W[51]] - 
   SB[W[6], W[4], W[9], W[1]] - SB[W[6], W[4], W[9], W[3]] - 
   SB[W[6], W[4], W[9], W[4]] - SB[W[6], W[4], W[9], W[6]] + 
   SB[W[6], W[4], W[9], W[49]] + SB[W[6], W[4], W[9], W[51]] - 
   SB[W[6], W[4], W[49], W[1]] + SB[W[6], W[4], W[49], W[3]] - 
   SB[W[6], W[4], W[49], W[5]] + SB[W[6], W[4], W[49], W[6]] + 
   SB[W[6], W[4], W[51], W[1]] - SB[W[6], W[4], W[51], W[3]] + 
   SB[W[6], W[4], W[51], W[4]] - SB[W[6], W[4], W[51], W[5]] - 
   SB[W[6], W[4], W[183], W[182]] + SB[W[6], W[4], W[183], W[183]] + 
   SB[W[6], W[4], W[183], W[187]] + SB[W[6], W[4], W[183], W[188]] - 
   SB[W[6], W[4], W[183], W[189]] + SB[W[6], W[4], W[183], W[190]] - 
   SB[W[6], W[4], W[190], W[182]] + SB[W[6], W[4], W[190], W[183]] + 
   SB[W[6], W[4], W[190], W[187]] + SB[W[6], W[4], W[190], W[188]] - 
   SB[W[6], W[4], W[190], W[189]] + SB[W[6], W[4], W[190], W[190]] - 
   SB[W[6], W[5], W[1], W[1]] - SB[W[6], W[5], W[1], W[3]] - 
   SB[W[6], W[5], W[1], W[5]] + SB[W[6], W[5], W[1], W[6]] + 
   SB[W[6], W[5], W[1], W[51]] + SB[W[6], W[5], W[2], W[1]] + 
   SB[W[6], W[5], W[2], W[3]] - SB[W[6], W[5], W[2], W[50]] + 
   SB[W[6], W[5], W[3], W[2]] + SB[W[6], W[5], W[3], W[4]] - 
   SB[W[6], W[5], W[3], W[51]] - SB[W[6], W[5], W[4], W[2]] - 
   SB[W[6], W[5], W[4], W[4]] + SB[W[6], W[5], W[4], W[5]] - 
   SB[W[6], W[5], W[4], W[6]] + SB[W[6], W[5], W[4], W[50]] + 
   2*SB[W[6], W[5], W[5], W[4]] + 2*SB[W[6], W[5], W[5], W[6]] - 
   2*SB[W[6], W[5], W[5], W[50]] + 2*SB[W[6], W[5], W[6], W[1]] + 
   2*SB[W[6], W[5], W[6], W[5]] - 2*SB[W[6], W[5], W[6], W[51]] - 
   2*SB[W[6], W[5], W[8], W[2]] - 2*SB[W[6], W[5], W[8], W[3]] - 
   2*SB[W[6], W[5], W[8], W[5]] - 2*SB[W[6], W[5], W[8], W[6]] + 
   2*SB[W[6], W[5], W[8], W[50]] + 2*SB[W[6], W[5], W[8], W[51]] - 
   SB[W[6], W[5], W[50], W[1]] + SB[W[6], W[5], W[50], W[3]] - 
   SB[W[6], W[5], W[50], W[5]] + SB[W[6], W[5], W[50], W[6]] + 
   SB[W[6], W[5], W[51], W[2]] - SB[W[6], W[5], W[51], W[4]] + 
   SB[W[6], W[5], W[51], W[5]] - SB[W[6], W[5], W[51], W[6]] + 
   SB[W[6], W[5], W[182], W[182]] - SB[W[6], W[5], W[182], W[183]] - 
   SB[W[6], W[5], W[182], W[187]] - SB[W[6], W[5], W[182], W[188]] + 
   SB[W[6], W[5], W[182], W[189]] - SB[W[6], W[5], W[182], W[190]] + 
   SB[W[6], W[5], W[189], W[182]] - SB[W[6], W[5], W[189], W[183]] - 
   SB[W[6], W[5], W[189], W[187]] - SB[W[6], W[5], W[189], W[188]] + 
   SB[W[6], W[5], W[189], W[189]] - SB[W[6], W[5], W[189], W[190]] + 
   2*SB[W[6], W[6], W[1], W[1]] + 2*SB[W[6], W[6], W[1], W[5]] - 
   2*SB[W[6], W[6], W[1], W[51]] + 2*SB[W[6], W[6], W[5], W[1]] + 
   2*SB[W[6], W[6], W[5], W[5]] - 2*SB[W[6], W[6], W[5], W[51]] - 
   2*SB[W[6], W[6], W[51], W[1]] - 2*SB[W[6], W[6], W[51], W[5]] + 
   2*SB[W[6], W[6], W[51], W[51]] - SB[W[6], W[7], W[1], W[1]] + 
   SB[W[6], W[7], W[1], W[3]] - SB[W[6], W[7], W[1], W[5]] + 
   SB[W[6], W[7], W[1], W[6]] + SB[W[6], W[7], W[2], W[2]] + 
   SB[W[6], W[7], W[2], W[3]] + SB[W[6], W[7], W[2], W[4]] + 
   SB[W[6], W[7], W[2], W[6]] - SB[W[6], W[7], W[2], W[49]] - 
   SB[W[6], W[7], W[2], W[50]] + SB[W[6], W[7], W[4], W[2]] + 
   SB[W[6], W[7], W[4], W[3]] + SB[W[6], W[7], W[4], W[4]] + 
   SB[W[6], W[7], W[4], W[6]] - SB[W[6], W[7], W[4], W[49]] - 
   SB[W[6], W[7], W[4], W[50]] - SB[W[6], W[7], W[5], W[1]] + 
   SB[W[6], W[7], W[5], W[3]] - SB[W[6], W[7], W[5], W[5]] + 
   SB[W[6], W[7], W[5], W[6]] - 2*SB[W[6], W[7], W[7], W[1]] - 
   2*SB[W[6], W[7], W[7], W[2]] - 2*SB[W[6], W[7], W[7], W[4]] - 
   2*SB[W[6], W[7], W[7], W[5]] + 2*SB[W[6], W[7], W[7], W[49]] + 
   2*SB[W[6], W[7], W[7], W[50]] + SB[W[6], W[7], W[49], W[1]] - 
   SB[W[6], W[7], W[49], W[3]] + SB[W[6], W[7], W[49], W[5]] - 
   SB[W[6], W[7], W[49], W[6]] + SB[W[6], W[7], W[50], W[1]] - 
   SB[W[6], W[7], W[50], W[3]] + SB[W[6], W[7], W[50], W[5]] - 
   SB[W[6], W[7], W[50], W[6]] - SB[W[6], W[7], W[182], W[182]] + 
   SB[W[6], W[7], W[182], W[183]] + SB[W[6], W[7], W[182], W[187]] + 
   SB[W[6], W[7], W[182], W[188]] - SB[W[6], W[7], W[182], W[189]] + 
   SB[W[6], W[7], W[182], W[190]] + SB[W[6], W[7], W[183], W[182]] - 
   SB[W[6], W[7], W[183], W[183]] - SB[W[6], W[7], W[183], W[187]] - 
   SB[W[6], W[7], W[183], W[188]] + SB[W[6], W[7], W[183], W[189]] - 
   SB[W[6], W[7], W[183], W[190]] - SB[W[6], W[7], W[189], W[182]] + 
   SB[W[6], W[7], W[189], W[183]] + SB[W[6], W[7], W[189], W[187]] + 
   SB[W[6], W[7], W[189], W[188]] - SB[W[6], W[7], W[189], W[189]] + 
   SB[W[6], W[7], W[189], W[190]] + SB[W[6], W[7], W[190], W[182]] - 
   SB[W[6], W[7], W[190], W[183]] - SB[W[6], W[7], W[190], W[187]] - 
   SB[W[6], W[7], W[190], W[188]] + SB[W[6], W[7], W[190], W[189]] - 
   SB[W[6], W[7], W[190], W[190]] - SB[W[6], W[8], W[2], W[1]] - 
   SB[W[6], W[8], W[2], W[2]] - 2*SB[W[6], W[8], W[2], W[5]] + 
   SB[W[6], W[8], W[2], W[50]] + SB[W[6], W[8], W[2], W[51]] - 
   SB[W[6], W[8], W[3], W[1]] + SB[W[6], W[8], W[3], W[3]] - 
   SB[W[6], W[8], W[3], W[5]] + SB[W[6], W[8], W[3], W[6]] + 
   SB[W[6], W[8], W[4], W[2]] + SB[W[6], W[8], W[4], W[3]] + 
   SB[W[6], W[8], W[4], W[5]] + SB[W[6], W[8], W[4], W[6]] - 
   SB[W[6], W[8], W[4], W[50]] - SB[W[6], W[8], W[4], W[51]] - 
   SB[W[6], W[8], W[5], W[1]] - 2*SB[W[6], W[8], W[5], W[2]] - 
   SB[W[6], W[8], W[5], W[3]] - 3*SB[W[6], W[8], W[5], W[5]] - 
   SB[W[6], W[8], W[5], W[6]] + 2*SB[W[6], W[8], W[5], W[50]] + 
   2*SB[W[6], W[8], W[5], W[51]] - SB[W[6], W[8], W[6], W[1]] + 
   SB[W[6], W[8], W[6], W[3]] - SB[W[6], W[8], W[6], W[5]] + 
   SB[W[6], W[8], W[6], W[6]] + 2*SB[W[6], W[8], W[8], W[2]] + 
   2*SB[W[6], W[8], W[8], W[3]] + 2*SB[W[6], W[8], W[8], W[5]] + 
   2*SB[W[6], W[8], W[8], W[6]] - 2*SB[W[6], W[8], W[8], W[50]] - 
   2*SB[W[6], W[8], W[8], W[51]] + SB[W[6], W[8], W[50], W[1]] - 
   SB[W[6], W[8], W[50], W[3]] + SB[W[6], W[8], W[50], W[5]] - 
   SB[W[6], W[8], W[50], W[6]] + SB[W[6], W[8], W[51], W[1]] - 
   SB[W[6], W[8], W[51], W[3]] + SB[W[6], W[8], W[51], W[5]] - 
   SB[W[6], W[8], W[51], W[6]] - SB[W[6], W[8], W[183], W[182]] + 
   SB[W[6], W[8], W[183], W[183]] + SB[W[6], W[8], W[183], W[187]] + 
   SB[W[6], W[8], W[183], W[188]] - SB[W[6], W[8], W[183], W[189]] + 
   SB[W[6], W[8], W[183], W[190]] - SB[W[6], W[8], W[187], W[182]] + 
   SB[W[6], W[8], W[187], W[183]] + SB[W[6], W[8], W[187], W[187]] + 
   SB[W[6], W[8], W[187], W[188]] - SB[W[6], W[8], W[187], W[189]] + 
   SB[W[6], W[8], W[187], W[190]] - SB[W[6], W[8], W[188], W[182]] + 
   SB[W[6], W[8], W[188], W[183]] + SB[W[6], W[8], W[188], W[187]] + 
   SB[W[6], W[8], W[188], W[188]] - SB[W[6], W[8], W[188], W[189]] + 
   SB[W[6], W[8], W[188], W[190]] - SB[W[6], W[8], W[190], W[182]] + 
   SB[W[6], W[8], W[190], W[183]] + SB[W[6], W[8], W[190], W[187]] + 
   SB[W[6], W[8], W[190], W[188]] - SB[W[6], W[8], W[190], W[189]] + 
   SB[W[6], W[8], W[190], W[190]] - 3*SB[W[6], W[9], W[1], W[1]] - 
   SB[W[6], W[9], W[1], W[3]] - 2*SB[W[6], W[9], W[1], W[4]] - 
   SB[W[6], W[9], W[1], W[5]] - SB[W[6], W[9], W[1], W[6]] + 
   2*SB[W[6], W[9], W[1], W[49]] + 2*SB[W[6], W[9], W[1], W[51]] + 
   SB[W[6], W[9], W[2], W[1]] + SB[W[6], W[9], W[2], W[3]] + 
   SB[W[6], W[9], W[2], W[4]] + SB[W[6], W[9], W[2], W[6]] - 
   SB[W[6], W[9], W[2], W[49]] - SB[W[6], W[9], W[2], W[51]] - 
   SB[W[6], W[9], W[3], W[1]] + SB[W[6], W[9], W[3], W[3]] - 
   SB[W[6], W[9], W[3], W[5]] + SB[W[6], W[9], W[3], W[6]] - 
   2*SB[W[6], W[9], W[4], W[1]] - SB[W[6], W[9], W[4], W[4]] - 
   SB[W[6], W[9], W[4], W[5]] + SB[W[6], W[9], W[4], W[49]] + 
   SB[W[6], W[9], W[4], W[51]] - SB[W[6], W[9], W[6], W[1]] + 
   SB[W[6], W[9], W[6], W[3]] - SB[W[6], W[9], W[6], W[5]] + 
   SB[W[6], W[9], W[6], W[6]] + 2*SB[W[6], W[9], W[9], W[1]] + 
   2*SB[W[6], W[9], W[9], W[3]] + 2*SB[W[6], W[9], W[9], W[4]] + 
   2*SB[W[6], W[9], W[9], W[6]] - 2*SB[W[6], W[9], W[9], W[49]] - 
   2*SB[W[6], W[9], W[9], W[51]] + SB[W[6], W[9], W[49], W[1]] - 
   SB[W[6], W[9], W[49], W[3]] + SB[W[6], W[9], W[49], W[5]] - 
   SB[W[6], W[9], W[49], W[6]] + SB[W[6], W[9], W[51], W[1]] - 
   SB[W[6], W[9], W[51], W[3]] + SB[W[6], W[9], W[51], W[5]] - 
   SB[W[6], W[9], W[51], W[6]] + SB[W[6], W[9], W[182], W[182]] - 
   SB[W[6], W[9], W[182], W[183]] - SB[W[6], W[9], W[182], W[187]] - 
   SB[W[6], W[9], W[182], W[188]] + SB[W[6], W[9], W[182], W[189]] - 
   SB[W[6], W[9], W[182], W[190]] - SB[W[6], W[9], W[187], W[182]] + 
   SB[W[6], W[9], W[187], W[183]] + SB[W[6], W[9], W[187], W[187]] + 
   SB[W[6], W[9], W[187], W[188]] - SB[W[6], W[9], W[187], W[189]] + 
   SB[W[6], W[9], W[187], W[190]] - SB[W[6], W[9], W[188], W[182]] + 
   SB[W[6], W[9], W[188], W[183]] + SB[W[6], W[9], W[188], W[187]] + 
   SB[W[6], W[9], W[188], W[188]] - SB[W[6], W[9], W[188], W[189]] + 
   SB[W[6], W[9], W[188], W[190]] + SB[W[6], W[9], W[189], W[182]] - 
   SB[W[6], W[9], W[189], W[183]] - SB[W[6], W[9], W[189], W[187]] - 
   SB[W[6], W[9], W[189], W[188]] + SB[W[6], W[9], W[189], W[189]] - 
   SB[W[6], W[9], W[189], W[190]] + SB[W[6], W[51], W[1], W[1]] - 
   SB[W[6], W[51], W[1], W[2]] + SB[W[6], W[51], W[1], W[4]] - 
   SB[W[6], W[51], W[1], W[6]] - SB[W[6], W[51], W[2], W[1]] + 
   SB[W[6], W[51], W[2], W[2]] - SB[W[6], W[51], W[2], W[3]] + 
   SB[W[6], W[51], W[2], W[5]] - SB[W[6], W[51], W[3], W[2]] - 
   SB[W[6], W[51], W[3], W[3]] - SB[W[6], W[51], W[3], W[4]] - 
   SB[W[6], W[51], W[3], W[6]] + 2*SB[W[6], W[51], W[3], W[51]] + 
   SB[W[6], W[51], W[4], W[1]] - SB[W[6], W[51], W[4], W[3]] + 
   SB[W[6], W[51], W[4], W[4]] - SB[W[6], W[51], W[4], W[5]] + 
   SB[W[6], W[51], W[5], W[2]] - SB[W[6], W[51], W[5], W[4]] + 
   SB[W[6], W[51], W[5], W[5]] - SB[W[6], W[51], W[5], W[6]] - 
   SB[W[6], W[51], W[6], W[1]] - SB[W[6], W[51], W[6], W[3]] - 
   SB[W[6], W[51], W[6], W[5]] - SB[W[6], W[51], W[6], W[6]] + 
   2*SB[W[6], W[51], W[6], W[51]] + 2*SB[W[6], W[51], W[51], W[3]] + 
   2*SB[W[6], W[51], W[51], W[6]] - 2*SB[W[6], W[51], W[51], W[51]] - 
   SB[W[6], W[51], W[182], W[182]] + SB[W[6], W[51], W[182], W[183]] + 
   SB[W[6], W[51], W[182], W[187]] + SB[W[6], W[51], W[182], W[188]] - 
   SB[W[6], W[51], W[182], W[189]] + SB[W[6], W[51], W[182], W[190]] + 
   SB[W[6], W[51], W[183], W[182]] - SB[W[6], W[51], W[183], W[183]] - 
   SB[W[6], W[51], W[183], W[187]] - SB[W[6], W[51], W[183], W[188]] + 
   SB[W[6], W[51], W[183], W[189]] - SB[W[6], W[51], W[183], W[190]] + 
   SB[W[6], W[51], W[187], W[182]] - SB[W[6], W[51], W[187], W[183]] - 
   SB[W[6], W[51], W[187], W[187]] - SB[W[6], W[51], W[187], W[188]] + 
   SB[W[6], W[51], W[187], W[189]] - SB[W[6], W[51], W[187], W[190]] + 
   SB[W[6], W[51], W[188], W[182]] - SB[W[6], W[51], W[188], W[183]] - 
   SB[W[6], W[51], W[188], W[187]] - SB[W[6], W[51], W[188], W[188]] + 
   SB[W[6], W[51], W[188], W[189]] - SB[W[6], W[51], W[188], W[190]] - 
   SB[W[6], W[51], W[189], W[182]] + SB[W[6], W[51], W[189], W[183]] + 
   SB[W[6], W[51], W[189], W[187]] + SB[W[6], W[51], W[189], W[188]] - 
   SB[W[6], W[51], W[189], W[189]] + SB[W[6], W[51], W[189], W[190]] + 
   SB[W[6], W[51], W[190], W[182]] - SB[W[6], W[51], W[190], W[183]] - 
   SB[W[6], W[51], W[190], W[187]] - SB[W[6], W[51], W[190], W[188]] + 
   SB[W[6], W[51], W[190], W[189]] - SB[W[6], W[51], W[190], W[190]] - 
   2*SB[W[7], W[1], W[1], W[2]] - 2*SB[W[7], W[1], W[1], W[6]] + 
   2*SB[W[7], W[1], W[1], W[49]] - 2*SB[W[7], W[1], W[2], W[1]] - 
   2*SB[W[7], W[1], W[2], W[2]] - SB[W[7], W[1], W[2], W[3]] - 
   SB[W[7], W[1], W[2], W[4]] - SB[W[7], W[1], W[2], W[5]] - 
   SB[W[7], W[1], W[2], W[6]] + 2*SB[W[7], W[1], W[2], W[49]] + 
   2*SB[W[7], W[1], W[2], W[50]] + SB[W[7], W[1], W[3], W[1]] + 
   SB[W[7], W[1], W[3], W[3]] + SB[W[7], W[1], W[3], W[5]] + 
   SB[W[7], W[1], W[3], W[6]] - SB[W[7], W[1], W[3], W[49]] - 
   SB[W[7], W[1], W[3], W[50]] - SB[W[7], W[1], W[4], W[2]] - 
   SB[W[7], W[1], W[4], W[3]] - SB[W[7], W[1], W[4], W[5]] - 
   SB[W[7], W[1], W[4], W[6]] + 2*SB[W[7], W[1], W[4], W[49]] - 
   SB[W[7], W[1], W[5], W[2]] - SB[W[7], W[1], W[5], W[4]] - 
   2*SB[W[7], W[1], W[5], W[6]] + SB[W[7], W[1], W[5], W[49]] + 
   SB[W[7], W[1], W[5], W[50]] - SB[W[7], W[1], W[6], W[1]] + 
   SB[W[7], W[1], W[6], W[3]] - SB[W[7], W[1], W[6], W[5]] + 
   SB[W[7], W[1], W[6], W[6]] + 2*SB[W[7], W[1], W[7], W[1]] + 
   2*SB[W[7], W[1], W[7], W[2]] + 2*SB[W[7], W[1], W[7], W[4]] + 
   2*SB[W[7], W[1], W[7], W[5]] - 2*SB[W[7], W[1], W[7], W[49]] - 
   2*SB[W[7], W[1], W[7], W[50]] + SB[W[7], W[1], W[49], W[1]] + 
   SB[W[7], W[1], W[49], W[2]] + SB[W[7], W[1], W[49], W[4]] + 
   SB[W[7], W[1], W[49], W[6]] - 2*SB[W[7], W[1], W[49], W[49]] - 
   SB[W[7], W[1], W[50], W[1]] + SB[W[7], W[1], W[50], W[2]] - 
   SB[W[7], W[1], W[50], W[4]] + SB[W[7], W[1], W[50], W[6]] + 
   SB[W[7], W[1], W[187], W[182]] - SB[W[7], W[1], W[187], W[183]] - 
   SB[W[7], W[1], W[187], W[187]] - SB[W[7], W[1], W[187], W[188]] + 
   SB[W[7], W[1], W[187], W[189]] - SB[W[7], W[1], W[187], W[190]] + 
   SB[W[7], W[1], W[188], W[182]] - SB[W[7], W[1], W[188], W[183]] - 
   SB[W[7], W[1], W[188], W[187]] - SB[W[7], W[1], W[188], W[188]] + 
   SB[W[7], W[1], W[188], W[189]] - SB[W[7], W[1], W[188], W[190]] - 
   2*SB[W[7], W[2], W[1], W[1]] - 2*SB[W[7], W[2], W[1], W[2]] - 
   SB[W[7], W[2], W[1], W[3]] - SB[W[7], W[2], W[1], W[4]] - 
   SB[W[7], W[2], W[1], W[5]] - SB[W[7], W[2], W[1], W[6]] + 
   2*SB[W[7], W[2], W[1], W[49]] + 2*SB[W[7], W[2], W[1], W[50]] - 
   2*SB[W[7], W[2], W[2], W[1]] - 2*SB[W[7], W[2], W[2], W[3]] + 
   2*SB[W[7], W[2], W[2], W[50]] - SB[W[7], W[2], W[3], W[2]] + 
   SB[W[7], W[2], W[3], W[3]] - SB[W[7], W[2], W[3], W[4]] + 
   SB[W[7], W[2], W[3], W[6]] - SB[W[7], W[2], W[4], W[1]] - 
   2*SB[W[7], W[2], W[4], W[3]] - SB[W[7], W[2], W[4], W[5]] + 
   SB[W[7], W[2], W[4], W[49]] + SB[W[7], W[2], W[4], W[50]] - 
   SB[W[7], W[2], W[5], W[1]] - SB[W[7], W[2], W[5], W[3]] - 
   SB[W[7], W[2], W[5], W[4]] - SB[W[7], W[2], W[5], W[6]] + 
   2*SB[W[7], W[2], W[5], W[50]] + SB[W[7], W[2], W[6], W[2]] + 
   SB[W[7], W[2], W[6], W[3]] + SB[W[7], W[2], W[6], W[4]] + 
   SB[W[7], W[2], W[6], W[6]] - SB[W[7], W[2], W[6], W[49]] - 
   SB[W[7], W[2], W[6], W[50]] + 2*SB[W[7], W[2], W[7], W[1]] + 
   2*SB[W[7], W[2], W[7], W[2]] + 2*SB[W[7], W[2], W[7], W[4]] + 
   2*SB[W[7], W[2], W[7], W[5]] - 2*SB[W[7], W[2], W[7], W[49]] - 
   2*SB[W[7], W[2], W[7], W[50]] + SB[W[7], W[2], W[49], W[1]] - 
   SB[W[7], W[2], W[49], W[2]] + SB[W[7], W[2], W[49], W[3]] - 
   SB[W[7], W[2], W[49], W[5]] + SB[W[7], W[2], W[50], W[1]] + 
   SB[W[7], W[2], W[50], W[2]] + SB[W[7], W[2], W[50], W[3]] + 
   SB[W[7], W[2], W[50], W[5]] - 2*SB[W[7], W[2], W[50], W[50]] + 
   SB[W[7], W[2], W[187], W[182]] - SB[W[7], W[2], W[187], W[183]] - 
   SB[W[7], W[2], W[187], W[187]] - SB[W[7], W[2], W[187], W[188]] + 
   SB[W[7], W[2], W[187], W[189]] - SB[W[7], W[2], W[187], W[190]] + 
   SB[W[7], W[2], W[188], W[182]] - SB[W[7], W[2], W[188], W[183]] - 
   SB[W[7], W[2], W[188], W[187]] - SB[W[7], W[2], W[188], W[188]] + 
   SB[W[7], W[2], W[188], W[189]] - SB[W[7], W[2], W[188], W[190]] + 
   SB[W[7], W[3], W[1], W[1]] + SB[W[7], W[3], W[1], W[3]] + 
   SB[W[7], W[3], W[1], W[5]] + SB[W[7], W[3], W[1], W[6]] - 
   SB[W[7], W[3], W[1], W[49]] - SB[W[7], W[3], W[1], W[50]] - 
   SB[W[7], W[3], W[2], W[2]] + SB[W[7], W[3], W[2], W[3]] - 
   SB[W[7], W[3], W[2], W[4]] + SB[W[7], W[3], W[2], W[6]] - 
   SB[W[7], W[3], W[4], W[2]] + SB[W[7], W[3], W[4], W[3]] - 
   SB[W[7], W[3], W[4], W[4]] + SB[W[7], W[3], W[4], W[6]] + 
   SB[W[7], W[3], W[5], W[1]] + SB[W[7], W[3], W[5], W[3]] + 
   SB[W[7], W[3], W[5], W[5]] + SB[W[7], W[3], W[5], W[6]] - 
   SB[W[7], W[3], W[5], W[49]] - SB[W[7], W[3], W[5], W[50]] - 
   2*SB[W[7], W[3], W[7], W[1]] - 2*SB[W[7], W[3], W[7], W[2]] - 
   2*SB[W[7], W[3], W[7], W[4]] - 2*SB[W[7], W[3], W[7], W[5]] + 
   2*SB[W[7], W[3], W[7], W[49]] + 2*SB[W[7], W[3], W[7], W[50]] + 
   SB[W[7], W[3], W[49], W[2]] - SB[W[7], W[3], W[49], W[3]] + 
   SB[W[7], W[3], W[49], W[4]] - SB[W[7], W[3], W[49], W[6]] + 
   SB[W[7], W[3], W[50], W[2]] - SB[W[7], W[3], W[50], W[3]] + 
   SB[W[7], W[3], W[50], W[4]] - SB[W[7], W[3], W[50], W[6]] - 
   SB[W[7], W[3], W[182], W[182]] + SB[W[7], W[3], W[182], W[183]] + 
   SB[W[7], W[3], W[182], W[187]] + SB[W[7], W[3], W[182], W[188]] - 
   SB[W[7], W[3], W[182], W[189]] + SB[W[7], W[3], W[182], W[190]] + 
   SB[W[7], W[3], W[183], W[182]] - SB[W[7], W[3], W[183], W[183]] - 
   SB[W[7], W[3], W[183], W[187]] - SB[W[7], W[3], W[183], W[188]] + 
   SB[W[7], W[3], W[183], W[189]] - SB[W[7], W[3], W[183], W[190]] - 
   SB[W[7], W[3], W[189], W[182]] + SB[W[7], W[3], W[189], W[183]] + 
   SB[W[7], W[3], W[189], W[187]] + SB[W[7], W[3], W[189], W[188]] - 
   SB[W[7], W[3], W[189], W[189]] + SB[W[7], W[3], W[189], W[190]] + 
   SB[W[7], W[3], W[190], W[182]] - SB[W[7], W[3], W[190], W[183]] - 
   SB[W[7], W[3], W[190], W[187]] - SB[W[7], W[3], W[190], W[188]] + 
   SB[W[7], W[3], W[190], W[189]] - SB[W[7], W[3], W[190], W[190]] - 
   SB[W[7], W[4], W[1], W[2]] - SB[W[7], W[4], W[1], W[3]] - 
   SB[W[7], W[4], W[1], W[5]] - SB[W[7], W[4], W[1], W[6]] + 
   2*SB[W[7], W[4], W[1], W[49]] - SB[W[7], W[4], W[2], W[1]] - 
   2*SB[W[7], W[4], W[2], W[3]] - SB[W[7], W[4], W[2], W[5]] + 
   SB[W[7], W[4], W[2], W[49]] + SB[W[7], W[4], W[2], W[50]] - 
   SB[W[7], W[4], W[3], W[2]] + SB[W[7], W[4], W[3], W[3]] - 
   SB[W[7], W[4], W[3], W[4]] + SB[W[7], W[4], W[3], W[6]] - 
   2*SB[W[7], W[4], W[4], W[3]] - 2*SB[W[7], W[4], W[4], W[5]] + 
   2*SB[W[7], W[4], W[4], W[49]] - SB[W[7], W[4], W[5], W[1]] - 
   SB[W[7], W[4], W[5], W[2]] - SB[W[7], W[4], W[5], W[3]] - 
   2*SB[W[7], W[4], W[5], W[4]] - 2*SB[W[7], W[4], W[5], W[5]] - 
   SB[W[7], W[4], W[5], W[6]] + 2*SB[W[7], W[4], W[5], W[49]] + 
   2*SB[W[7], W[4], W[5], W[50]] + SB[W[7], W[4], W[6], W[2]] + 
   SB[W[7], W[4], W[6], W[3]] + SB[W[7], W[4], W[6], W[4]] + 
   SB[W[7], W[4], W[6], W[6]] - SB[W[7], W[4], W[6], W[49]] - 
   SB[W[7], W[4], W[6], W[50]] + 2*SB[W[7], W[4], W[7], W[1]] + 
   2*SB[W[7], W[4], W[7], W[2]] + 2*SB[W[7], W[4], W[7], W[4]] + 
   2*SB[W[7], W[4], W[7], W[5]] - 2*SB[W[7], W[4], W[7], W[49]] - 
   2*SB[W[7], W[4], W[7], W[50]] + SB[W[7], W[4], W[49], W[1]] + 
   SB[W[7], W[4], W[49], W[3]] + SB[W[7], W[4], W[49], W[4]] + 
   SB[W[7], W[4], W[49], W[5]] - 2*SB[W[7], W[4], W[49], W[49]] - 
   SB[W[7], W[4], W[50], W[1]] + SB[W[7], W[4], W[50], W[3]] - 
   SB[W[7], W[4], W[50], W[4]] + SB[W[7], W[4], W[50], W[5]] + 
   SB[W[7], W[4], W[187], W[182]] - SB[W[7], W[4], W[187], W[183]] - 
   SB[W[7], W[4], W[187], W[187]] - SB[W[7], W[4], W[187], W[188]] + 
   SB[W[7], W[4], W[187], W[189]] - SB[W[7], W[4], W[187], W[190]] + 
   SB[W[7], W[4], W[188], W[182]] - SB[W[7], W[4], W[188], W[183]] - 
   SB[W[7], W[4], W[188], W[187]] - SB[W[7], W[4], W[188], W[188]] + 
   SB[W[7], W[4], W[188], W[189]] - SB[W[7], W[4], W[188], W[190]] - 
   SB[W[7], W[5], W[1], W[2]] - SB[W[7], W[5], W[1], W[4]] - 
   2*SB[W[7], W[5], W[1], W[6]] + SB[W[7], W[5], W[1], W[49]] + 
   SB[W[7], W[5], W[1], W[50]] - SB[W[7], W[5], W[2], W[1]] - 
   SB[W[7], W[5], W[2], W[3]] - SB[W[7], W[5], W[2], W[4]] - 
   SB[W[7], W[5], W[2], W[6]] + 2*SB[W[7], W[5], W[2], W[50]] + 
   SB[W[7], W[5], W[3], W[1]] + SB[W[7], W[5], W[3], W[3]] + 
   SB[W[7], W[5], W[3], W[5]] + SB[W[7], W[5], W[3], W[6]] - 
   SB[W[7], W[5], W[3], W[49]] - SB[W[7], W[5], W[3], W[50]] - 
   SB[W[7], W[5], W[4], W[1]] - SB[W[7], W[5], W[4], W[2]] - 
   SB[W[7], W[5], W[4], W[3]] - 2*SB[W[7], W[5], W[4], W[4]] - 
   2*SB[W[7], W[5], W[4], W[5]] - SB[W[7], W[5], W[4], W[6]] + 
   2*SB[W[7], W[5], W[4], W[49]] + 2*SB[W[7], W[5], W[4], W[50]] - 
   2*SB[W[7], W[5], W[5], W[4]] - 2*SB[W[7], W[5], W[5], W[6]] + 
   2*SB[W[7], W[5], W[5], W[50]] - SB[W[7], W[5], W[6], W[1]] + 
   SB[W[7], W[5], W[6], W[3]] - SB[W[7], W[5], W[6], W[5]] + 
   SB[W[7], W[5], W[6], W[6]] + 2*SB[W[7], W[5], W[7], W[1]] + 
   2*SB[W[7], W[5], W[7], W[2]] + 2*SB[W[7], W[5], W[7], W[4]] + 
   2*SB[W[7], W[5], W[7], W[5]] - 2*SB[W[7], W[5], W[7], W[49]] - 
   2*SB[W[7], W[5], W[7], W[50]] - SB[W[7], W[5], W[49], W[2]] + 
   SB[W[7], W[5], W[49], W[4]] - SB[W[7], W[5], W[49], W[5]] + 
   SB[W[7], W[5], W[49], W[6]] + SB[W[7], W[5], W[50], W[2]] + 
   SB[W[7], W[5], W[50], W[4]] + SB[W[7], W[5], W[50], W[5]] + 
   SB[W[7], W[5], W[50], W[6]] - 2*SB[W[7], W[5], W[50], W[50]] + 
   SB[W[7], W[5], W[187], W[182]] - SB[W[7], W[5], W[187], W[183]] - 
   SB[W[7], W[5], W[187], W[187]] - SB[W[7], W[5], W[187], W[188]] + 
   SB[W[7], W[5], W[187], W[189]] - SB[W[7], W[5], W[187], W[190]] + 
   SB[W[7], W[5], W[188], W[182]] - SB[W[7], W[5], W[188], W[183]] - 
   SB[W[7], W[5], W[188], W[187]] - SB[W[7], W[5], W[188], W[188]] + 
   SB[W[7], W[5], W[188], W[189]] - SB[W[7], W[5], W[188], W[190]] - 
   SB[W[7], W[6], W[1], W[1]] + SB[W[7], W[6], W[1], W[3]] - 
   SB[W[7], W[6], W[1], W[5]] + SB[W[7], W[6], W[1], W[6]] + 
   SB[W[7], W[6], W[2], W[2]] + SB[W[7], W[6], W[2], W[3]] + 
   SB[W[7], W[6], W[2], W[4]] + SB[W[7], W[6], W[2], W[6]] - 
   SB[W[7], W[6], W[2], W[49]] - SB[W[7], W[6], W[2], W[50]] + 
   SB[W[7], W[6], W[4], W[2]] + SB[W[7], W[6], W[4], W[3]] + 
   SB[W[7], W[6], W[4], W[4]] + SB[W[7], W[6], W[4], W[6]] - 
   SB[W[7], W[6], W[4], W[49]] - SB[W[7], W[6], W[4], W[50]] - 
   SB[W[7], W[6], W[5], W[1]] + SB[W[7], W[6], W[5], W[3]] - 
   SB[W[7], W[6], W[5], W[5]] + SB[W[7], W[6], W[5], W[6]] - 
   2*SB[W[7], W[6], W[7], W[1]] - 2*SB[W[7], W[6], W[7], W[2]] - 
   2*SB[W[7], W[6], W[7], W[4]] - 2*SB[W[7], W[6], W[7], W[5]] + 
   2*SB[W[7], W[6], W[7], W[49]] + 2*SB[W[7], W[6], W[7], W[50]] + 
   SB[W[7], W[6], W[49], W[1]] - SB[W[7], W[6], W[49], W[3]] + 
   SB[W[7], W[6], W[49], W[5]] - SB[W[7], W[6], W[49], W[6]] + 
   SB[W[7], W[6], W[50], W[1]] - SB[W[7], W[6], W[50], W[3]] + 
   SB[W[7], W[6], W[50], W[5]] - SB[W[7], W[6], W[50], W[6]] - 
   SB[W[7], W[6], W[182], W[182]] + SB[W[7], W[6], W[182], W[183]] + 
   SB[W[7], W[6], W[182], W[187]] + SB[W[7], W[6], W[182], W[188]] - 
   SB[W[7], W[6], W[182], W[189]] + SB[W[7], W[6], W[182], W[190]] + 
   SB[W[7], W[6], W[183], W[182]] - SB[W[7], W[6], W[183], W[183]] - 
   SB[W[7], W[6], W[183], W[187]] - SB[W[7], W[6], W[183], W[188]] + 
   SB[W[7], W[6], W[183], W[189]] - SB[W[7], W[6], W[183], W[190]] - 
   SB[W[7], W[6], W[189], W[182]] + SB[W[7], W[6], W[189], W[183]] + 
   SB[W[7], W[6], W[189], W[187]] + SB[W[7], W[6], W[189], W[188]] - 
   SB[W[7], W[6], W[189], W[189]] + SB[W[7], W[6], W[189], W[190]] + 
   SB[W[7], W[6], W[190], W[182]] - SB[W[7], W[6], W[190], W[183]] - 
   SB[W[7], W[6], W[190], W[187]] - SB[W[7], W[6], W[190], W[188]] + 
   SB[W[7], W[6], W[190], W[189]] - SB[W[7], W[6], W[190], W[190]] + 
   2*SB[W[7], W[7], W[1], W[1]] + 2*SB[W[7], W[7], W[1], W[2]] + 
   2*SB[W[7], W[7], W[1], W[4]] + 2*SB[W[7], W[7], W[1], W[5]] - 
   2*SB[W[7], W[7], W[1], W[49]] - 2*SB[W[7], W[7], W[1], W[50]] + 
   2*SB[W[7], W[7], W[2], W[1]] + 2*SB[W[7], W[7], W[2], W[2]] + 
   2*SB[W[7], W[7], W[2], W[4]] + 2*SB[W[7], W[7], W[2], W[5]] - 
   2*SB[W[7], W[7], W[2], W[49]] - 2*SB[W[7], W[7], W[2], W[50]] - 
   2*SB[W[7], W[7], W[3], W[1]] - 2*SB[W[7], W[7], W[3], W[2]] - 
   2*SB[W[7], W[7], W[3], W[4]] - 2*SB[W[7], W[7], W[3], W[5]] + 
   2*SB[W[7], W[7], W[3], W[49]] + 2*SB[W[7], W[7], W[3], W[50]] + 
   2*SB[W[7], W[7], W[4], W[1]] + 2*SB[W[7], W[7], W[4], W[2]] + 
   2*SB[W[7], W[7], W[4], W[4]] + 2*SB[W[7], W[7], W[4], W[5]] - 
   2*SB[W[7], W[7], W[4], W[49]] - 2*SB[W[7], W[7], W[4], W[50]] + 
   2*SB[W[7], W[7], W[5], W[1]] + 2*SB[W[7], W[7], W[5], W[2]] + 
   2*SB[W[7], W[7], W[5], W[4]] + 2*SB[W[7], W[7], W[5], W[5]] - 
   2*SB[W[7], W[7], W[5], W[49]] - 2*SB[W[7], W[7], W[5], W[50]] - 
   2*SB[W[7], W[7], W[6], W[1]] - 2*SB[W[7], W[7], W[6], W[2]] - 
   2*SB[W[7], W[7], W[6], W[4]] - 2*SB[W[7], W[7], W[6], W[5]] + 
   2*SB[W[7], W[7], W[6], W[49]] + 2*SB[W[7], W[7], W[6], W[50]] - 
   4*SB[W[7], W[7], W[7], W[1]] - 4*SB[W[7], W[7], W[7], W[2]] - 
   4*SB[W[7], W[7], W[7], W[4]] - 4*SB[W[7], W[7], W[7], W[5]] + 
   4*SB[W[7], W[7], W[7], W[49]] + 4*SB[W[7], W[7], W[7], W[50]] - 
   2*SB[W[7], W[7], W[182], W[182]] + 2*SB[W[7], W[7], W[182], W[183]] + 
   2*SB[W[7], W[7], W[182], W[187]] + 2*SB[W[7], W[7], W[182], W[188]] - 
   2*SB[W[7], W[7], W[182], W[189]] + 2*SB[W[7], W[7], W[182], W[190]] + 
   2*SB[W[7], W[7], W[183], W[182]] - 2*SB[W[7], W[7], W[183], W[183]] - 
   2*SB[W[7], W[7], W[183], W[187]] - 2*SB[W[7], W[7], W[183], W[188]] + 
   2*SB[W[7], W[7], W[183], W[189]] - 2*SB[W[7], W[7], W[183], W[190]] - 
   2*SB[W[7], W[7], W[189], W[182]] + 2*SB[W[7], W[7], W[189], W[183]] + 
   2*SB[W[7], W[7], W[189], W[187]] + 2*SB[W[7], W[7], W[189], W[188]] - 
   2*SB[W[7], W[7], W[189], W[189]] + 2*SB[W[7], W[7], W[189], W[190]] + 
   2*SB[W[7], W[7], W[190], W[182]] - 2*SB[W[7], W[7], W[190], W[183]] - 
   2*SB[W[7], W[7], W[190], W[187]] - 2*SB[W[7], W[7], W[190], W[188]] + 
   2*SB[W[7], W[7], W[190], W[189]] - 2*SB[W[7], W[7], W[190], W[190]] + 
   SB[W[7], W[49], W[1], W[1]] + SB[W[7], W[49], W[1], W[2]] + 
   SB[W[7], W[49], W[1], W[4]] + SB[W[7], W[49], W[1], W[6]] - 
   2*SB[W[7], W[49], W[1], W[49]] + SB[W[7], W[49], W[2], W[1]] - 
   SB[W[7], W[49], W[2], W[2]] + SB[W[7], W[49], W[2], W[3]] - 
   SB[W[7], W[49], W[2], W[5]] + SB[W[7], W[49], W[3], W[2]] - 
   SB[W[7], W[49], W[3], W[3]] + SB[W[7], W[49], W[3], W[4]] - 
   SB[W[7], W[49], W[3], W[6]] + SB[W[7], W[49], W[4], W[1]] + 
   SB[W[7], W[49], W[4], W[3]] + SB[W[7], W[49], W[4], W[4]] + 
   SB[W[7], W[49], W[4], W[5]] - 2*SB[W[7], W[49], W[4], W[49]] - 
   SB[W[7], W[49], W[5], W[2]] + SB[W[7], W[49], W[5], W[4]] - 
   SB[W[7], W[49], W[5], W[5]] + SB[W[7], W[49], W[5], W[6]] + 
   SB[W[7], W[49], W[6], W[1]] - SB[W[7], W[49], W[6], W[3]] + 
   SB[W[7], W[49], W[6], W[5]] - SB[W[7], W[49], W[6], W[6]] - 
   2*SB[W[7], W[49], W[49], W[1]] - 2*SB[W[7], W[49], W[49], W[4]] + 
   2*SB[W[7], W[49], W[49], W[49]] + SB[W[7], W[49], W[182], W[182]] - 
   SB[W[7], W[49], W[182], W[183]] - SB[W[7], W[49], W[182], W[187]] - 
   SB[W[7], W[49], W[182], W[188]] + SB[W[7], W[49], W[182], W[189]] - 
   SB[W[7], W[49], W[182], W[190]] - SB[W[7], W[49], W[183], W[182]] + 
   SB[W[7], W[49], W[183], W[183]] + SB[W[7], W[49], W[183], W[187]] + 
   SB[W[7], W[49], W[183], W[188]] - SB[W[7], W[49], W[183], W[189]] + 
   SB[W[7], W[49], W[183], W[190]] - SB[W[7], W[49], W[187], W[182]] + 
   SB[W[7], W[49], W[187], W[183]] + SB[W[7], W[49], W[187], W[187]] + 
   SB[W[7], W[49], W[187], W[188]] - SB[W[7], W[49], W[187], W[189]] + 
   SB[W[7], W[49], W[187], W[190]] - SB[W[7], W[49], W[188], W[182]] + 
   SB[W[7], W[49], W[188], W[183]] + SB[W[7], W[49], W[188], W[187]] + 
   SB[W[7], W[49], W[188], W[188]] - SB[W[7], W[49], W[188], W[189]] + 
   SB[W[7], W[49], W[188], W[190]] + SB[W[7], W[49], W[189], W[182]] - 
   SB[W[7], W[49], W[189], W[183]] - SB[W[7], W[49], W[189], W[187]] - 
   SB[W[7], W[49], W[189], W[188]] + SB[W[7], W[49], W[189], W[189]] - 
   SB[W[7], W[49], W[189], W[190]] - SB[W[7], W[49], W[190], W[182]] + 
   SB[W[7], W[49], W[190], W[183]] + SB[W[7], W[49], W[190], W[187]] + 
   SB[W[7], W[49], W[190], W[188]] - SB[W[7], W[49], W[190], W[189]] + 
   SB[W[7], W[49], W[190], W[190]] - SB[W[7], W[50], W[1], W[1]] + 
   SB[W[7], W[50], W[1], W[2]] - SB[W[7], W[50], W[1], W[4]] + 
   SB[W[7], W[50], W[1], W[6]] + SB[W[7], W[50], W[2], W[1]] + 
   SB[W[7], W[50], W[2], W[2]] + SB[W[7], W[50], W[2], W[3]] + 
   SB[W[7], W[50], W[2], W[5]] - 2*SB[W[7], W[50], W[2], W[50]] + 
   SB[W[7], W[50], W[3], W[2]] - SB[W[7], W[50], W[3], W[3]] + 
   SB[W[7], W[50], W[3], W[4]] - SB[W[7], W[50], W[3], W[6]] - 
   SB[W[7], W[50], W[4], W[1]] + SB[W[7], W[50], W[4], W[3]] - 
   SB[W[7], W[50], W[4], W[4]] + SB[W[7], W[50], W[4], W[5]] + 
   SB[W[7], W[50], W[5], W[2]] + SB[W[7], W[50], W[5], W[4]] + 
   SB[W[7], W[50], W[5], W[5]] + SB[W[7], W[50], W[5], W[6]] - 
   2*SB[W[7], W[50], W[5], W[50]] + SB[W[7], W[50], W[6], W[1]] - 
   SB[W[7], W[50], W[6], W[3]] + SB[W[7], W[50], W[6], W[5]] - 
   SB[W[7], W[50], W[6], W[6]] - 2*SB[W[7], W[50], W[50], W[2]] - 
   2*SB[W[7], W[50], W[50], W[5]] + 2*SB[W[7], W[50], W[50], W[50]] + 
   SB[W[7], W[50], W[182], W[182]] - SB[W[7], W[50], W[182], W[183]] - 
   SB[W[7], W[50], W[182], W[187]] - SB[W[7], W[50], W[182], W[188]] + 
   SB[W[7], W[50], W[182], W[189]] - SB[W[7], W[50], W[182], W[190]] - 
   SB[W[7], W[50], W[183], W[182]] + SB[W[7], W[50], W[183], W[183]] + 
   SB[W[7], W[50], W[183], W[187]] + SB[W[7], W[50], W[183], W[188]] - 
   SB[W[7], W[50], W[183], W[189]] + SB[W[7], W[50], W[183], W[190]] - 
   SB[W[7], W[50], W[187], W[182]] + SB[W[7], W[50], W[187], W[183]] + 
   SB[W[7], W[50], W[187], W[187]] + SB[W[7], W[50], W[187], W[188]] - 
   SB[W[7], W[50], W[187], W[189]] + SB[W[7], W[50], W[187], W[190]] - 
   SB[W[7], W[50], W[188], W[182]] + SB[W[7], W[50], W[188], W[183]] + 
   SB[W[7], W[50], W[188], W[187]] + SB[W[7], W[50], W[188], W[188]] - 
   SB[W[7], W[50], W[188], W[189]] + SB[W[7], W[50], W[188], W[190]] + 
   SB[W[7], W[50], W[189], W[182]] - SB[W[7], W[50], W[189], W[183]] - 
   SB[W[7], W[50], W[189], W[187]] - SB[W[7], W[50], W[189], W[188]] + 
   SB[W[7], W[50], W[189], W[189]] - SB[W[7], W[50], W[189], W[190]] - 
   SB[W[7], W[50], W[190], W[182]] + SB[W[7], W[50], W[190], W[183]] + 
   SB[W[7], W[50], W[190], W[187]] + SB[W[7], W[50], W[190], W[188]] - 
   SB[W[7], W[50], W[190], W[189]] + SB[W[7], W[50], W[190], W[190]] + 
   SB[W[8], W[1], W[2], W[1]] - SB[W[8], W[1], W[2], W[2]] + 
   SB[W[8], W[1], W[2], W[4]] - SB[W[8], W[1], W[2], W[6]] + 
   SB[W[8], W[1], W[3], W[1]] + SB[W[8], W[1], W[3], W[3]] + 
   SB[W[8], W[1], W[3], W[4]] + SB[W[8], W[1], W[3], W[5]] - 
   SB[W[8], W[1], W[3], W[50]] - SB[W[8], W[1], W[3], W[51]] + 
   SB[W[8], W[1], W[5], W[1]] + SB[W[8], W[1], W[5], W[3]] + 
   SB[W[8], W[1], W[5], W[4]] + SB[W[8], W[1], W[5], W[5]] - 
   SB[W[8], W[1], W[5], W[50]] - SB[W[8], W[1], W[5], W[51]] + 
   SB[W[8], W[1], W[6], W[1]] - SB[W[8], W[1], W[6], W[2]] + 
   SB[W[8], W[1], W[6], W[4]] - SB[W[8], W[1], W[6], W[6]] - 
   2*SB[W[8], W[1], W[8], W[2]] - 2*SB[W[8], W[1], W[8], W[3]] - 
   2*SB[W[8], W[1], W[8], W[5]] - 2*SB[W[8], W[1], W[8], W[6]] + 
   2*SB[W[8], W[1], W[8], W[50]] + 2*SB[W[8], W[1], W[8], W[51]] - 
   SB[W[8], W[1], W[50], W[1]] + SB[W[8], W[1], W[50], W[2]] - 
   SB[W[8], W[1], W[50], W[4]] + SB[W[8], W[1], W[50], W[6]] - 
   SB[W[8], W[1], W[51], W[1]] + SB[W[8], W[1], W[51], W[2]] - 
   SB[W[8], W[1], W[51], W[4]] + SB[W[8], W[1], W[51], W[6]] + 
   SB[W[8], W[1], W[183], W[182]] - SB[W[8], W[1], W[183], W[183]] - 
   SB[W[8], W[1], W[183], W[187]] - SB[W[8], W[1], W[183], W[188]] + 
   SB[W[8], W[1], W[183], W[189]] - SB[W[8], W[1], W[183], W[190]] + 
   SB[W[8], W[1], W[187], W[182]] - SB[W[8], W[1], W[187], W[183]] - 
   SB[W[8], W[1], W[187], W[187]] - SB[W[8], W[1], W[187], W[188]] + 
   SB[W[8], W[1], W[187], W[189]] - SB[W[8], W[1], W[187], W[190]] + 
   SB[W[8], W[1], W[188], W[182]] - SB[W[8], W[1], W[188], W[183]] - 
   SB[W[8], W[1], W[188], W[187]] - SB[W[8], W[1], W[188], W[188]] + 
   SB[W[8], W[1], W[188], W[189]] - SB[W[8], W[1], W[188], W[190]] + 
   SB[W[8], W[1], W[190], W[182]] - SB[W[8], W[1], W[190], W[183]] - 
   SB[W[8], W[1], W[190], W[187]] - SB[W[8], W[1], W[190], W[188]] + 
   SB[W[8], W[1], W[190], W[189]] - SB[W[8], W[1], W[190], W[190]] + 
   SB[W[8], W[2], W[1], W[1]] - SB[W[8], W[2], W[1], W[2]] + 
   SB[W[8], W[2], W[1], W[4]] - SB[W[8], W[2], W[1], W[6]] - 
   2*SB[W[8], W[2], W[2], W[1]] - 2*SB[W[8], W[2], W[2], W[3]] + 
   2*SB[W[8], W[2], W[2], W[50]] - SB[W[8], W[2], W[3], W[1]] - 
   2*SB[W[8], W[2], W[3], W[2]] - 2*SB[W[8], W[2], W[3], W[3]] - 
   SB[W[8], W[2], W[3], W[4]] - SB[W[8], W[2], W[3], W[5]] - 
   SB[W[8], W[2], W[3], W[6]] + 2*SB[W[8], W[2], W[3], W[50]] + 
   2*SB[W[8], W[2], W[3], W[51]] + SB[W[8], W[2], W[4], W[1]] + 
   SB[W[8], W[2], W[4], W[2]] + SB[W[8], W[2], W[4], W[4]] + 
   SB[W[8], W[2], W[4], W[6]] - SB[W[8], W[2], W[4], W[50]] - 
   SB[W[8], W[2], W[4], W[51]] - SB[W[8], W[2], W[5], W[1]] - 
   SB[W[8], W[2], W[5], W[3]] - SB[W[8], W[2], W[5], W[4]] - 
   SB[W[8], W[2], W[5], W[6]] + 2*SB[W[8], W[2], W[5], W[50]] - 
   2*SB[W[8], W[2], W[6], W[1]] - SB[W[8], W[2], W[6], W[3]] - 
   SB[W[8], W[2], W[6], W[5]] + SB[W[8], W[2], W[6], W[50]] + 
   SB[W[8], W[2], W[6], W[51]] + 2*SB[W[8], W[2], W[8], W[2]] + 
   2*SB[W[8], W[2], W[8], W[3]] + 2*SB[W[8], W[2], W[8], W[5]] + 
   2*SB[W[8], W[2], W[8], W[6]] - 2*SB[W[8], W[2], W[8], W[50]] - 
   2*SB[W[8], W[2], W[8], W[51]] + SB[W[8], W[2], W[50], W[1]] + 
   SB[W[8], W[2], W[50], W[2]] + SB[W[8], W[2], W[50], W[3]] + 
   SB[W[8], W[2], W[50], W[5]] - 2*SB[W[8], W[2], W[50], W[50]] + 
   SB[W[8], W[2], W[51], W[1]] - SB[W[8], W[2], W[51], W[2]] + 
   SB[W[8], W[2], W[51], W[3]] - SB[W[8], W[2], W[51], W[5]] - 
   SB[W[8], W[2], W[182], W[182]] + SB[W[8], W[2], W[182], W[183]] + 
   SB[W[8], W[2], W[182], W[187]] + SB[W[8], W[2], W[182], W[188]] - 
   SB[W[8], W[2], W[182], W[189]] + SB[W[8], W[2], W[182], W[190]] - 
   SB[W[8], W[2], W[189], W[182]] + SB[W[8], W[2], W[189], W[183]] + 
   SB[W[8], W[2], W[189], W[187]] + SB[W[8], W[2], W[189], W[188]] - 
   SB[W[8], W[2], W[189], W[189]] + SB[W[8], W[2], W[189], W[190]] + 
   SB[W[8], W[3], W[1], W[1]] + SB[W[8], W[3], W[1], W[3]] + 
   SB[W[8], W[3], W[1], W[4]] + SB[W[8], W[3], W[1], W[5]] - 
   SB[W[8], W[3], W[1], W[50]] - SB[W[8], W[3], W[1], W[51]] - 
   SB[W[8], W[3], W[2], W[1]] - 2*SB[W[8], W[3], W[2], W[2]] - 
   2*SB[W[8], W[3], W[2], W[3]] - SB[W[8], W[3], W[2], W[4]] - 
   SB[W[8], W[3], W[2], W[5]] - SB[W[8], W[3], W[2], W[6]] + 
   2*SB[W[8], W[3], W[2], W[50]] + 2*SB[W[8], W[3], W[2], W[51]] - 
   2*SB[W[8], W[3], W[3], W[2]] - 2*SB[W[8], W[3], W[3], W[4]] + 
   2*SB[W[8], W[3], W[3], W[51]] + SB[W[8], W[3], W[4], W[1]] - 
   SB[W[8], W[3], W[4], W[3]] + SB[W[8], W[3], W[4], W[4]] - 
   SB[W[8], W[3], W[4], W[5]] - SB[W[8], W[3], W[5], W[2]] - 
   2*SB[W[8], W[3], W[5], W[4]] - SB[W[8], W[3], W[5], W[6]] + 
   SB[W[8], W[3], W[5], W[50]] + SB[W[8], W[3], W[5], W[51]] - 
   SB[W[8], W[3], W[6], W[1]] - SB[W[8], W[3], W[6], W[2]] - 
   SB[W[8], W[3], W[6], W[4]] - SB[W[8], W[3], W[6], W[5]] + 
   2*SB[W[8], W[3], W[6], W[51]] + 2*SB[W[8], W[3], W[8], W[2]] + 
   2*SB[W[8], W[3], W[8], W[3]] + 2*SB[W[8], W[3], W[8], W[5]] + 
   2*SB[W[8], W[3], W[8], W[6]] - 2*SB[W[8], W[3], W[8], W[50]] - 
   2*SB[W[8], W[3], W[8], W[51]] + SB[W[8], W[3], W[50], W[2]] - 
   SB[W[8], W[3], W[50], W[3]] + SB[W[8], W[3], W[50], W[4]] - 
   SB[W[8], W[3], W[50], W[6]] + SB[W[8], W[3], W[51], W[2]] + 
   SB[W[8], W[3], W[51], W[3]] + SB[W[8], W[3], W[51], W[4]] + 
   SB[W[8], W[3], W[51], W[6]] - 2*SB[W[8], W[3], W[51], W[51]] - 
   SB[W[8], W[3], W[182], W[182]] + SB[W[8], W[3], W[182], W[183]] + 
   SB[W[8], W[3], W[182], W[187]] + SB[W[8], W[3], W[182], W[188]] - 
   SB[W[8], W[3], W[182], W[189]] + SB[W[8], W[3], W[182], W[190]] - 
   SB[W[8], W[3], W[189], W[182]] + SB[W[8], W[3], W[189], W[183]] + 
   SB[W[8], W[3], W[189], W[187]] + SB[W[8], W[3], W[189], W[188]] - 
   SB[W[8], W[3], W[189], W[189]] + SB[W[8], W[3], W[189], W[190]] + 
   SB[W[8], W[4], W[2], W[1]] + SB[W[8], W[4], W[2], W[2]] + 
   SB[W[8], W[4], W[2], W[4]] + SB[W[8], W[4], W[2], W[6]] - 
   SB[W[8], W[4], W[2], W[50]] - SB[W[8], W[4], W[2], W[51]] + 
   SB[W[8], W[4], W[3], W[1]] - SB[W[8], W[4], W[3], W[3]] + 
   SB[W[8], W[4], W[3], W[4]] - SB[W[8], W[4], W[3], W[5]] + 
   SB[W[8], W[4], W[5], W[1]] - SB[W[8], W[4], W[5], W[3]] + 
   SB[W[8], W[4], W[5], W[4]] - SB[W[8], W[4], W[5], W[5]] + 
   SB[W[8], W[4], W[6], W[1]] + SB[W[8], W[4], W[6], W[2]] + 
   SB[W[8], W[4], W[6], W[4]] + SB[W[8], W[4], W[6], W[6]] - 
   SB[W[8], W[4], W[6], W[50]] - SB[W[8], W[4], W[6], W[51]] - 
   2*SB[W[8], W[4], W[8], W[2]] - 2*SB[W[8], W[4], W[8], W[3]] - 
   2*SB[W[8], W[4], W[8], W[5]] - 2*SB[W[8], W[4], W[8], W[6]] + 
   2*SB[W[8], W[4], W[8], W[50]] + 2*SB[W[8], W[4], W[8], W[51]] - 
   SB[W[8], W[4], W[50], W[1]] + SB[W[8], W[4], W[50], W[3]] - 
   SB[W[8], W[4], W[50], W[4]] + SB[W[8], W[4], W[50], W[5]] - 
   SB[W[8], W[4], W[51], W[1]] + SB[W[8], W[4], W[51], W[3]] - 
   SB[W[8], W[4], W[51], W[4]] + SB[W[8], W[4], W[51], W[5]] + 
   SB[W[8], W[4], W[183], W[182]] - SB[W[8], W[4], W[183], W[183]] - 
   SB[W[8], W[4], W[183], W[187]] - SB[W[8], W[4], W[183], W[188]] + 
   SB[W[8], W[4], W[183], W[189]] - SB[W[8], W[4], W[183], W[190]] + 
   SB[W[8], W[4], W[187], W[182]] - SB[W[8], W[4], W[187], W[183]] - 
   SB[W[8], W[4], W[187], W[187]] - SB[W[8], W[4], W[187], W[188]] + 
   SB[W[8], W[4], W[187], W[189]] - SB[W[8], W[4], W[187], W[190]] + 
   SB[W[8], W[4], W[188], W[182]] - SB[W[8], W[4], W[188], W[183]] - 
   SB[W[8], W[4], W[188], W[187]] - SB[W[8], W[4], W[188], W[188]] + 
   SB[W[8], W[4], W[188], W[189]] - SB[W[8], W[4], W[188], W[190]] + 
   SB[W[8], W[4], W[190], W[182]] - SB[W[8], W[4], W[190], W[183]] - 
   SB[W[8], W[4], W[190], W[187]] - SB[W[8], W[4], W[190], W[188]] + 
   SB[W[8], W[4], W[190], W[189]] - SB[W[8], W[4], W[190], W[190]] + 
   SB[W[8], W[5], W[1], W[1]] + SB[W[8], W[5], W[1], W[3]] + 
   SB[W[8], W[5], W[1], W[4]] + SB[W[8], W[5], W[1], W[5]] - 
   SB[W[8], W[5], W[1], W[50]] - SB[W[8], W[5], W[1], W[51]] - 
   SB[W[8], W[5], W[2], W[1]] - SB[W[8], W[5], W[2], W[3]] - 
   SB[W[8], W[5], W[2], W[4]] - SB[W[8], W[5], W[2], W[6]] + 
   2*SB[W[8], W[5], W[2], W[50]] - SB[W[8], W[5], W[3], W[2]] - 
   2*SB[W[8], W[5], W[3], W[4]] - SB[W[8], W[5], W[3], W[6]] + 
   SB[W[8], W[5], W[3], W[50]] + SB[W[8], W[5], W[3], W[51]] + 
   SB[W[8], W[5], W[4], W[1]] - SB[W[8], W[5], W[4], W[3]] + 
   SB[W[8], W[5], W[4], W[4]] - SB[W[8], W[5], W[4], W[5]] - 
   2*SB[W[8], W[5], W[5], W[4]] - 2*SB[W[8], W[5], W[5], W[6]] + 
   2*SB[W[8], W[5], W[5], W[50]] - SB[W[8], W[5], W[6], W[1]] - 
   SB[W[8], W[5], W[6], W[2]] - SB[W[8], W[5], W[6], W[3]] - 
   SB[W[8], W[5], W[6], W[4]] - 2*SB[W[8], W[5], W[6], W[5]] - 
   2*SB[W[8], W[5], W[6], W[6]] + 2*SB[W[8], W[5], W[6], W[50]] + 
   2*SB[W[8], W[5], W[6], W[51]] + 2*SB[W[8], W[5], W[8], W[2]] + 
   2*SB[W[8], W[5], W[8], W[3]] + 2*SB[W[8], W[5], W[8], W[5]] + 
   2*SB[W[8], W[5], W[8], W[6]] - 2*SB[W[8], W[5], W[8], W[50]] - 
   2*SB[W[8], W[5], W[8], W[51]] + SB[W[8], W[5], W[50], W[2]] + 
   SB[W[8], W[5], W[50], W[4]] + SB[W[8], W[5], W[50], W[5]] + 
   SB[W[8], W[5], W[50], W[6]] - 2*SB[W[8], W[5], W[50], W[50]] - 
   SB[W[8], W[5], W[51], W[2]] + SB[W[8], W[5], W[51], W[4]] - 
   SB[W[8], W[5], W[51], W[5]] + SB[W[8], W[5], W[51], W[6]] - 
   SB[W[8], W[5], W[182], W[182]] + SB[W[8], W[5], W[182], W[183]] + 
   SB[W[8], W[5], W[182], W[187]] + SB[W[8], W[5], W[182], W[188]] - 
   SB[W[8], W[5], W[182], W[189]] + SB[W[8], W[5], W[182], W[190]] - 
   SB[W[8], W[5], W[189], W[182]] + SB[W[8], W[5], W[189], W[183]] + 
   SB[W[8], W[5], W[189], W[187]] + SB[W[8], W[5], W[189], W[188]] - 
   SB[W[8], W[5], W[189], W[189]] + SB[W[8], W[5], W[189], W[190]] + 
   SB[W[8], W[6], W[1], W[1]] - SB[W[8], W[6], W[1], W[2]] + 
   SB[W[8], W[6], W[1], W[4]] - SB[W[8], W[6], W[1], W[6]] - 
   2*SB[W[8], W[6], W[2], W[1]] - SB[W[8], W[6], W[2], W[3]] - 
   SB[W[8], W[6], W[2], W[5]] + SB[W[8], W[6], W[2], W[50]] + 
   SB[W[8], W[6], W[2], W[51]] - SB[W[8], W[6], W[3], W[1]] - 
   SB[W[8], W[6], W[3], W[2]] - SB[W[8], W[6], W[3], W[4]] - 
   SB[W[8], W[6], W[3], W[5]] + 2*SB[W[8], W[6], W[3], W[51]] + 
   SB[W[8], W[6], W[4], W[1]] + SB[W[8], W[6], W[4], W[2]] + 
   SB[W[8], W[6], W[4], W[4]] + SB[W[8], W[6], W[4], W[6]] - 
   SB[W[8], W[6], W[4], W[50]] - SB[W[8], W[6], W[4], W[51]] - 
   SB[W[8], W[6], W[5], W[1]] - SB[W[8], W[6], W[5], W[2]] - 
   SB[W[8], W[6], W[5], W[3]] - SB[W[8], W[6], W[5], W[4]] - 
   2*SB[W[8], W[6], W[5], W[5]] - 2*SB[W[8], W[6], W[5], W[6]] + 
   2*SB[W[8], W[6], W[5], W[50]] + 2*SB[W[8], W[6], W[5], W[51]] - 
   2*SB[W[8], W[6], W[6], W[1]] - 2*SB[W[8], W[6], W[6], W[5]] + 
   2*SB[W[8], W[6], W[6], W[51]] + 2*SB[W[8], W[6], W[8], W[2]] + 
   2*SB[W[8], W[6], W[8], W[3]] + 2*SB[W[8], W[6], W[8], W[5]] + 
   2*SB[W[8], W[6], W[8], W[6]] - 2*SB[W[8], W[6], W[8], W[50]] - 
   2*SB[W[8], W[6], W[8], W[51]] + SB[W[8], W[6], W[50], W[1]] - 
   SB[W[8], W[6], W[50], W[3]] + SB[W[8], W[6], W[50], W[5]] - 
   SB[W[8], W[6], W[50], W[6]] + SB[W[8], W[6], W[51], W[1]] + 
   SB[W[8], W[6], W[51], W[3]] + SB[W[8], W[6], W[51], W[5]] + 
   SB[W[8], W[6], W[51], W[6]] - 2*SB[W[8], W[6], W[51], W[51]] - 
   SB[W[8], W[6], W[182], W[182]] + SB[W[8], W[6], W[182], W[183]] + 
   SB[W[8], W[6], W[182], W[187]] + SB[W[8], W[6], W[182], W[188]] - 
   SB[W[8], W[6], W[182], W[189]] + SB[W[8], W[6], W[182], W[190]] - 
   SB[W[8], W[6], W[189], W[182]] + SB[W[8], W[6], W[189], W[183]] + 
   SB[W[8], W[6], W[189], W[187]] + SB[W[8], W[6], W[189], W[188]] - 
   SB[W[8], W[6], W[189], W[189]] + SB[W[8], W[6], W[189], W[190]] - 
   2*SB[W[8], W[8], W[1], W[2]] - 2*SB[W[8], W[8], W[1], W[3]] - 
   2*SB[W[8], W[8], W[1], W[5]] - 2*SB[W[8], W[8], W[1], W[6]] + 
   2*SB[W[8], W[8], W[1], W[50]] + 2*SB[W[8], W[8], W[1], W[51]] + 
   2*SB[W[8], W[8], W[2], W[2]] + 2*SB[W[8], W[8], W[2], W[3]] + 
   2*SB[W[8], W[8], W[2], W[5]] + 2*SB[W[8], W[8], W[2], W[6]] - 
   2*SB[W[8], W[8], W[2], W[50]] - 2*SB[W[8], W[8], W[2], W[51]] + 
   2*SB[W[8], W[8], W[3], W[2]] + 2*SB[W[8], W[8], W[3], W[3]] + 
   2*SB[W[8], W[8], W[3], W[5]] + 2*SB[W[8], W[8], W[3], W[6]] - 
   2*SB[W[8], W[8], W[3], W[50]] - 2*SB[W[8], W[8], W[3], W[51]] - 
   2*SB[W[8], W[8], W[4], W[2]] - 2*SB[W[8], W[8], W[4], W[3]] - 
   2*SB[W[8], W[8], W[4], W[5]] - 2*SB[W[8], W[8], W[4], W[6]] + 
   2*SB[W[8], W[8], W[4], W[50]] + 2*SB[W[8], W[8], W[4], W[51]] + 
   2*SB[W[8], W[8], W[5], W[2]] + 2*SB[W[8], W[8], W[5], W[3]] + 
   2*SB[W[8], W[8], W[5], W[5]] + 2*SB[W[8], W[8], W[5], W[6]] - 
   2*SB[W[8], W[8], W[5], W[50]] - 2*SB[W[8], W[8], W[5], W[51]] + 
   2*SB[W[8], W[8], W[6], W[2]] + 2*SB[W[8], W[8], W[6], W[3]] + 
   2*SB[W[8], W[8], W[6], W[5]] + 2*SB[W[8], W[8], W[6], W[6]] - 
   2*SB[W[8], W[8], W[6], W[50]] - 2*SB[W[8], W[8], W[6], W[51]] - 
   4*SB[W[8], W[8], W[8], W[2]] - 4*SB[W[8], W[8], W[8], W[3]] - 
   4*SB[W[8], W[8], W[8], W[5]] - 4*SB[W[8], W[8], W[8], W[6]] + 
   4*SB[W[8], W[8], W[8], W[50]] + 4*SB[W[8], W[8], W[8], W[51]] + 
   2*SB[W[8], W[8], W[183], W[182]] - 2*SB[W[8], W[8], W[183], W[183]] - 
   2*SB[W[8], W[8], W[183], W[187]] - 2*SB[W[8], W[8], W[183], W[188]] + 
   2*SB[W[8], W[8], W[183], W[189]] - 2*SB[W[8], W[8], W[183], W[190]] + 
   2*SB[W[8], W[8], W[187], W[182]] - 2*SB[W[8], W[8], W[187], W[183]] - 
   2*SB[W[8], W[8], W[187], W[187]] - 2*SB[W[8], W[8], W[187], W[188]] + 
   2*SB[W[8], W[8], W[187], W[189]] - 2*SB[W[8], W[8], W[187], W[190]] + 
   2*SB[W[8], W[8], W[188], W[182]] - 2*SB[W[8], W[8], W[188], W[183]] - 
   2*SB[W[8], W[8], W[188], W[187]] - 2*SB[W[8], W[8], W[188], W[188]] + 
   2*SB[W[8], W[8], W[188], W[189]] - 2*SB[W[8], W[8], W[188], W[190]] + 
   2*SB[W[8], W[8], W[190], W[182]] - 2*SB[W[8], W[8], W[190], W[183]] - 
   2*SB[W[8], W[8], W[190], W[187]] - 2*SB[W[8], W[8], W[190], W[188]] + 
   2*SB[W[8], W[8], W[190], W[189]] - 2*SB[W[8], W[8], W[190], W[190]] - 
   SB[W[8], W[50], W[1], W[1]] + SB[W[8], W[50], W[1], W[2]] - 
   SB[W[8], W[50], W[1], W[4]] + SB[W[8], W[50], W[1], W[6]] + 
   SB[W[8], W[50], W[2], W[1]] + SB[W[8], W[50], W[2], W[2]] + 
   SB[W[8], W[50], W[2], W[3]] + SB[W[8], W[50], W[2], W[5]] - 
   2*SB[W[8], W[50], W[2], W[50]] + SB[W[8], W[50], W[3], W[2]] - 
   SB[W[8], W[50], W[3], W[3]] + SB[W[8], W[50], W[3], W[4]] - 
   SB[W[8], W[50], W[3], W[6]] - SB[W[8], W[50], W[4], W[1]] + 
   SB[W[8], W[50], W[4], W[3]] - SB[W[8], W[50], W[4], W[4]] + 
   SB[W[8], W[50], W[4], W[5]] + SB[W[8], W[50], W[5], W[2]] + 
   SB[W[8], W[50], W[5], W[4]] + SB[W[8], W[50], W[5], W[5]] + 
   SB[W[8], W[50], W[5], W[6]] - 2*SB[W[8], W[50], W[5], W[50]] + 
   SB[W[8], W[50], W[6], W[1]] - SB[W[8], W[50], W[6], W[3]] + 
   SB[W[8], W[50], W[6], W[5]] - SB[W[8], W[50], W[6], W[6]] - 
   2*SB[W[8], W[50], W[50], W[2]] - 2*SB[W[8], W[50], W[50], W[5]] + 
   2*SB[W[8], W[50], W[50], W[50]] + SB[W[8], W[50], W[182], W[182]] - 
   SB[W[8], W[50], W[182], W[183]] - SB[W[8], W[50], W[182], W[187]] - 
   SB[W[8], W[50], W[182], W[188]] + SB[W[8], W[50], W[182], W[189]] - 
   SB[W[8], W[50], W[182], W[190]] - SB[W[8], W[50], W[183], W[182]] + 
   SB[W[8], W[50], W[183], W[183]] + SB[W[8], W[50], W[183], W[187]] + 
   SB[W[8], W[50], W[183], W[188]] - SB[W[8], W[50], W[183], W[189]] + 
   SB[W[8], W[50], W[183], W[190]] - SB[W[8], W[50], W[187], W[182]] + 
   SB[W[8], W[50], W[187], W[183]] + SB[W[8], W[50], W[187], W[187]] + 
   SB[W[8], W[50], W[187], W[188]] - SB[W[8], W[50], W[187], W[189]] + 
   SB[W[8], W[50], W[187], W[190]] - SB[W[8], W[50], W[188], W[182]] + 
   SB[W[8], W[50], W[188], W[183]] + SB[W[8], W[50], W[188], W[187]] + 
   SB[W[8], W[50], W[188], W[188]] - SB[W[8], W[50], W[188], W[189]] + 
   SB[W[8], W[50], W[188], W[190]] + SB[W[8], W[50], W[189], W[182]] - 
   SB[W[8], W[50], W[189], W[183]] - SB[W[8], W[50], W[189], W[187]] - 
   SB[W[8], W[50], W[189], W[188]] + SB[W[8], W[50], W[189], W[189]] - 
   SB[W[8], W[50], W[189], W[190]] - SB[W[8], W[50], W[190], W[182]] + 
   SB[W[8], W[50], W[190], W[183]] + SB[W[8], W[50], W[190], W[187]] + 
   SB[W[8], W[50], W[190], W[188]] - SB[W[8], W[50], W[190], W[189]] + 
   SB[W[8], W[50], W[190], W[190]] - SB[W[8], W[51], W[1], W[1]] + 
   SB[W[8], W[51], W[1], W[2]] - SB[W[8], W[51], W[1], W[4]] + 
   SB[W[8], W[51], W[1], W[6]] + SB[W[8], W[51], W[2], W[1]] - 
   SB[W[8], W[51], W[2], W[2]] + SB[W[8], W[51], W[2], W[3]] - 
   SB[W[8], W[51], W[2], W[5]] + SB[W[8], W[51], W[3], W[2]] + 
   SB[W[8], W[51], W[3], W[3]] + SB[W[8], W[51], W[3], W[4]] + 
   SB[W[8], W[51], W[3], W[6]] - 2*SB[W[8], W[51], W[3], W[51]] - 
   SB[W[8], W[51], W[4], W[1]] + SB[W[8], W[51], W[4], W[3]] - 
   SB[W[8], W[51], W[4], W[4]] + SB[W[8], W[51], W[4], W[5]] - 
   SB[W[8], W[51], W[5], W[2]] + SB[W[8], W[51], W[5], W[4]] - 
   SB[W[8], W[51], W[5], W[5]] + SB[W[8], W[51], W[5], W[6]] + 
   SB[W[8], W[51], W[6], W[1]] + SB[W[8], W[51], W[6], W[3]] + 
   SB[W[8], W[51], W[6], W[5]] + SB[W[8], W[51], W[6], W[6]] - 
   2*SB[W[8], W[51], W[6], W[51]] - 2*SB[W[8], W[51], W[51], W[3]] - 
   2*SB[W[8], W[51], W[51], W[6]] + 2*SB[W[8], W[51], W[51], W[51]] + 
   SB[W[8], W[51], W[182], W[182]] - SB[W[8], W[51], W[182], W[183]] - 
   SB[W[8], W[51], W[182], W[187]] - SB[W[8], W[51], W[182], W[188]] + 
   SB[W[8], W[51], W[182], W[189]] - SB[W[8], W[51], W[182], W[190]] - 
   SB[W[8], W[51], W[183], W[182]] + SB[W[8], W[51], W[183], W[183]] + 
   SB[W[8], W[51], W[183], W[187]] + SB[W[8], W[51], W[183], W[188]] - 
   SB[W[8], W[51], W[183], W[189]] + SB[W[8], W[51], W[183], W[190]] - 
   SB[W[8], W[51], W[187], W[182]] + SB[W[8], W[51], W[187], W[183]] + 
   SB[W[8], W[51], W[187], W[187]] + SB[W[8], W[51], W[187], W[188]] - 
   SB[W[8], W[51], W[187], W[189]] + SB[W[8], W[51], W[187], W[190]] - 
   SB[W[8], W[51], W[188], W[182]] + SB[W[8], W[51], W[188], W[183]] + 
   SB[W[8], W[51], W[188], W[187]] + SB[W[8], W[51], W[188], W[188]] - 
   SB[W[8], W[51], W[188], W[189]] + SB[W[8], W[51], W[188], W[190]] + 
   SB[W[8], W[51], W[189], W[182]] - SB[W[8], W[51], W[189], W[183]] - 
   SB[W[8], W[51], W[189], W[187]] - SB[W[8], W[51], W[189], W[188]] + 
   SB[W[8], W[51], W[189], W[189]] - SB[W[8], W[51], W[189], W[190]] - 
   SB[W[8], W[51], W[190], W[182]] + SB[W[8], W[51], W[190], W[183]] + 
   SB[W[8], W[51], W[190], W[187]] + SB[W[8], W[51], W[190], W[188]] - 
   SB[W[8], W[51], W[190], W[189]] + SB[W[8], W[51], W[190], W[190]] - 
   2*SB[W[9], W[1], W[1], W[2]] - 2*SB[W[9], W[1], W[1], W[6]] + 
   2*SB[W[9], W[1], W[1], W[49]] - SB[W[9], W[1], W[2], W[1]] + 
   SB[W[9], W[1], W[2], W[2]] - SB[W[9], W[1], W[2], W[3]] + 
   SB[W[9], W[1], W[2], W[5]] - 2*SB[W[9], W[1], W[3], W[2]] - 
   SB[W[9], W[1], W[3], W[4]] - SB[W[9], W[1], W[3], W[6]] + 
   SB[W[9], W[1], W[3], W[49]] + SB[W[9], W[1], W[3], W[51]] - 
   SB[W[9], W[1], W[4], W[2]] - SB[W[9], W[1], W[4], W[3]] - 
   SB[W[9], W[1], W[4], W[5]] - SB[W[9], W[1], W[4], W[6]] + 
   2*SB[W[9], W[1], W[4], W[49]] + SB[W[9], W[1], W[5], W[1]] + 
   SB[W[9], W[1], W[5], W[2]] + SB[W[9], W[1], W[5], W[3]] + 
   SB[W[9], W[1], W[5], W[5]] - SB[W[9], W[1], W[5], W[49]] - 
   SB[W[9], W[1], W[5], W[51]] - 2*SB[W[9], W[1], W[6], W[1]] - 
   SB[W[9], W[1], W[6], W[2]] - SB[W[9], W[1], W[6], W[3]] - 
   SB[W[9], W[1], W[6], W[4]] - SB[W[9], W[1], W[6], W[5]] - 
   2*SB[W[9], W[1], W[6], W[6]] + 2*SB[W[9], W[1], W[6], W[49]] + 
   2*SB[W[9], W[1], W[6], W[51]] + 2*SB[W[9], W[1], W[9], W[1]] + 
   2*SB[W[9], W[1], W[9], W[3]] + 2*SB[W[9], W[1], W[9], W[4]] + 
   2*SB[W[9], W[1], W[9], W[6]] - 2*SB[W[9], W[1], W[9], W[49]] - 
   2*SB[W[9], W[1], W[9], W[51]] + SB[W[9], W[1], W[49], W[1]] + 
   SB[W[9], W[1], W[49], W[2]] + SB[W[9], W[1], W[49], W[4]] + 
   SB[W[9], W[1], W[49], W[6]] - 2*SB[W[9], W[1], W[49], W[49]] - 
   SB[W[9], W[1], W[51], W[1]] + SB[W[9], W[1], W[51], W[2]] - 
   SB[W[9], W[1], W[51], W[4]] + SB[W[9], W[1], W[51], W[6]] + 
   SB[W[9], W[1], W[183], W[182]] - SB[W[9], W[1], W[183], W[183]] - 
   SB[W[9], W[1], W[183], W[187]] - SB[W[9], W[1], W[183], W[188]] + 
   SB[W[9], W[1], W[183], W[189]] - SB[W[9], W[1], W[183], W[190]] + 
   SB[W[9], W[1], W[190], W[182]] - SB[W[9], W[1], W[190], W[183]] - 
   SB[W[9], W[1], W[190], W[187]] - SB[W[9], W[1], W[190], W[188]] + 
   SB[W[9], W[1], W[190], W[189]] - SB[W[9], W[1], W[190], W[190]] - 
   SB[W[9], W[2], W[1], W[1]] + SB[W[9], W[2], W[1], W[2]] - 
   SB[W[9], W[2], W[1], W[3]] + SB[W[9], W[2], W[1], W[5]] - 
   SB[W[9], W[2], W[3], W[1]] + SB[W[9], W[2], W[3], W[2]] - 
   SB[W[9], W[2], W[3], W[3]] + SB[W[9], W[2], W[3], W[5]] + 
   SB[W[9], W[2], W[4], W[2]] + SB[W[9], W[2], W[4], W[4]] + 
   SB[W[9], W[2], W[4], W[5]] + SB[W[9], W[2], W[4], W[6]] - 
   SB[W[9], W[2], W[4], W[49]] - SB[W[9], W[2], W[4], W[51]] + 
   SB[W[9], W[2], W[6], W[2]] + SB[W[9], W[2], W[6], W[4]] + 
   SB[W[9], W[2], W[6], W[5]] + SB[W[9], W[2], W[6], W[6]] - 
   SB[W[9], W[2], W[6], W[49]] - SB[W[9], W[2], W[6], W[51]] - 
   2*SB[W[9], W[2], W[9], W[1]] - 2*SB[W[9], W[2], W[9], W[3]] - 
   2*SB[W[9], W[2], W[9], W[4]] - 2*SB[W[9], W[2], W[9], W[6]] + 
   2*SB[W[9], W[2], W[9], W[49]] + 2*SB[W[9], W[2], W[9], W[51]] + 
   SB[W[9], W[2], W[49], W[1]] - SB[W[9], W[2], W[49], W[2]] + 
   SB[W[9], W[2], W[49], W[3]] - SB[W[9], W[2], W[49], W[5]] + 
   SB[W[9], W[2], W[51], W[1]] - SB[W[9], W[2], W[51], W[2]] + 
   SB[W[9], W[2], W[51], W[3]] - SB[W[9], W[2], W[51], W[5]] - 
   SB[W[9], W[2], W[182], W[182]] + SB[W[9], W[2], W[182], W[183]] + 
   SB[W[9], W[2], W[182], W[187]] + SB[W[9], W[2], W[182], W[188]] - 
   SB[W[9], W[2], W[182], W[189]] + SB[W[9], W[2], W[182], W[190]] + 
   SB[W[9], W[2], W[187], W[182]] - SB[W[9], W[2], W[187], W[183]] - 
   SB[W[9], W[2], W[187], W[187]] - SB[W[9], W[2], W[187], W[188]] + 
   SB[W[9], W[2], W[187], W[189]] - SB[W[9], W[2], W[187], W[190]] + 
   SB[W[9], W[2], W[188], W[182]] - SB[W[9], W[2], W[188], W[183]] - 
   SB[W[9], W[2], W[188], W[187]] - SB[W[9], W[2], W[188], W[188]] + 
   SB[W[9], W[2], W[188], W[189]] - SB[W[9], W[2], W[188], W[190]] - 
   SB[W[9], W[2], W[189], W[182]] + SB[W[9], W[2], W[189], W[183]] + 
   SB[W[9], W[2], W[189], W[187]] + SB[W[9], W[2], W[189], W[188]] - 
   SB[W[9], W[2], W[189], W[189]] + SB[W[9], W[2], W[189], W[190]] - 
   2*SB[W[9], W[3], W[1], W[2]] - SB[W[9], W[3], W[1], W[4]] - 
   SB[W[9], W[3], W[1], W[6]] + SB[W[9], W[3], W[1], W[49]] + 
   SB[W[9], W[3], W[1], W[51]] - SB[W[9], W[3], W[2], W[1]] + 
   SB[W[9], W[3], W[2], W[2]] - SB[W[9], W[3], W[2], W[3]] + 
   SB[W[9], W[3], W[2], W[5]] - 2*SB[W[9], W[3], W[3], W[2]] - 
   2*SB[W[9], W[3], W[3], W[4]] + 2*SB[W[9], W[3], W[3], W[51]] - 
   SB[W[9], W[3], W[4], W[1]] - SB[W[9], W[3], W[4], W[2]] - 
   2*SB[W[9], W[3], W[4], W[3]] - 2*SB[W[9], W[3], W[4], W[4]] - 
   SB[W[9], W[3], W[4], W[5]] - SB[W[9], W[3], W[4], W[6]] + 
   2*SB[W[9], W[3], W[4], W[49]] + 2*SB[W[9], W[3], W[4], W[51]] + 
   SB[W[9], W[3], W[5], W[1]] + SB[W[9], W[3], W[5], W[2]] + 
   SB[W[9], W[3], W[5], W[3]] + SB[W[9], W[3], W[5], W[5]] - 
   SB[W[9], W[3], W[5], W[49]] - SB[W[9], W[3], W[5], W[51]] - 
   SB[W[9], W[3], W[6], W[1]] - SB[W[9], W[3], W[6], W[2]] - 
   SB[W[9], W[3], W[6], W[4]] - SB[W[9], W[3], W[6], W[5]] + 
   2*SB[W[9], W[3], W[6], W[51]] + 2*SB[W[9], W[3], W[9], W[1]] + 
   2*SB[W[9], W[3], W[9], W[3]] + 2*SB[W[9], W[3], W[9], W[4]] + 
   2*SB[W[9], W[3], W[9], W[6]] - 2*SB[W[9], W[3], W[9], W[49]] - 
   2*SB[W[9], W[3], W[9], W[51]] + SB[W[9], W[3], W[49], W[2]] - 
   SB[W[9], W[3], W[49], W[3]] + SB[W[9], W[3], W[49], W[4]] - 
   SB[W[9], W[3], W[49], W[6]] + SB[W[9], W[3], W[51], W[2]] + 
   SB[W[9], W[3], W[51], W[3]] + SB[W[9], W[3], W[51], W[4]] + 
   SB[W[9], W[3], W[51], W[6]] - 2*SB[W[9], W[3], W[51], W[51]] + 
   SB[W[9], W[3], W[183], W[182]] - SB[W[9], W[3], W[183], W[183]] - 
   SB[W[9], W[3], W[183], W[187]] - SB[W[9], W[3], W[183], W[188]] + 
   SB[W[9], W[3], W[183], W[189]] - SB[W[9], W[3], W[183], W[190]] + 
   SB[W[9], W[3], W[190], W[182]] - SB[W[9], W[3], W[190], W[183]] - 
   SB[W[9], W[3], W[190], W[187]] - SB[W[9], W[3], W[190], W[188]] + 
   SB[W[9], W[3], W[190], W[189]] - SB[W[9], W[3], W[190], W[190]] - 
   SB[W[9], W[4], W[1], W[2]] - SB[W[9], W[4], W[1], W[3]] - 
   SB[W[9], W[4], W[1], W[5]] - SB[W[9], W[4], W[1], W[6]] + 
   2*SB[W[9], W[4], W[1], W[49]] + SB[W[9], W[4], W[2], W[2]] + 
   SB[W[9], W[4], W[2], W[4]] + SB[W[9], W[4], W[2], W[5]] + 
   SB[W[9], W[4], W[2], W[6]] - SB[W[9], W[4], W[2], W[49]] - 
   SB[W[9], W[4], W[2], W[51]] - SB[W[9], W[4], W[3], W[1]] - 
   SB[W[9], W[4], W[3], W[2]] - 2*SB[W[9], W[4], W[3], W[3]] - 
   2*SB[W[9], W[4], W[3], W[4]] - SB[W[9], W[4], W[3], W[5]] - 
   SB[W[9], W[4], W[3], W[6]] + 2*SB[W[9], W[4], W[3], W[49]] + 
   2*SB[W[9], W[4], W[3], W[51]] - 2*SB[W[9], W[4], W[4], W[3]] - 
   2*SB[W[9], W[4], W[4], W[5]] + 2*SB[W[9], W[4], W[4], W[49]] + 
   SB[W[9], W[4], W[5], W[2]] - SB[W[9], W[4], W[5], W[4]] + 
   SB[W[9], W[4], W[5], W[5]] - SB[W[9], W[4], W[5], W[6]] - 
   SB[W[9], W[4], W[6], W[1]] - SB[W[9], W[4], W[6], W[3]] - 
   2*SB[W[9], W[4], W[6], W[5]] + SB[W[9], W[4], W[6], W[49]] + 
   SB[W[9], W[4], W[6], W[51]] + 2*SB[W[9], W[4], W[9], W[1]] + 
   2*SB[W[9], W[4], W[9], W[3]] + 2*SB[W[9], W[4], W[9], W[4]] + 
   2*SB[W[9], W[4], W[9], W[6]] - 2*SB[W[9], W[4], W[9], W[49]] - 
   2*SB[W[9], W[4], W[9], W[51]] + SB[W[9], W[4], W[49], W[1]] + 
   SB[W[9], W[4], W[49], W[3]] + SB[W[9], W[4], W[49], W[4]] + 
   SB[W[9], W[4], W[49], W[5]] - 2*SB[W[9], W[4], W[49], W[49]] - 
   SB[W[9], W[4], W[51], W[1]] + SB[W[9], W[4], W[51], W[3]] - 
   SB[W[9], W[4], W[51], W[4]] + SB[W[9], W[4], W[51], W[5]] + 
   SB[W[9], W[4], W[183], W[182]] - SB[W[9], W[4], W[183], W[183]] - 
   SB[W[9], W[4], W[183], W[187]] - SB[W[9], W[4], W[183], W[188]] + 
   SB[W[9], W[4], W[183], W[189]] - SB[W[9], W[4], W[183], W[190]] + 
   SB[W[9], W[4], W[190], W[182]] - SB[W[9], W[4], W[190], W[183]] - 
   SB[W[9], W[4], W[190], W[187]] - SB[W[9], W[4], W[190], W[188]] + 
   SB[W[9], W[4], W[190], W[189]] - SB[W[9], W[4], W[190], W[190]] + 
   SB[W[9], W[5], W[1], W[1]] + SB[W[9], W[5], W[1], W[2]] + 
   SB[W[9], W[5], W[1], W[3]] + SB[W[9], W[5], W[1], W[5]] - 
   SB[W[9], W[5], W[1], W[49]] - SB[W[9], W[5], W[1], W[51]] + 
   SB[W[9], W[5], W[3], W[1]] + SB[W[9], W[5], W[3], W[2]] + 
   SB[W[9], W[5], W[3], W[3]] + SB[W[9], W[5], W[3], W[5]] - 
   SB[W[9], W[5], W[3], W[49]] - SB[W[9], W[5], W[3], W[51]] + 
   SB[W[9], W[5], W[4], W[2]] - SB[W[9], W[5], W[4], W[4]] + 
   SB[W[9], W[5], W[4], W[5]] - SB[W[9], W[5], W[4], W[6]] + 
   SB[W[9], W[5], W[6], W[2]] - SB[W[9], W[5], W[6], W[4]] + 
   SB[W[9], W[5], W[6], W[5]] - SB[W[9], W[5], W[6], W[6]] - 
   2*SB[W[9], W[5], W[9], W[1]] - 2*SB[W[9], W[5], W[9], W[3]] - 
   2*SB[W[9], W[5], W[9], W[4]] - 2*SB[W[9], W[5], W[9], W[6]] + 
   2*SB[W[9], W[5], W[9], W[49]] + 2*SB[W[9], W[5], W[9], W[51]] - 
   SB[W[9], W[5], W[49], W[2]] + SB[W[9], W[5], W[49], W[4]] - 
   SB[W[9], W[5], W[49], W[5]] + SB[W[9], W[5], W[49], W[6]] - 
   SB[W[9], W[5], W[51], W[2]] + SB[W[9], W[5], W[51], W[4]] - 
   SB[W[9], W[5], W[51], W[5]] + SB[W[9], W[5], W[51], W[6]] - 
   SB[W[9], W[5], W[182], W[182]] + SB[W[9], W[5], W[182], W[183]] + 
   SB[W[9], W[5], W[182], W[187]] + SB[W[9], W[5], W[182], W[188]] - 
   SB[W[9], W[5], W[182], W[189]] + SB[W[9], W[5], W[182], W[190]] + 
   SB[W[9], W[5], W[187], W[182]] - SB[W[9], W[5], W[187], W[183]] - 
   SB[W[9], W[5], W[187], W[187]] - SB[W[9], W[5], W[187], W[188]] + 
   SB[W[9], W[5], W[187], W[189]] - SB[W[9], W[5], W[187], W[190]] + 
   SB[W[9], W[5], W[188], W[182]] - SB[W[9], W[5], W[188], W[183]] - 
   SB[W[9], W[5], W[188], W[187]] - SB[W[9], W[5], W[188], W[188]] + 
   SB[W[9], W[5], W[188], W[189]] - SB[W[9], W[5], W[188], W[190]] - 
   SB[W[9], W[5], W[189], W[182]] + SB[W[9], W[5], W[189], W[183]] + 
   SB[W[9], W[5], W[189], W[187]] + SB[W[9], W[5], W[189], W[188]] - 
   SB[W[9], W[5], W[189], W[189]] + SB[W[9], W[5], W[189], W[190]] - 
   2*SB[W[9], W[6], W[1], W[1]] - SB[W[9], W[6], W[1], W[2]] - 
   SB[W[9], W[6], W[1], W[3]] - SB[W[9], W[6], W[1], W[4]] - 
   SB[W[9], W[6], W[1], W[5]] - 2*SB[W[9], W[6], W[1], W[6]] + 
   2*SB[W[9], W[6], W[1], W[49]] + 2*SB[W[9], W[6], W[1], W[51]] + 
   SB[W[9], W[6], W[2], W[2]] + SB[W[9], W[6], W[2], W[4]] + 
   SB[W[9], W[6], W[2], W[5]] + SB[W[9], W[6], W[2], W[6]] - 
   SB[W[9], W[6], W[2], W[49]] - SB[W[9], W[6], W[2], W[51]] - 
   SB[W[9], W[6], W[3], W[1]] - SB[W[9], W[6], W[3], W[2]] - 
   SB[W[9], W[6], W[3], W[4]] - SB[W[9], W[6], W[3], W[5]] + 
   2*SB[W[9], W[6], W[3], W[51]] - SB[W[9], W[6], W[4], W[1]] - 
   SB[W[9], W[6], W[4], W[3]] - 2*SB[W[9], W[6], W[4], W[5]] + 
   SB[W[9], W[6], W[4], W[49]] + SB[W[9], W[6], W[4], W[51]] + 
   SB[W[9], W[6], W[5], W[2]] - SB[W[9], W[6], W[5], W[4]] + 
   SB[W[9], W[6], W[5], W[5]] - SB[W[9], W[6], W[5], W[6]] - 
   2*SB[W[9], W[6], W[6], W[1]] - 2*SB[W[9], W[6], W[6], W[5]] + 
   2*SB[W[9], W[6], W[6], W[51]] + 2*SB[W[9], W[6], W[9], W[1]] + 
   2*SB[W[9], W[6], W[9], W[3]] + 2*SB[W[9], W[6], W[9], W[4]] + 
   2*SB[W[9], W[6], W[9], W[6]] - 2*SB[W[9], W[6], W[9], W[49]] - 
   2*SB[W[9], W[6], W[9], W[51]] + SB[W[9], W[6], W[49], W[1]] - 
   SB[W[9], W[6], W[49], W[3]] + SB[W[9], W[6], W[49], W[5]] - 
   SB[W[9], W[6], W[49], W[6]] + SB[W[9], W[6], W[51], W[1]] + 
   SB[W[9], W[6], W[51], W[3]] + SB[W[9], W[6], W[51], W[5]] + 
   SB[W[9], W[6], W[51], W[6]] - 2*SB[W[9], W[6], W[51], W[51]] + 
   SB[W[9], W[6], W[183], W[182]] - SB[W[9], W[6], W[183], W[183]] - 
   SB[W[9], W[6], W[183], W[187]] - SB[W[9], W[6], W[183], W[188]] + 
   SB[W[9], W[6], W[183], W[189]] - SB[W[9], W[6], W[183], W[190]] + 
   SB[W[9], W[6], W[190], W[182]] - SB[W[9], W[6], W[190], W[183]] - 
   SB[W[9], W[6], W[190], W[187]] - SB[W[9], W[6], W[190], W[188]] + 
   SB[W[9], W[6], W[190], W[189]] - SB[W[9], W[6], W[190], W[190]] + 
   2*SB[W[9], W[9], W[1], W[1]] + 2*SB[W[9], W[9], W[1], W[3]] + 
   2*SB[W[9], W[9], W[1], W[4]] + 2*SB[W[9], W[9], W[1], W[6]] - 
   2*SB[W[9], W[9], W[1], W[49]] - 2*SB[W[9], W[9], W[1], W[51]] - 
   2*SB[W[9], W[9], W[2], W[1]] - 2*SB[W[9], W[9], W[2], W[3]] - 
   2*SB[W[9], W[9], W[2], W[4]] - 2*SB[W[9], W[9], W[2], W[6]] + 
   2*SB[W[9], W[9], W[2], W[49]] + 2*SB[W[9], W[9], W[2], W[51]] + 
   2*SB[W[9], W[9], W[3], W[1]] + 2*SB[W[9], W[9], W[3], W[3]] + 
   2*SB[W[9], W[9], W[3], W[4]] + 2*SB[W[9], W[9], W[3], W[6]] - 
   2*SB[W[9], W[9], W[3], W[49]] - 2*SB[W[9], W[9], W[3], W[51]] + 
   2*SB[W[9], W[9], W[4], W[1]] + 2*SB[W[9], W[9], W[4], W[3]] + 
   2*SB[W[9], W[9], W[4], W[4]] + 2*SB[W[9], W[9], W[4], W[6]] - 
   2*SB[W[9], W[9], W[4], W[49]] - 2*SB[W[9], W[9], W[4], W[51]] - 
   2*SB[W[9], W[9], W[5], W[1]] - 2*SB[W[9], W[9], W[5], W[3]] - 
   2*SB[W[9], W[9], W[5], W[4]] - 2*SB[W[9], W[9], W[5], W[6]] + 
   2*SB[W[9], W[9], W[5], W[49]] + 2*SB[W[9], W[9], W[5], W[51]] + 
   2*SB[W[9], W[9], W[6], W[1]] + 2*SB[W[9], W[9], W[6], W[3]] + 
   2*SB[W[9], W[9], W[6], W[4]] + 2*SB[W[9], W[9], W[6], W[6]] - 
   2*SB[W[9], W[9], W[6], W[49]] - 2*SB[W[9], W[9], W[6], W[51]] - 
   4*SB[W[9], W[9], W[9], W[1]] - 4*SB[W[9], W[9], W[9], W[3]] - 
   4*SB[W[9], W[9], W[9], W[4]] - 4*SB[W[9], W[9], W[9], W[6]] + 
   4*SB[W[9], W[9], W[9], W[49]] + 4*SB[W[9], W[9], W[9], W[51]] - 
   2*SB[W[9], W[9], W[182], W[182]] + 2*SB[W[9], W[9], W[182], W[183]] + 
   2*SB[W[9], W[9], W[182], W[187]] + 2*SB[W[9], W[9], W[182], W[188]] - 
   2*SB[W[9], W[9], W[182], W[189]] + 2*SB[W[9], W[9], W[182], W[190]] + 
   2*SB[W[9], W[9], W[187], W[182]] - 2*SB[W[9], W[9], W[187], W[183]] - 
   2*SB[W[9], W[9], W[187], W[187]] - 2*SB[W[9], W[9], W[187], W[188]] + 
   2*SB[W[9], W[9], W[187], W[189]] - 2*SB[W[9], W[9], W[187], W[190]] + 
   2*SB[W[9], W[9], W[188], W[182]] - 2*SB[W[9], W[9], W[188], W[183]] - 
   2*SB[W[9], W[9], W[188], W[187]] - 2*SB[W[9], W[9], W[188], W[188]] + 
   2*SB[W[9], W[9], W[188], W[189]] - 2*SB[W[9], W[9], W[188], W[190]] - 
   2*SB[W[9], W[9], W[189], W[182]] + 2*SB[W[9], W[9], W[189], W[183]] + 
   2*SB[W[9], W[9], W[189], W[187]] + 2*SB[W[9], W[9], W[189], W[188]] - 
   2*SB[W[9], W[9], W[189], W[189]] + 2*SB[W[9], W[9], W[189], W[190]] + 
   SB[W[9], W[49], W[1], W[1]] + SB[W[9], W[49], W[1], W[2]] + 
   SB[W[9], W[49], W[1], W[4]] + SB[W[9], W[49], W[1], W[6]] - 
   2*SB[W[9], W[49], W[1], W[49]] + SB[W[9], W[49], W[2], W[1]] - 
   SB[W[9], W[49], W[2], W[2]] + SB[W[9], W[49], W[2], W[3]] - 
   SB[W[9], W[49], W[2], W[5]] + SB[W[9], W[49], W[3], W[2]] - 
   SB[W[9], W[49], W[3], W[3]] + SB[W[9], W[49], W[3], W[4]] - 
   SB[W[9], W[49], W[3], W[6]] + SB[W[9], W[49], W[4], W[1]] + 
   SB[W[9], W[49], W[4], W[3]] + SB[W[9], W[49], W[4], W[4]] + 
   SB[W[9], W[49], W[4], W[5]] - 2*SB[W[9], W[49], W[4], W[49]] - 
   SB[W[9], W[49], W[5], W[2]] + SB[W[9], W[49], W[5], W[4]] - 
   SB[W[9], W[49], W[5], W[5]] + SB[W[9], W[49], W[5], W[6]] + 
   SB[W[9], W[49], W[6], W[1]] - SB[W[9], W[49], W[6], W[3]] + 
   SB[W[9], W[49], W[6], W[5]] - SB[W[9], W[49], W[6], W[6]] - 
   2*SB[W[9], W[49], W[49], W[1]] - 2*SB[W[9], W[49], W[49], W[4]] + 
   2*SB[W[9], W[49], W[49], W[49]] + SB[W[9], W[49], W[182], W[182]] - 
   SB[W[9], W[49], W[182], W[183]] - SB[W[9], W[49], W[182], W[187]] - 
   SB[W[9], W[49], W[182], W[188]] + SB[W[9], W[49], W[182], W[189]] - 
   SB[W[9], W[49], W[182], W[190]] - SB[W[9], W[49], W[183], W[182]] + 
   SB[W[9], W[49], W[183], W[183]] + SB[W[9], W[49], W[183], W[187]] + 
   SB[W[9], W[49], W[183], W[188]] - SB[W[9], W[49], W[183], W[189]] + 
   SB[W[9], W[49], W[183], W[190]] - SB[W[9], W[49], W[187], W[182]] + 
   SB[W[9], W[49], W[187], W[183]] + SB[W[9], W[49], W[187], W[187]] + 
   SB[W[9], W[49], W[187], W[188]] - SB[W[9], W[49], W[187], W[189]] + 
   SB[W[9], W[49], W[187], W[190]] - SB[W[9], W[49], W[188], W[182]] + 
   SB[W[9], W[49], W[188], W[183]] + SB[W[9], W[49], W[188], W[187]] + 
   SB[W[9], W[49], W[188], W[188]] - SB[W[9], W[49], W[188], W[189]] + 
   SB[W[9], W[49], W[188], W[190]] + SB[W[9], W[49], W[189], W[182]] - 
   SB[W[9], W[49], W[189], W[183]] - SB[W[9], W[49], W[189], W[187]] - 
   SB[W[9], W[49], W[189], W[188]] + SB[W[9], W[49], W[189], W[189]] - 
   SB[W[9], W[49], W[189], W[190]] - SB[W[9], W[49], W[190], W[182]] + 
   SB[W[9], W[49], W[190], W[183]] + SB[W[9], W[49], W[190], W[187]] + 
   SB[W[9], W[49], W[190], W[188]] - SB[W[9], W[49], W[190], W[189]] + 
   SB[W[9], W[49], W[190], W[190]] - SB[W[9], W[51], W[1], W[1]] + 
   SB[W[9], W[51], W[1], W[2]] - SB[W[9], W[51], W[1], W[4]] + 
   SB[W[9], W[51], W[1], W[6]] + SB[W[9], W[51], W[2], W[1]] - 
   SB[W[9], W[51], W[2], W[2]] + SB[W[9], W[51], W[2], W[3]] - 
   SB[W[9], W[51], W[2], W[5]] + SB[W[9], W[51], W[3], W[2]] + 
   SB[W[9], W[51], W[3], W[3]] + SB[W[9], W[51], W[3], W[4]] + 
   SB[W[9], W[51], W[3], W[6]] - 2*SB[W[9], W[51], W[3], W[51]] - 
   SB[W[9], W[51], W[4], W[1]] + SB[W[9], W[51], W[4], W[3]] - 
   SB[W[9], W[51], W[4], W[4]] + SB[W[9], W[51], W[4], W[5]] - 
   SB[W[9], W[51], W[5], W[2]] + SB[W[9], W[51], W[5], W[4]] - 
   SB[W[9], W[51], W[5], W[5]] + SB[W[9], W[51], W[5], W[6]] + 
   SB[W[9], W[51], W[6], W[1]] + SB[W[9], W[51], W[6], W[3]] + 
   SB[W[9], W[51], W[6], W[5]] + SB[W[9], W[51], W[6], W[6]] - 
   2*SB[W[9], W[51], W[6], W[51]] - 2*SB[W[9], W[51], W[51], W[3]] - 
   2*SB[W[9], W[51], W[51], W[6]] + 2*SB[W[9], W[51], W[51], W[51]] + 
   SB[W[9], W[51], W[182], W[182]] - SB[W[9], W[51], W[182], W[183]] - 
   SB[W[9], W[51], W[182], W[187]] - SB[W[9], W[51], W[182], W[188]] + 
   SB[W[9], W[51], W[182], W[189]] - SB[W[9], W[51], W[182], W[190]] - 
   SB[W[9], W[51], W[183], W[182]] + SB[W[9], W[51], W[183], W[183]] + 
   SB[W[9], W[51], W[183], W[187]] + SB[W[9], W[51], W[183], W[188]] - 
   SB[W[9], W[51], W[183], W[189]] + SB[W[9], W[51], W[183], W[190]] - 
   SB[W[9], W[51], W[187], W[182]] + SB[W[9], W[51], W[187], W[183]] + 
   SB[W[9], W[51], W[187], W[187]] + SB[W[9], W[51], W[187], W[188]] - 
   SB[W[9], W[51], W[187], W[189]] + SB[W[9], W[51], W[187], W[190]] - 
   SB[W[9], W[51], W[188], W[182]] + SB[W[9], W[51], W[188], W[183]] + 
   SB[W[9], W[51], W[188], W[187]] + SB[W[9], W[51], W[188], W[188]] - 
   SB[W[9], W[51], W[188], W[189]] + SB[W[9], W[51], W[188], W[190]] + 
   SB[W[9], W[51], W[189], W[182]] - SB[W[9], W[51], W[189], W[183]] - 
   SB[W[9], W[51], W[189], W[187]] - SB[W[9], W[51], W[189], W[188]] + 
   SB[W[9], W[51], W[189], W[189]] - SB[W[9], W[51], W[189], W[190]] - 
   SB[W[9], W[51], W[190], W[182]] + SB[W[9], W[51], W[190], W[183]] + 
   SB[W[9], W[51], W[190], W[187]] + SB[W[9], W[51], W[190], W[188]] - 
   SB[W[9], W[51], W[190], W[189]] + SB[W[9], W[51], W[190], W[190]], 
  -SB[W[5], W[6], W[6], W[27]] + SB[W[5], W[6], W[6], W[32]] - 
   SB[W[5], W[6], W[8], W[6]] + SB[W[5], W[6], W[8], W[14]] + 
   SB[W[5], W[6], W[8], W[27]] - SB[W[5], W[6], W[8], W[32]] - 
   SB[W[5], W[6], W[27], W[27]] + SB[W[5], W[6], W[27], W[32]] + 
   SB[W[5], W[6], W[32], W[6]] - SB[W[5], W[6], W[32], W[14]] + 
   SB[W[5], W[6], W[32], W[27]] - SB[W[5], W[6], W[32], W[32]] + 
   SB[W[5], W[8], W[5], W[6]] - SB[W[5], W[8], W[5], W[14]] - 
   SB[W[5], W[8], W[5], W[27]] + SB[W[5], W[8], W[5], W[32]] - 
   SB[W[5], W[8], W[6], W[6]] + SB[W[5], W[8], W[6], W[14]] + 
   SB[W[5], W[8], W[27], W[27]] - SB[W[5], W[8], W[27], W[32]] - 
   SB[W[5], W[20], W[5], W[6]] + SB[W[5], W[20], W[5], W[14]] + 
   SB[W[5], W[20], W[5], W[27]] - SB[W[5], W[20], W[5], W[32]] + 
   SB[W[5], W[20], W[6], W[6]] - SB[W[5], W[20], W[6], W[14]] + 
   SB[W[5], W[20], W[6], W[27]] - SB[W[5], W[20], W[6], W[32]] + 
   SB[W[5], W[20], W[8], W[6]] - SB[W[5], W[20], W[8], W[14]] - 
   SB[W[5], W[20], W[8], W[27]] + SB[W[5], W[20], W[8], W[32]] - 
   SB[W[5], W[20], W[32], W[6]] + SB[W[5], W[20], W[32], W[14]] - 
   SB[W[5], W[20], W[32], W[27]] + SB[W[5], W[20], W[32], W[32]] - 
   SB[W[6], W[5], W[6], W[27]] + SB[W[6], W[5], W[6], W[32]] - 
   SB[W[6], W[5], W[8], W[6]] + SB[W[6], W[5], W[8], W[14]] + 
   SB[W[6], W[5], W[8], W[27]] - SB[W[6], W[5], W[8], W[32]] - 
   SB[W[6], W[5], W[27], W[27]] + SB[W[6], W[5], W[27], W[32]] + 
   SB[W[6], W[5], W[32], W[6]] - SB[W[6], W[5], W[32], W[14]] + 
   SB[W[6], W[5], W[32], W[27]] - SB[W[6], W[5], W[32], W[32]] - 
   SB[W[6], W[6], W[5], W[27]] + SB[W[6], W[6], W[5], W[32]] + 
   SB[W[6], W[6], W[27], W[27]] - SB[W[6], W[6], W[27], W[32]] - 
   SB[W[6], W[8], W[5], W[6]] + SB[W[6], W[8], W[5], W[14]] + 
   SB[W[6], W[8], W[5], W[27]] - SB[W[6], W[8], W[5], W[32]] + 
   SB[W[6], W[8], W[6], W[6]] - SB[W[6], W[8], W[6], W[14]] - 
   SB[W[6], W[8], W[27], W[27]] + SB[W[6], W[8], W[27], W[32]] + 
   SB[W[6], W[27], W[5], W[6]] - SB[W[6], W[27], W[5], W[14]] - 
   SB[W[6], W[27], W[6], W[6]] + SB[W[6], W[27], W[6], W[14]] + 
   SB[W[6], W[27], W[6], W[27]] - SB[W[6], W[27], W[6], W[32]] + 
   SB[W[6], W[27], W[8], W[6]] - SB[W[6], W[27], W[8], W[14]] - 
   SB[W[6], W[27], W[8], W[27]] + SB[W[6], W[27], W[8], W[32]] + 
   SB[W[6], W[27], W[27], W[27]] - SB[W[6], W[27], W[27], W[32]] - 
   SB[W[6], W[27], W[32], W[6]] + SB[W[6], W[27], W[32], W[14]] - 
   SB[W[6], W[27], W[32], W[27]] + SB[W[6], W[27], W[32], W[32]] + 
   SB[W[8], W[5], W[6], W[27]] - SB[W[8], W[5], W[6], W[32]] + 
   SB[W[8], W[5], W[8], W[6]] - SB[W[8], W[5], W[8], W[14]] - 
   SB[W[8], W[5], W[8], W[27]] + SB[W[8], W[5], W[8], W[32]] + 
   SB[W[8], W[5], W[27], W[27]] - SB[W[8], W[5], W[27], W[32]] - 
   SB[W[8], W[5], W[32], W[6]] + SB[W[8], W[5], W[32], W[14]] - 
   SB[W[8], W[5], W[32], W[27]] + SB[W[8], W[5], W[32], W[32]] + 
   SB[W[8], W[6], W[5], W[27]] - SB[W[8], W[6], W[5], W[32]] + 
   SB[W[8], W[6], W[6], W[27]] - SB[W[8], W[6], W[6], W[32]] + 
   SB[W[8], W[6], W[8], W[6]] - SB[W[8], W[6], W[8], W[14]] - 
   SB[W[8], W[6], W[8], W[27]] + SB[W[8], W[6], W[8], W[32]] - 
   SB[W[8], W[6], W[32], W[6]] + SB[W[8], W[6], W[32], W[14]] - 
   SB[W[8], W[6], W[32], W[27]] + SB[W[8], W[6], W[32], W[32]] + 
   SB[W[8], W[20], W[5], W[6]] - SB[W[8], W[20], W[5], W[14]] - 
   SB[W[8], W[20], W[5], W[27]] + SB[W[8], W[20], W[5], W[32]] - 
   SB[W[8], W[20], W[6], W[6]] + SB[W[8], W[20], W[6], W[14]] - 
   SB[W[8], W[20], W[6], W[27]] + SB[W[8], W[20], W[6], W[32]] - 
   SB[W[8], W[20], W[8], W[6]] + SB[W[8], W[20], W[8], W[14]] + 
   SB[W[8], W[20], W[8], W[27]] - SB[W[8], W[20], W[8], W[32]] + 
   SB[W[8], W[20], W[32], W[6]] - SB[W[8], W[20], W[32], W[14]] + 
   SB[W[8], W[20], W[32], W[27]] - SB[W[8], W[20], W[32], W[32]] - 
   SB[W[8], W[27], W[5], W[6]] + SB[W[8], W[27], W[5], W[14]] + 
   SB[W[8], W[27], W[6], W[6]] - SB[W[8], W[27], W[6], W[14]] - 
   SB[W[8], W[27], W[6], W[27]] + SB[W[8], W[27], W[6], W[32]] - 
   SB[W[8], W[27], W[8], W[6]] + SB[W[8], W[27], W[8], W[14]] + 
   SB[W[8], W[27], W[8], W[27]] - SB[W[8], W[27], W[8], W[32]] - 
   SB[W[8], W[27], W[27], W[27]] + SB[W[8], W[27], W[27], W[32]] + 
   SB[W[8], W[27], W[32], W[6]] - SB[W[8], W[27], W[32], W[14]] + 
   SB[W[8], W[27], W[32], W[27]] - SB[W[8], W[27], W[32], W[32]], 
  -SB[W[2], W[2], W[3], W[17]] + SB[W[2], W[2], W[3], W[29]] + 
   SB[W[2], W[2], W[17], W[17]] - SB[W[2], W[2], W[17], W[29]] - 
   SB[W[2], W[3], W[2], W[17]] + SB[W[2], W[3], W[2], W[29]] - 
   SB[W[2], W[3], W[8], W[2]] + SB[W[2], W[3], W[8], W[11]] + 
   SB[W[2], W[3], W[8], W[17]] - SB[W[2], W[3], W[8], W[29]] - 
   SB[W[2], W[3], W[17], W[17]] + SB[W[2], W[3], W[17], W[29]] + 
   SB[W[2], W[3], W[29], W[2]] - SB[W[2], W[3], W[29], W[11]] + 
   SB[W[2], W[3], W[29], W[17]] - SB[W[2], W[3], W[29], W[29]] + 
   SB[W[2], W[8], W[2], W[2]] - SB[W[2], W[8], W[2], W[11]] - 
   SB[W[2], W[8], W[3], W[2]] + SB[W[2], W[8], W[3], W[11]] + 
   SB[W[2], W[8], W[3], W[17]] - SB[W[2], W[8], W[3], W[29]] - 
   SB[W[2], W[8], W[17], W[17]] + SB[W[2], W[8], W[17], W[29]] - 
   SB[W[2], W[17], W[2], W[2]] + SB[W[2], W[17], W[2], W[11]] + 
   SB[W[2], W[17], W[2], W[17]] - SB[W[2], W[17], W[2], W[29]] + 
   SB[W[2], W[17], W[3], W[2]] - SB[W[2], W[17], W[3], W[11]] + 
   SB[W[2], W[17], W[8], W[2]] - SB[W[2], W[17], W[8], W[11]] - 
   SB[W[2], W[17], W[8], W[17]] + SB[W[2], W[17], W[8], W[29]] + 
   SB[W[2], W[17], W[17], W[17]] - SB[W[2], W[17], W[17], W[29]] - 
   SB[W[2], W[17], W[29], W[2]] + SB[W[2], W[17], W[29], W[11]] - 
   SB[W[2], W[17], W[29], W[17]] + SB[W[2], W[17], W[29], W[29]] - 
   SB[W[3], W[2], W[2], W[17]] + SB[W[3], W[2], W[2], W[29]] - 
   SB[W[3], W[2], W[8], W[2]] + SB[W[3], W[2], W[8], W[11]] + 
   SB[W[3], W[2], W[8], W[17]] - SB[W[3], W[2], W[8], W[29]] - 
   SB[W[3], W[2], W[17], W[17]] + SB[W[3], W[2], W[17], W[29]] + 
   SB[W[3], W[2], W[29], W[2]] - SB[W[3], W[2], W[29], W[11]] + 
   SB[W[3], W[2], W[29], W[17]] - SB[W[3], W[2], W[29], W[29]] - 
   SB[W[3], W[8], W[2], W[2]] + SB[W[3], W[8], W[2], W[11]] + 
   SB[W[3], W[8], W[3], W[2]] - SB[W[3], W[8], W[3], W[11]] - 
   SB[W[3], W[8], W[3], W[17]] + SB[W[3], W[8], W[3], W[29]] + 
   SB[W[3], W[8], W[17], W[17]] - SB[W[3], W[8], W[17], W[29]] + 
   SB[W[3], W[24], W[2], W[2]] - SB[W[3], W[24], W[2], W[11]] + 
   SB[W[3], W[24], W[2], W[17]] - SB[W[3], W[24], W[2], W[29]] - 
   SB[W[3], W[24], W[3], W[2]] + SB[W[3], W[24], W[3], W[11]] + 
   SB[W[3], W[24], W[3], W[17]] - SB[W[3], W[24], W[3], W[29]] + 
   SB[W[3], W[24], W[8], W[2]] - SB[W[3], W[24], W[8], W[11]] - 
   SB[W[3], W[24], W[8], W[17]] + SB[W[3], W[24], W[8], W[29]] - 
   SB[W[3], W[24], W[29], W[2]] + SB[W[3], W[24], W[29], W[11]] - 
   SB[W[3], W[24], W[29], W[17]] + SB[W[3], W[24], W[29], W[29]] + 
   SB[W[8], W[2], W[2], W[17]] - SB[W[8], W[2], W[2], W[29]] + 
   SB[W[8], W[2], W[3], W[17]] - SB[W[8], W[2], W[3], W[29]] + 
   SB[W[8], W[2], W[8], W[2]] - SB[W[8], W[2], W[8], W[11]] - 
   SB[W[8], W[2], W[8], W[17]] + SB[W[8], W[2], W[8], W[29]] - 
   SB[W[8], W[2], W[29], W[2]] + SB[W[8], W[2], W[29], W[11]] - 
   SB[W[8], W[2], W[29], W[17]] + SB[W[8], W[2], W[29], W[29]] + 
   SB[W[8], W[3], W[2], W[17]] - SB[W[8], W[3], W[2], W[29]] + 
   SB[W[8], W[3], W[8], W[2]] - SB[W[8], W[3], W[8], W[11]] - 
   SB[W[8], W[3], W[8], W[17]] + SB[W[8], W[3], W[8], W[29]] + 
   SB[W[8], W[3], W[17], W[17]] - SB[W[8], W[3], W[17], W[29]] - 
   SB[W[8], W[3], W[29], W[2]] + SB[W[8], W[3], W[29], W[11]] - 
   SB[W[8], W[3], W[29], W[17]] + SB[W[8], W[3], W[29], W[29]] + 
   SB[W[8], W[17], W[2], W[2]] - SB[W[8], W[17], W[2], W[11]] - 
   SB[W[8], W[17], W[2], W[17]] + SB[W[8], W[17], W[2], W[29]] - 
   SB[W[8], W[17], W[3], W[2]] + SB[W[8], W[17], W[3], W[11]] - 
   SB[W[8], W[17], W[8], W[2]] + SB[W[8], W[17], W[8], W[11]] + 
   SB[W[8], W[17], W[8], W[17]] - SB[W[8], W[17], W[8], W[29]] - 
   SB[W[8], W[17], W[17], W[17]] + SB[W[8], W[17], W[17], W[29]] + 
   SB[W[8], W[17], W[29], W[2]] - SB[W[8], W[17], W[29], W[11]] + 
   SB[W[8], W[17], W[29], W[17]] - SB[W[8], W[17], W[29], W[29]] - 
   SB[W[8], W[24], W[2], W[2]] + SB[W[8], W[24], W[2], W[11]] - 
   SB[W[8], W[24], W[2], W[17]] + SB[W[8], W[24], W[2], W[29]] + 
   SB[W[8], W[24], W[3], W[2]] - SB[W[8], W[24], W[3], W[11]] - 
   SB[W[8], W[24], W[3], W[17]] + SB[W[8], W[24], W[3], W[29]] - 
   SB[W[8], W[24], W[8], W[2]] + SB[W[8], W[24], W[8], W[11]] + 
   SB[W[8], W[24], W[8], W[17]] - SB[W[8], W[24], W[8], W[29]] + 
   SB[W[8], W[24], W[29], W[2]] - SB[W[8], W[24], W[29], W[11]] + 
   SB[W[8], W[24], W[29], W[17]] - SB[W[8], W[24], W[29], W[29]], 
  SB[W[2], W[4], W[2], W[17]]/2 + SB[W[2], W[4], W[2], W[37]]/2 - 
   SB[W[2], W[4], W[2], W[86]]/2 + SB[W[2], W[4], W[4], W[6]]/4 + 
   SB[W[2], W[4], W[4], W[17]]/2 - SB[W[2], W[4], W[4], W[35]]/2 + 
   SB[W[2], W[4], W[4], W[47]]/4 - SB[W[2], W[4], W[4], W[86]]/4 - 
   SB[W[2], W[4], W[6], W[6]]/4 - SB[W[2], W[4], W[6], W[17]] + 
   SB[W[2], W[4], W[6], W[35]]/2 - SB[W[2], W[4], W[6], W[37]]/2 - 
   SB[W[2], W[4], W[6], W[47]]/4 + (3*SB[W[2], W[4], W[6], W[86]])/4 - 
   SB[W[2], W[4], W[17], W[6]] - SB[W[2], W[4], W[17], W[17]] + 
   SB[W[2], W[4], W[17], W[35]] - SB[W[2], W[4], W[17], W[47]] + 
   SB[W[2], W[4], W[17], W[86]] - SB[W[2], W[4], W[19], W[6]] + 
   SB[W[2], W[4], W[19], W[37]] - SB[W[2], W[4], W[50], W[6]]/2 - 
   SB[W[2], W[4], W[50], W[17]] + SB[W[2], W[4], W[50], W[47]]/2 + 
   SB[W[2], W[4], W[50], W[86]]/2 + SB[W[2], W[4], W[65], W[6]] + 
   SB[W[2], W[4], W[65], W[17]] - SB[W[2], W[4], W[65], W[86]] + 
   SB[W[2], W[4], W[89], W[6]]/4 - SB[W[2], W[4], W[89], W[37]]/2 - 
   SB[W[2], W[4], W[89], W[47]]/4 + SB[W[2], W[4], W[89], W[86]]/4 + 
   SB[W[2], W[4], W[93], W[6]]/4 + SB[W[2], W[4], W[93], W[17]]/2 - 
   SB[W[2], W[4], W[93], W[35]]/2 + SB[W[2], W[4], W[93], W[47]]/4 - 
   SB[W[2], W[4], W[93], W[86]]/4 - SB[W[2], W[4], W[182], W[182]]/4 + 
   SB[W[2], W[4], W[182], W[183]]/4 + SB[W[2], W[4], W[182], W[187]]/4 + 
   SB[W[2], W[4], W[182], W[188]]/4 - SB[W[2], W[4], W[182], W[189]]/4 + 
   SB[W[2], W[4], W[182], W[190]]/4 + SB[W[2], W[4], W[182], W[194]]/4 - 
   SB[W[2], W[4], W[182], W[203]]/4 + SB[W[2], W[4], W[182], W[218]]/4 - 
   SB[W[2], W[4], W[184], W[182]]/4 + SB[W[2], W[4], W[184], W[183]]/4 + 
   SB[W[2], W[4], W[184], W[187]]/4 + SB[W[2], W[4], W[184], W[188]]/4 - 
   SB[W[2], W[4], W[184], W[189]]/4 + SB[W[2], W[4], W[184], W[190]]/4 + 
   SB[W[2], W[4], W[184], W[194]]/4 - SB[W[2], W[4], W[184], W[203]]/4 + 
   SB[W[2], W[4], W[184], W[218]]/4 - SB[W[2], W[4], W[186], W[182]]/4 + 
   SB[W[2], W[4], W[186], W[183]]/4 + SB[W[2], W[4], W[186], W[187]]/4 + 
   SB[W[2], W[4], W[186], W[188]]/4 - SB[W[2], W[4], W[186], W[189]]/4 + 
   SB[W[2], W[4], W[186], W[190]]/4 + SB[W[2], W[4], W[186], W[194]]/4 - 
   SB[W[2], W[4], W[186], W[203]]/4 + SB[W[2], W[4], W[186], W[218]]/4 - 
   SB[W[2], W[4], W[187], W[182]]/4 + SB[W[2], W[4], W[187], W[183]]/4 + 
   SB[W[2], W[4], W[187], W[187]]/4 + SB[W[2], W[4], W[187], W[188]]/4 - 
   SB[W[2], W[4], W[187], W[189]]/4 + SB[W[2], W[4], W[187], W[190]]/4 + 
   SB[W[2], W[4], W[187], W[194]]/4 - SB[W[2], W[4], W[187], W[203]]/4 + 
   SB[W[2], W[4], W[187], W[218]]/4 - SB[W[2], W[4], W[188], W[182]]/4 + 
   SB[W[2], W[4], W[188], W[183]]/4 + SB[W[2], W[4], W[188], W[187]]/4 + 
   SB[W[2], W[4], W[188], W[188]]/4 - SB[W[2], W[4], W[188], W[189]]/4 + 
   SB[W[2], W[4], W[188], W[190]]/4 + SB[W[2], W[4], W[188], W[194]]/4 - 
   SB[W[2], W[4], W[188], W[203]]/4 + SB[W[2], W[4], W[188], W[218]]/4 - 
   SB[W[2], W[4], W[189], W[182]]/4 + SB[W[2], W[4], W[189], W[183]]/4 + 
   SB[W[2], W[4], W[189], W[187]]/4 + SB[W[2], W[4], W[189], W[188]]/4 - 
   SB[W[2], W[4], W[189], W[189]]/4 + SB[W[2], W[4], W[189], W[190]]/4 + 
   SB[W[2], W[4], W[189], W[194]]/4 - SB[W[2], W[4], W[189], W[203]]/4 + 
   SB[W[2], W[4], W[189], W[218]]/4 - SB[W[2], W[4], W[209], W[182]]/4 + 
   SB[W[2], W[4], W[209], W[183]]/4 + SB[W[2], W[4], W[209], W[187]]/4 + 
   SB[W[2], W[4], W[209], W[188]]/4 - SB[W[2], W[4], W[209], W[189]]/4 + 
   SB[W[2], W[4], W[209], W[190]]/4 + SB[W[2], W[4], W[209], W[194]]/4 - 
   SB[W[2], W[4], W[209], W[203]]/4 + SB[W[2], W[4], W[209], W[218]]/4 - 
   SB[W[2], W[4], W[211], W[182]]/4 + SB[W[2], W[4], W[211], W[183]]/4 + 
   SB[W[2], W[4], W[211], W[187]]/4 + SB[W[2], W[4], W[211], W[188]]/4 - 
   SB[W[2], W[4], W[211], W[189]]/4 + SB[W[2], W[4], W[211], W[190]]/4 + 
   SB[W[2], W[4], W[211], W[194]]/4 - SB[W[2], W[4], W[211], W[203]]/4 + 
   SB[W[2], W[4], W[211], W[218]]/4 - SB[W[2], W[6], W[2], W[17]]/2 - 
   SB[W[2], W[6], W[2], W[37]]/2 + SB[W[2], W[6], W[2], W[86]]/2 - 
   SB[W[2], W[6], W[4], W[6]]/4 - SB[W[2], W[6], W[4], W[17]]/2 + 
   SB[W[2], W[6], W[4], W[35]]/2 - SB[W[2], W[6], W[4], W[47]]/4 + 
   SB[W[2], W[6], W[4], W[86]]/4 + SB[W[2], W[6], W[6], W[6]]/4 - 
   SB[W[2], W[6], W[6], W[35]]/2 - SB[W[2], W[6], W[6], W[37]]/2 + 
   SB[W[2], W[6], W[6], W[47]]/4 + SB[W[2], W[6], W[6], W[86]]/4 - 
   SB[W[2], W[6], W[17], W[35]] + SB[W[2], W[6], W[17], W[47]] + 
   SB[W[2], W[6], W[50], W[6]]/2 + SB[W[2], W[6], W[50], W[17]] - 
   SB[W[2], W[6], W[50], W[47]]/2 - SB[W[2], W[6], W[50], W[86]]/2 - 
   SB[W[2], W[6], W[89], W[6]]/4 + SB[W[2], W[6], W[89], W[37]]/2 + 
   SB[W[2], W[6], W[89], W[47]]/4 - SB[W[2], W[6], W[89], W[86]]/4 - 
   SB[W[2], W[6], W[93], W[6]]/4 - SB[W[2], W[6], W[93], W[17]]/2 + 
   SB[W[2], W[6], W[93], W[35]]/2 - SB[W[2], W[6], W[93], W[47]]/4 + 
   SB[W[2], W[6], W[93], W[86]]/4 + SB[W[2], W[6], W[182], W[182]]/4 - 
   SB[W[2], W[6], W[182], W[183]]/4 - SB[W[2], W[6], W[182], W[187]]/4 - 
   SB[W[2], W[6], W[182], W[188]]/4 + SB[W[2], W[6], W[182], W[189]]/4 - 
   SB[W[2], W[6], W[182], W[190]]/4 - SB[W[2], W[6], W[182], W[194]]/4 + 
   SB[W[2], W[6], W[182], W[203]]/4 - SB[W[2], W[6], W[182], W[218]]/4 + 
   SB[W[2], W[6], W[184], W[182]]/4 - SB[W[2], W[6], W[184], W[183]]/4 - 
   SB[W[2], W[6], W[184], W[187]]/4 - SB[W[2], W[6], W[184], W[188]]/4 + 
   SB[W[2], W[6], W[184], W[189]]/4 - SB[W[2], W[6], W[184], W[190]]/4 - 
   SB[W[2], W[6], W[184], W[194]]/4 + SB[W[2], W[6], W[184], W[203]]/4 - 
   SB[W[2], W[6], W[184], W[218]]/4 + SB[W[2], W[6], W[186], W[182]]/4 - 
   SB[W[2], W[6], W[186], W[183]]/4 - SB[W[2], W[6], W[186], W[187]]/4 - 
   SB[W[2], W[6], W[186], W[188]]/4 + SB[W[2], W[6], W[186], W[189]]/4 - 
   SB[W[2], W[6], W[186], W[190]]/4 - SB[W[2], W[6], W[186], W[194]]/4 + 
   SB[W[2], W[6], W[186], W[203]]/4 - SB[W[2], W[6], W[186], W[218]]/4 + 
   SB[W[2], W[6], W[187], W[182]]/4 - SB[W[2], W[6], W[187], W[183]]/4 - 
   SB[W[2], W[6], W[187], W[187]]/4 - SB[W[2], W[6], W[187], W[188]]/4 + 
   SB[W[2], W[6], W[187], W[189]]/4 - SB[W[2], W[6], W[187], W[190]]/4 - 
   SB[W[2], W[6], W[187], W[194]]/4 + SB[W[2], W[6], W[187], W[203]]/4 - 
   SB[W[2], W[6], W[187], W[218]]/4 + SB[W[2], W[6], W[188], W[182]]/4 - 
   SB[W[2], W[6], W[188], W[183]]/4 - SB[W[2], W[6], W[188], W[187]]/4 - 
   SB[W[2], W[6], W[188], W[188]]/4 + SB[W[2], W[6], W[188], W[189]]/4 - 
   SB[W[2], W[6], W[188], W[190]]/4 - SB[W[2], W[6], W[188], W[194]]/4 + 
   SB[W[2], W[6], W[188], W[203]]/4 - SB[W[2], W[6], W[188], W[218]]/4 + 
   SB[W[2], W[6], W[189], W[182]]/4 - SB[W[2], W[6], W[189], W[183]]/4 - 
   SB[W[2], W[6], W[189], W[187]]/4 - SB[W[2], W[6], W[189], W[188]]/4 + 
   SB[W[2], W[6], W[189], W[189]]/4 - SB[W[2], W[6], W[189], W[190]]/4 - 
   SB[W[2], W[6], W[189], W[194]]/4 + SB[W[2], W[6], W[189], W[203]]/4 - 
   SB[W[2], W[6], W[189], W[218]]/4 + SB[W[2], W[6], W[209], W[182]]/4 - 
   SB[W[2], W[6], W[209], W[183]]/4 - SB[W[2], W[6], W[209], W[187]]/4 - 
   SB[W[2], W[6], W[209], W[188]]/4 + SB[W[2], W[6], W[209], W[189]]/4 - 
   SB[W[2], W[6], W[209], W[190]]/4 - SB[W[2], W[6], W[209], W[194]]/4 + 
   SB[W[2], W[6], W[209], W[203]]/4 - SB[W[2], W[6], W[209], W[218]]/4 + 
   SB[W[2], W[6], W[211], W[182]]/4 - SB[W[2], W[6], W[211], W[183]]/4 - 
   SB[W[2], W[6], W[211], W[187]]/4 - SB[W[2], W[6], W[211], W[188]]/4 + 
   SB[W[2], W[6], W[211], W[189]]/4 - SB[W[2], W[6], W[211], W[190]]/4 - 
   SB[W[2], W[6], W[211], W[194]]/4 + SB[W[2], W[6], W[211], W[203]]/4 - 
   SB[W[2], W[6], W[211], W[218]]/4 - SB[W[2], W[7], W[2], W[17]] - 
   SB[W[2], W[7], W[2], W[37]] + SB[W[2], W[7], W[2], W[86]] - 
   SB[W[2], W[7], W[4], W[6]]/2 - SB[W[2], W[7], W[4], W[47]]/2 + 
   SB[W[2], W[7], W[4], W[86]]/2 - SB[W[2], W[7], W[5], W[6]]/2 - 
   SB[W[2], W[7], W[5], W[47]]/2 + SB[W[2], W[7], W[5], W[86]]/2 + 
   SB[W[2], W[7], W[19], W[6]] - SB[W[2], W[7], W[19], W[37]] - 
   SB[W[2], W[7], W[26], W[17]] + SB[W[2], W[7], W[26], W[47]] + 
   SB[W[2], W[7], W[50], W[6]]/2 + SB[W[2], W[7], W[50], W[17]] - 
   SB[W[2], W[7], W[50], W[47]]/2 - SB[W[2], W[7], W[50], W[86]]/2 - 
   SB[W[2], W[7], W[89], W[6]]/2 + SB[W[2], W[7], W[89], W[37]] + 
   SB[W[2], W[7], W[89], W[47]]/2 - SB[W[2], W[7], W[89], W[86]]/2 + 
   SB[W[2], W[7], W[182], W[182]]/2 - SB[W[2], W[7], W[182], W[183]]/2 - 
   SB[W[2], W[7], W[182], W[187]]/2 - SB[W[2], W[7], W[182], W[188]]/2 + 
   SB[W[2], W[7], W[182], W[189]]/2 - SB[W[2], W[7], W[182], W[190]]/2 - 
   SB[W[2], W[7], W[182], W[194]]/2 + SB[W[2], W[7], W[182], W[203]]/2 - 
   SB[W[2], W[7], W[182], W[218]]/2 + SB[W[2], W[7], W[186], W[182]]/2 - 
   SB[W[2], W[7], W[186], W[183]]/2 - SB[W[2], W[7], W[186], W[187]]/2 - 
   SB[W[2], W[7], W[186], W[188]]/2 + SB[W[2], W[7], W[186], W[189]]/2 - 
   SB[W[2], W[7], W[186], W[190]]/2 - SB[W[2], W[7], W[186], W[194]]/2 + 
   SB[W[2], W[7], W[186], W[203]]/2 - SB[W[2], W[7], W[186], W[218]]/2 + 
   SB[W[2], W[7], W[189], W[182]]/2 - SB[W[2], W[7], W[189], W[183]]/2 - 
   SB[W[2], W[7], W[189], W[187]]/2 - SB[W[2], W[7], W[189], W[188]]/2 + 
   SB[W[2], W[7], W[189], W[189]]/2 - SB[W[2], W[7], W[189], W[190]]/2 - 
   SB[W[2], W[7], W[189], W[194]]/2 + SB[W[2], W[7], W[189], W[203]]/2 - 
   SB[W[2], W[7], W[189], W[218]]/2 + SB[W[2], W[7], W[211], W[182]]/2 - 
   SB[W[2], W[7], W[211], W[183]]/2 - SB[W[2], W[7], W[211], W[187]]/2 - 
   SB[W[2], W[7], W[211], W[188]]/2 + SB[W[2], W[7], W[211], W[189]]/2 - 
   SB[W[2], W[7], W[211], W[190]]/2 - SB[W[2], W[7], W[211], W[194]]/2 + 
   SB[W[2], W[7], W[211], W[203]]/2 - SB[W[2], W[7], W[211], W[218]]/2 - 
   SB[W[2], W[8], W[5], W[6]]/2 - SB[W[2], W[8], W[5], W[47]]/2 + 
   SB[W[2], W[8], W[5], W[86]]/2 - SB[W[2], W[8], W[6], W[6]]/2 - 
   SB[W[2], W[8], W[6], W[17]] + SB[W[2], W[8], W[6], W[35]] - 
   SB[W[2], W[8], W[6], W[47]]/2 + SB[W[2], W[8], W[6], W[86]]/2 - 
   SB[W[2], W[8], W[17], W[6]] - SB[W[2], W[8], W[17], W[17]] + 
   SB[W[2], W[8], W[17], W[35]] - SB[W[2], W[8], W[17], W[47]] + 
   SB[W[2], W[8], W[17], W[86]] - SB[W[2], W[8], W[50], W[6]]/2 - 
   SB[W[2], W[8], W[50], W[17]] + SB[W[2], W[8], W[50], W[47]]/2 + 
   SB[W[2], W[8], W[50], W[86]]/2 + SB[W[2], W[8], W[65], W[6]] + 
   SB[W[2], W[8], W[65], W[17]] - SB[W[2], W[8], W[65], W[86]] + 
   SB[W[2], W[8], W[93], W[6]]/2 + SB[W[2], W[8], W[93], W[17]] - 
   SB[W[2], W[8], W[93], W[35]] + SB[W[2], W[8], W[93], W[47]]/2 - 
   SB[W[2], W[8], W[93], W[86]]/2 - SB[W[2], W[8], W[184], W[182]]/2 + 
   SB[W[2], W[8], W[184], W[183]]/2 + SB[W[2], W[8], W[184], W[187]]/2 + 
   SB[W[2], W[8], W[184], W[188]]/2 - SB[W[2], W[8], W[184], W[189]]/2 + 
   SB[W[2], W[8], W[184], W[190]]/2 + SB[W[2], W[8], W[184], W[194]]/2 - 
   SB[W[2], W[8], W[184], W[203]]/2 + SB[W[2], W[8], W[184], W[218]]/2 - 
   SB[W[2], W[8], W[187], W[182]]/2 + SB[W[2], W[8], W[187], W[183]]/2 + 
   SB[W[2], W[8], W[187], W[187]]/2 + SB[W[2], W[8], W[187], W[188]]/2 - 
   SB[W[2], W[8], W[187], W[189]]/2 + SB[W[2], W[8], W[187], W[190]]/2 + 
   SB[W[2], W[8], W[187], W[194]]/2 - SB[W[2], W[8], W[187], W[203]]/2 + 
   SB[W[2], W[8], W[187], W[218]]/2 - SB[W[2], W[8], W[188], W[182]]/2 + 
   SB[W[2], W[8], W[188], W[183]]/2 + SB[W[2], W[8], W[188], W[187]]/2 + 
   SB[W[2], W[8], W[188], W[188]]/2 - SB[W[2], W[8], W[188], W[189]]/2 + 
   SB[W[2], W[8], W[188], W[190]]/2 + SB[W[2], W[8], W[188], W[194]]/2 - 
   SB[W[2], W[8], W[188], W[203]]/2 + SB[W[2], W[8], W[188], W[218]]/2 - 
   SB[W[2], W[8], W[209], W[182]]/2 + SB[W[2], W[8], W[209], W[183]]/2 + 
   SB[W[2], W[8], W[209], W[187]]/2 + SB[W[2], W[8], W[209], W[188]]/2 - 
   SB[W[2], W[8], W[209], W[189]]/2 + SB[W[2], W[8], W[209], W[190]]/2 + 
   SB[W[2], W[8], W[209], W[194]]/2 - SB[W[2], W[8], W[209], W[203]]/2 + 
   SB[W[2], W[8], W[209], W[218]]/2 - SB[W[2], W[17], W[4], W[6]]/2 - 
   SB[W[2], W[17], W[4], W[47]]/2 + SB[W[2], W[17], W[4], W[86]]/2 - 
   SB[W[2], W[17], W[6], W[35]] + SB[W[2], W[17], W[6], W[47]] - 
   SB[W[2], W[17], W[17], W[35]] + SB[W[2], W[17], W[17], W[47]] - 
   SB[W[2], W[17], W[26], W[17]] + SB[W[2], W[17], W[26], W[47]] + 
   SB[W[2], W[17], W[47], W[6]]/2 + SB[W[2], W[17], W[47], W[17]] - 
   SB[W[2], W[17], W[47], W[47]]/2 - SB[W[2], W[17], W[47], W[86]]/2 + 
   SB[W[2], W[17], W[50], W[6]]/2 + SB[W[2], W[17], W[50], W[17]] - 
   SB[W[2], W[17], W[50], W[47]]/2 - SB[W[2], W[17], W[50], W[86]]/2 - 
   SB[W[2], W[17], W[93], W[6]]/2 - SB[W[2], W[17], W[93], W[17]] + 
   SB[W[2], W[17], W[93], W[35]] - SB[W[2], W[17], W[93], W[47]]/2 + 
   SB[W[2], W[17], W[93], W[86]]/2 + SB[W[2], W[17], W[182], W[182]]/2 - 
   SB[W[2], W[17], W[182], W[183]]/2 - SB[W[2], W[17], W[182], W[187]]/2 - 
   SB[W[2], W[17], W[182], W[188]]/2 + SB[W[2], W[17], W[182], W[189]]/2 - 
   SB[W[2], W[17], W[182], W[190]]/2 - SB[W[2], W[17], W[182], W[194]]/2 + 
   SB[W[2], W[17], W[182], W[203]]/2 - SB[W[2], W[17], W[182], W[218]]/2 - 
   SB[W[2], W[17], W[183], W[182]]/2 + SB[W[2], W[17], W[183], W[183]]/2 + 
   SB[W[2], W[17], W[183], W[187]]/2 + SB[W[2], W[17], W[183], W[188]]/2 - 
   SB[W[2], W[17], W[183], W[189]]/2 + SB[W[2], W[17], W[183], W[190]]/2 + 
   SB[W[2], W[17], W[183], W[194]]/2 - SB[W[2], W[17], W[183], W[203]]/2 + 
   SB[W[2], W[17], W[183], W[218]]/2 + SB[W[2], W[17], W[184], W[182]]/2 - 
   SB[W[2], W[17], W[184], W[183]]/2 - SB[W[2], W[17], W[184], W[187]]/2 - 
   SB[W[2], W[17], W[184], W[188]]/2 + SB[W[2], W[17], W[184], W[189]]/2 - 
   SB[W[2], W[17], W[184], W[190]]/2 - SB[W[2], W[17], W[184], W[194]]/2 + 
   SB[W[2], W[17], W[184], W[203]]/2 - SB[W[2], W[17], W[184], W[218]]/2 + 
   SB[W[2], W[17], W[189], W[182]]/2 - SB[W[2], W[17], W[189], W[183]]/2 - 
   SB[W[2], W[17], W[189], W[187]]/2 - SB[W[2], W[17], W[189], W[188]]/2 + 
   SB[W[2], W[17], W[189], W[189]]/2 - SB[W[2], W[17], W[189], W[190]]/2 - 
   SB[W[2], W[17], W[189], W[194]]/2 + SB[W[2], W[17], W[189], W[203]]/2 - 
   SB[W[2], W[17], W[189], W[218]]/2 - SB[W[2], W[17], W[190], W[182]]/2 + 
   SB[W[2], W[17], W[190], W[183]]/2 + SB[W[2], W[17], W[190], W[187]]/2 + 
   SB[W[2], W[17], W[190], W[188]]/2 - SB[W[2], W[17], W[190], W[189]]/2 + 
   SB[W[2], W[17], W[190], W[190]]/2 + SB[W[2], W[17], W[190], W[194]]/2 - 
   SB[W[2], W[17], W[190], W[203]]/2 + SB[W[2], W[17], W[190], W[218]]/2 - 
   SB[W[2], W[17], W[194], W[182]]/2 + SB[W[2], W[17], W[194], W[183]]/2 + 
   SB[W[2], W[17], W[194], W[187]]/2 + SB[W[2], W[17], W[194], W[188]]/2 - 
   SB[W[2], W[17], W[194], W[189]]/2 + SB[W[2], W[17], W[194], W[190]]/2 + 
   SB[W[2], W[17], W[194], W[194]]/2 - SB[W[2], W[17], W[194], W[203]]/2 + 
   SB[W[2], W[17], W[194], W[218]]/2 + SB[W[2], W[17], W[209], W[182]]/2 - 
   SB[W[2], W[17], W[209], W[183]]/2 - SB[W[2], W[17], W[209], W[187]]/2 - 
   SB[W[2], W[17], W[209], W[188]]/2 + SB[W[2], W[17], W[209], W[189]]/2 - 
   SB[W[2], W[17], W[209], W[190]]/2 - SB[W[2], W[17], W[209], W[194]]/2 + 
   SB[W[2], W[17], W[209], W[203]]/2 - SB[W[2], W[17], W[209], W[218]]/2 - 
   SB[W[2], W[17], W[218], W[182]]/2 + SB[W[2], W[17], W[218], W[183]]/2 + 
   SB[W[2], W[17], W[218], W[187]]/2 + SB[W[2], W[17], W[218], W[188]]/2 - 
   SB[W[2], W[17], W[218], W[189]]/2 + SB[W[2], W[17], W[218], W[190]]/2 + 
   SB[W[2], W[17], W[218], W[194]]/2 - SB[W[2], W[17], W[218], W[203]]/2 + 
   SB[W[2], W[17], W[218], W[218]]/2 + SB[W[2], W[23], W[2], W[17]] + 
   SB[W[2], W[23], W[2], W[37]] - SB[W[2], W[23], W[2], W[86]] - 
   SB[W[2], W[23], W[6], W[6]]/2 + SB[W[2], W[23], W[6], W[37]] + 
   SB[W[2], W[23], W[6], W[47]]/2 - SB[W[2], W[23], W[6], W[86]]/2 + 
   SB[W[2], W[23], W[47], W[6]]/2 + SB[W[2], W[23], W[47], W[17]] - 
   SB[W[2], W[23], W[47], W[47]]/2 - SB[W[2], W[23], W[47], W[86]]/2 - 
   SB[W[2], W[23], W[50], W[6]]/2 - SB[W[2], W[23], W[50], W[17]] + 
   SB[W[2], W[23], W[50], W[47]]/2 + SB[W[2], W[23], W[50], W[86]]/2 + 
   SB[W[2], W[23], W[89], W[6]]/2 - SB[W[2], W[23], W[89], W[37]] - 
   SB[W[2], W[23], W[89], W[47]]/2 + SB[W[2], W[23], W[89], W[86]]/2 - 
   SB[W[2], W[23], W[183], W[182]]/2 + SB[W[2], W[23], W[183], W[183]]/2 + 
   SB[W[2], W[23], W[183], W[187]]/2 + SB[W[2], W[23], W[183], W[188]]/2 - 
   SB[W[2], W[23], W[183], W[189]]/2 + SB[W[2], W[23], W[183], W[190]]/2 + 
   SB[W[2], W[23], W[183], W[194]]/2 - SB[W[2], W[23], W[183], W[203]]/2 + 
   SB[W[2], W[23], W[183], W[218]]/2 - SB[W[2], W[23], W[186], W[182]]/2 + 
   SB[W[2], W[23], W[186], W[183]]/2 + SB[W[2], W[23], W[186], W[187]]/2 + 
   SB[W[2], W[23], W[186], W[188]]/2 - SB[W[2], W[23], W[186], W[189]]/2 + 
   SB[W[2], W[23], W[186], W[190]]/2 + SB[W[2], W[23], W[186], W[194]]/2 - 
   SB[W[2], W[23], W[186], W[203]]/2 + SB[W[2], W[23], W[186], W[218]]/2 - 
   SB[W[2], W[23], W[187], W[182]]/2 + SB[W[2], W[23], W[187], W[183]]/2 + 
   SB[W[2], W[23], W[187], W[187]]/2 + SB[W[2], W[23], W[187], W[188]]/2 - 
   SB[W[2], W[23], W[187], W[189]]/2 + SB[W[2], W[23], W[187], W[190]]/2 + 
   SB[W[2], W[23], W[187], W[194]]/2 - SB[W[2], W[23], W[187], W[203]]/2 + 
   SB[W[2], W[23], W[187], W[218]]/2 - SB[W[2], W[23], W[188], W[182]]/2 + 
   SB[W[2], W[23], W[188], W[183]]/2 + SB[W[2], W[23], W[188], W[187]]/2 + 
   SB[W[2], W[23], W[188], W[188]]/2 - SB[W[2], W[23], W[188], W[189]]/2 + 
   SB[W[2], W[23], W[188], W[190]]/2 + SB[W[2], W[23], W[188], W[194]]/2 - 
   SB[W[2], W[23], W[188], W[203]]/2 + SB[W[2], W[23], W[188], W[218]]/2 - 
   SB[W[2], W[23], W[190], W[182]]/2 + SB[W[2], W[23], W[190], W[183]]/2 + 
   SB[W[2], W[23], W[190], W[187]]/2 + SB[W[2], W[23], W[190], W[188]]/2 - 
   SB[W[2], W[23], W[190], W[189]]/2 + SB[W[2], W[23], W[190], W[190]]/2 + 
   SB[W[2], W[23], W[190], W[194]]/2 - SB[W[2], W[23], W[190], W[203]]/2 + 
   SB[W[2], W[23], W[190], W[218]]/2 - SB[W[2], W[23], W[194], W[182]]/2 + 
   SB[W[2], W[23], W[194], W[183]]/2 + SB[W[2], W[23], W[194], W[187]]/2 + 
   SB[W[2], W[23], W[194], W[188]]/2 - SB[W[2], W[23], W[194], W[189]]/2 + 
   SB[W[2], W[23], W[194], W[190]]/2 + SB[W[2], W[23], W[194], W[194]]/2 - 
   SB[W[2], W[23], W[194], W[203]]/2 + SB[W[2], W[23], W[194], W[218]]/2 - 
   SB[W[2], W[23], W[211], W[182]]/2 + SB[W[2], W[23], W[211], W[183]]/2 + 
   SB[W[2], W[23], W[211], W[187]]/2 + SB[W[2], W[23], W[211], W[188]]/2 - 
   SB[W[2], W[23], W[211], W[189]]/2 + SB[W[2], W[23], W[211], W[190]]/2 + 
   SB[W[2], W[23], W[211], W[194]]/2 - SB[W[2], W[23], W[211], W[203]]/2 + 
   SB[W[2], W[23], W[211], W[218]]/2 - SB[W[2], W[23], W[218], W[182]]/2 + 
   SB[W[2], W[23], W[218], W[183]]/2 + SB[W[2], W[23], W[218], W[187]]/2 + 
   SB[W[2], W[23], W[218], W[188]]/2 - SB[W[2], W[23], W[218], W[189]]/2 + 
   SB[W[2], W[23], W[218], W[190]]/2 + SB[W[2], W[23], W[218], W[194]]/2 - 
   SB[W[2], W[23], W[218], W[203]]/2 + SB[W[2], W[23], W[218], W[218]]/2 + 
   SB[W[2], W[50], W[4], W[6]]/2 + SB[W[2], W[50], W[4], W[47]]/2 - 
   SB[W[2], W[50], W[4], W[86]]/2 + SB[W[2], W[50], W[5], W[6]]/2 + 
   SB[W[2], W[50], W[5], W[47]]/2 - SB[W[2], W[50], W[5], W[86]]/2 + 
   SB[W[2], W[50], W[6], W[6]]/2 + SB[W[2], W[50], W[6], W[17]] - 
   SB[W[2], W[50], W[6], W[47]]/2 - SB[W[2], W[50], W[6], W[86]]/2 + 
   SB[W[2], W[50], W[17], W[6]] + SB[W[2], W[50], W[17], W[17]] - 
   SB[W[2], W[50], W[17], W[86]] + SB[W[2], W[50], W[26], W[17]] - 
   SB[W[2], W[50], W[26], W[47]] - SB[W[2], W[50], W[47], W[6]]/2 - 
   SB[W[2], W[50], W[47], W[17]] + SB[W[2], W[50], W[47], W[47]]/2 + 
   SB[W[2], W[50], W[47], W[86]]/2 - SB[W[2], W[50], W[65], W[6]] - 
   SB[W[2], W[50], W[65], W[17]] + SB[W[2], W[50], W[65], W[86]] - 
   SB[W[2], W[50], W[182], W[182]]/2 + SB[W[2], W[50], W[182], W[183]]/2 + 
   SB[W[2], W[50], W[182], W[187]]/2 + SB[W[2], W[50], W[182], W[188]]/2 - 
   SB[W[2], W[50], W[182], W[189]]/2 + SB[W[2], W[50], W[182], W[190]]/2 + 
   SB[W[2], W[50], W[182], W[194]]/2 - SB[W[2], W[50], W[182], W[203]]/2 + 
   SB[W[2], W[50], W[182], W[218]]/2 + SB[W[2], W[50], W[183], W[182]]/2 - 
   SB[W[2], W[50], W[183], W[183]]/2 - SB[W[2], W[50], W[183], W[187]]/2 - 
   SB[W[2], W[50], W[183], W[188]]/2 + SB[W[2], W[50], W[183], W[189]]/2 - 
   SB[W[2], W[50], W[183], W[190]]/2 - SB[W[2], W[50], W[183], W[194]]/2 + 
   SB[W[2], W[50], W[183], W[203]]/2 - SB[W[2], W[50], W[183], W[218]]/2 + 
   SB[W[2], W[50], W[187], W[182]]/2 - SB[W[2], W[50], W[187], W[183]]/2 - 
   SB[W[2], W[50], W[187], W[187]]/2 - SB[W[2], W[50], W[187], W[188]]/2 + 
   SB[W[2], W[50], W[187], W[189]]/2 - SB[W[2], W[50], W[187], W[190]]/2 - 
   SB[W[2], W[50], W[187], W[194]]/2 + SB[W[2], W[50], W[187], W[203]]/2 - 
   SB[W[2], W[50], W[187], W[218]]/2 + SB[W[2], W[50], W[188], W[182]]/2 - 
   SB[W[2], W[50], W[188], W[183]]/2 - SB[W[2], W[50], W[188], W[187]]/2 - 
   SB[W[2], W[50], W[188], W[188]]/2 + SB[W[2], W[50], W[188], W[189]]/2 - 
   SB[W[2], W[50], W[188], W[190]]/2 - SB[W[2], W[50], W[188], W[194]]/2 + 
   SB[W[2], W[50], W[188], W[203]]/2 - SB[W[2], W[50], W[188], W[218]]/2 - 
   SB[W[2], W[50], W[189], W[182]]/2 + SB[W[2], W[50], W[189], W[183]]/2 + 
   SB[W[2], W[50], W[189], W[187]]/2 + SB[W[2], W[50], W[189], W[188]]/2 - 
   SB[W[2], W[50], W[189], W[189]]/2 + SB[W[2], W[50], W[189], W[190]]/2 + 
   SB[W[2], W[50], W[189], W[194]]/2 - SB[W[2], W[50], W[189], W[203]]/2 + 
   SB[W[2], W[50], W[189], W[218]]/2 + SB[W[2], W[50], W[190], W[182]]/2 - 
   SB[W[2], W[50], W[190], W[183]]/2 - SB[W[2], W[50], W[190], W[187]]/2 - 
   SB[W[2], W[50], W[190], W[188]]/2 + SB[W[2], W[50], W[190], W[189]]/2 - 
   SB[W[2], W[50], W[190], W[190]]/2 - SB[W[2], W[50], W[190], W[194]]/2 + 
   SB[W[2], W[50], W[190], W[203]]/2 - SB[W[2], W[50], W[190], W[218]]/2 + 
   SB[W[2], W[50], W[194], W[182]]/2 - SB[W[2], W[50], W[194], W[183]]/2 - 
   SB[W[2], W[50], W[194], W[187]]/2 - SB[W[2], W[50], W[194], W[188]]/2 + 
   SB[W[2], W[50], W[194], W[189]]/2 - SB[W[2], W[50], W[194], W[190]]/2 - 
   SB[W[2], W[50], W[194], W[194]]/2 + SB[W[2], W[50], W[194], W[203]]/2 - 
   SB[W[2], W[50], W[194], W[218]]/2 + SB[W[2], W[50], W[218], W[182]]/2 - 
   SB[W[2], W[50], W[218], W[183]]/2 - SB[W[2], W[50], W[218], W[187]]/2 - 
   SB[W[2], W[50], W[218], W[188]]/2 + SB[W[2], W[50], W[218], W[189]]/2 - 
   SB[W[2], W[50], W[218], W[190]]/2 - SB[W[2], W[50], W[218], W[194]]/2 + 
   SB[W[2], W[50], W[218], W[203]]/2 - SB[W[2], W[50], W[218], W[218]]/2 + 
   SB[W[2], W[160], W[158], W[17]]/2 + SB[W[2], W[160], W[158], W[37]]/2 - 
   SB[W[2], W[160], W[158], W[86]]/2 - SB[W[2], W[160], W[160], W[6]]/4 + 
   SB[W[2], W[160], W[160], W[35]]/2 + SB[W[2], W[160], W[160], W[37]]/2 - 
   SB[W[2], W[160], W[160], W[47]]/4 - SB[W[2], W[160], W[160], W[86]]/4 + 
   SB[W[2], W[160], W[162], W[6]]/4 + SB[W[2], W[160], W[162], W[17]]/2 - 
   SB[W[2], W[160], W[162], W[35]]/2 + SB[W[2], W[160], W[162], W[47]]/4 - 
   SB[W[2], W[160], W[162], W[86]]/4 - SB[W[2], W[160], W[164], W[6]]/4 + 
   SB[W[2], W[160], W[164], W[37]]/2 + SB[W[2], W[160], W[164], W[47]]/4 - 
   SB[W[2], W[160], W[164], W[86]]/4 + SB[W[2], W[160], W[278], W[182]]/4 - 
   SB[W[2], W[160], W[278], W[183]]/4 - SB[W[2], W[160], W[278], W[187]]/4 - 
   SB[W[2], W[160], W[278], W[188]]/4 + SB[W[2], W[160], W[278], W[189]]/4 - 
   SB[W[2], W[160], W[278], W[190]]/4 - SB[W[2], W[160], W[278], W[194]]/4 + 
   SB[W[2], W[160], W[278], W[203]]/4 - SB[W[2], W[160], W[278], W[218]]/4 + 
   SB[W[4], W[2], W[2], W[17]]/2 + SB[W[4], W[2], W[2], W[37]]/2 - 
   SB[W[4], W[2], W[2], W[86]]/2 + SB[W[4], W[2], W[4], W[6]]/4 + 
   SB[W[4], W[2], W[4], W[17]]/2 - SB[W[4], W[2], W[4], W[35]]/2 + 
   SB[W[4], W[2], W[4], W[47]]/4 - SB[W[4], W[2], W[4], W[86]]/4 - 
   SB[W[4], W[2], W[6], W[6]]/4 - SB[W[4], W[2], W[6], W[17]] + 
   SB[W[4], W[2], W[6], W[35]]/2 - SB[W[4], W[2], W[6], W[37]]/2 - 
   SB[W[4], W[2], W[6], W[47]]/4 + (3*SB[W[4], W[2], W[6], W[86]])/4 - 
   SB[W[4], W[2], W[17], W[6]] - SB[W[4], W[2], W[17], W[17]] + 
   SB[W[4], W[2], W[17], W[35]] - SB[W[4], W[2], W[17], W[47]] + 
   SB[W[4], W[2], W[17], W[86]] - SB[W[4], W[2], W[19], W[6]] + 
   SB[W[4], W[2], W[19], W[37]] - SB[W[4], W[2], W[50], W[6]]/2 - 
   SB[W[4], W[2], W[50], W[17]] + SB[W[4], W[2], W[50], W[47]]/2 + 
   SB[W[4], W[2], W[50], W[86]]/2 + SB[W[4], W[2], W[65], W[6]] + 
   SB[W[4], W[2], W[65], W[17]] - SB[W[4], W[2], W[65], W[86]] + 
   SB[W[4], W[2], W[89], W[6]]/4 - SB[W[4], W[2], W[89], W[37]]/2 - 
   SB[W[4], W[2], W[89], W[47]]/4 + SB[W[4], W[2], W[89], W[86]]/4 + 
   SB[W[4], W[2], W[93], W[6]]/4 + SB[W[4], W[2], W[93], W[17]]/2 - 
   SB[W[4], W[2], W[93], W[35]]/2 + SB[W[4], W[2], W[93], W[47]]/4 - 
   SB[W[4], W[2], W[93], W[86]]/4 - SB[W[4], W[2], W[182], W[182]]/4 + 
   SB[W[4], W[2], W[182], W[183]]/4 + SB[W[4], W[2], W[182], W[187]]/4 + 
   SB[W[4], W[2], W[182], W[188]]/4 - SB[W[4], W[2], W[182], W[189]]/4 + 
   SB[W[4], W[2], W[182], W[190]]/4 + SB[W[4], W[2], W[182], W[194]]/4 - 
   SB[W[4], W[2], W[182], W[203]]/4 + SB[W[4], W[2], W[182], W[218]]/4 - 
   SB[W[4], W[2], W[184], W[182]]/4 + SB[W[4], W[2], W[184], W[183]]/4 + 
   SB[W[4], W[2], W[184], W[187]]/4 + SB[W[4], W[2], W[184], W[188]]/4 - 
   SB[W[4], W[2], W[184], W[189]]/4 + SB[W[4], W[2], W[184], W[190]]/4 + 
   SB[W[4], W[2], W[184], W[194]]/4 - SB[W[4], W[2], W[184], W[203]]/4 + 
   SB[W[4], W[2], W[184], W[218]]/4 - SB[W[4], W[2], W[186], W[182]]/4 + 
   SB[W[4], W[2], W[186], W[183]]/4 + SB[W[4], W[2], W[186], W[187]]/4 + 
   SB[W[4], W[2], W[186], W[188]]/4 - SB[W[4], W[2], W[186], W[189]]/4 + 
   SB[W[4], W[2], W[186], W[190]]/4 + SB[W[4], W[2], W[186], W[194]]/4 - 
   SB[W[4], W[2], W[186], W[203]]/4 + SB[W[4], W[2], W[186], W[218]]/4 - 
   SB[W[4], W[2], W[187], W[182]]/4 + SB[W[4], W[2], W[187], W[183]]/4 + 
   SB[W[4], W[2], W[187], W[187]]/4 + SB[W[4], W[2], W[187], W[188]]/4 - 
   SB[W[4], W[2], W[187], W[189]]/4 + SB[W[4], W[2], W[187], W[190]]/4 + 
   SB[W[4], W[2], W[187], W[194]]/4 - SB[W[4], W[2], W[187], W[203]]/4 + 
   SB[W[4], W[2], W[187], W[218]]/4 - SB[W[4], W[2], W[188], W[182]]/4 + 
   SB[W[4], W[2], W[188], W[183]]/4 + SB[W[4], W[2], W[188], W[187]]/4 + 
   SB[W[4], W[2], W[188], W[188]]/4 - SB[W[4], W[2], W[188], W[189]]/4 + 
   SB[W[4], W[2], W[188], W[190]]/4 + SB[W[4], W[2], W[188], W[194]]/4 - 
   SB[W[4], W[2], W[188], W[203]]/4 + SB[W[4], W[2], W[188], W[218]]/4 - 
   SB[W[4], W[2], W[189], W[182]]/4 + SB[W[4], W[2], W[189], W[183]]/4 + 
   SB[W[4], W[2], W[189], W[187]]/4 + SB[W[4], W[2], W[189], W[188]]/4 - 
   SB[W[4], W[2], W[189], W[189]]/4 + SB[W[4], W[2], W[189], W[190]]/4 + 
   SB[W[4], W[2], W[189], W[194]]/4 - SB[W[4], W[2], W[189], W[203]]/4 + 
   SB[W[4], W[2], W[189], W[218]]/4 - SB[W[4], W[2], W[209], W[182]]/4 + 
   SB[W[4], W[2], W[209], W[183]]/4 + SB[W[4], W[2], W[209], W[187]]/4 + 
   SB[W[4], W[2], W[209], W[188]]/4 - SB[W[4], W[2], W[209], W[189]]/4 + 
   SB[W[4], W[2], W[209], W[190]]/4 + SB[W[4], W[2], W[209], W[194]]/4 - 
   SB[W[4], W[2], W[209], W[203]]/4 + SB[W[4], W[2], W[209], W[218]]/4 - 
   SB[W[4], W[2], W[211], W[182]]/4 + SB[W[4], W[2], W[211], W[183]]/4 + 
   SB[W[4], W[2], W[211], W[187]]/4 + SB[W[4], W[2], W[211], W[188]]/4 - 
   SB[W[4], W[2], W[211], W[189]]/4 + SB[W[4], W[2], W[211], W[190]]/4 + 
   SB[W[4], W[2], W[211], W[194]]/4 - SB[W[4], W[2], W[211], W[203]]/4 + 
   SB[W[4], W[2], W[211], W[218]]/4 - SB[W[4], W[5], W[6], W[6]]/2 - 
   SB[W[4], W[5], W[6], W[47]]/2 + SB[W[4], W[5], W[6], W[86]]/2 + 
   SB[W[4], W[5], W[26], W[17]] - SB[W[4], W[5], W[26], W[47]] - 
   SB[W[4], W[5], W[31], W[6]]/2 - SB[W[4], W[5], W[31], W[17]] + 
   SB[W[4], W[5], W[31], W[47]]/2 + SB[W[4], W[5], W[31], W[86]]/2 - 
   SB[W[4], W[5], W[50], W[6]]/2 - SB[W[4], W[5], W[50], W[17]] + 
   SB[W[4], W[5], W[50], W[47]]/2 + SB[W[4], W[5], W[50], W[86]]/2 + 
   SB[W[4], W[5], W[65], W[6]] + SB[W[4], W[5], W[65], W[17]] - 
   SB[W[4], W[5], W[65], W[86]] - SB[W[4], W[5], W[184], W[182]]/2 + 
   SB[W[4], W[5], W[184], W[183]]/2 + SB[W[4], W[5], W[184], W[187]]/2 + 
   SB[W[4], W[5], W[184], W[188]]/2 - SB[W[4], W[5], W[184], W[189]]/2 + 
   SB[W[4], W[5], W[184], W[190]]/2 + SB[W[4], W[5], W[184], W[194]]/2 - 
   SB[W[4], W[5], W[184], W[203]]/2 + SB[W[4], W[5], W[184], W[218]]/2 - 
   SB[W[4], W[5], W[187], W[182]]/2 + SB[W[4], W[5], W[187], W[183]]/2 + 
   SB[W[4], W[5], W[187], W[187]]/2 + SB[W[4], W[5], W[187], W[188]]/2 - 
   SB[W[4], W[5], W[187], W[189]]/2 + SB[W[4], W[5], W[187], W[190]]/2 + 
   SB[W[4], W[5], W[187], W[194]]/2 - SB[W[4], W[5], W[187], W[203]]/2 + 
   SB[W[4], W[5], W[187], W[218]]/2 - SB[W[4], W[5], W[188], W[182]]/2 + 
   SB[W[4], W[5], W[188], W[183]]/2 + SB[W[4], W[5], W[188], W[187]]/2 + 
   SB[W[4], W[5], W[188], W[188]]/2 - SB[W[4], W[5], W[188], W[189]]/2 + 
   SB[W[4], W[5], W[188], W[190]]/2 + SB[W[4], W[5], W[188], W[194]]/2 - 
   SB[W[4], W[5], W[188], W[203]]/2 + SB[W[4], W[5], W[188], W[218]]/2 - 
   SB[W[4], W[6], W[2], W[17]]/2 - SB[W[4], W[6], W[2], W[37]]/2 + 
   SB[W[4], W[6], W[2], W[86]]/2 - SB[W[4], W[6], W[4], W[6]]/4 - 
   SB[W[4], W[6], W[4], W[17]]/2 + SB[W[4], W[6], W[4], W[35]]/2 - 
   SB[W[4], W[6], W[4], W[47]]/4 + SB[W[4], W[6], W[4], W[86]]/4 - 
   SB[W[4], W[6], W[5], W[6]]/2 - SB[W[4], W[6], W[5], W[47]]/2 + 
   SB[W[4], W[6], W[5], W[86]]/2 - SB[W[4], W[6], W[6], W[6]]/4 + 
   SB[W[4], W[6], W[6], W[35]]/2 + SB[W[4], W[6], W[6], W[37]]/2 - 
   SB[W[4], W[6], W[6], W[47]]/4 - SB[W[4], W[6], W[6], W[86]]/4 + 
   SB[W[4], W[6], W[19], W[6]] - SB[W[4], W[6], W[19], W[37]] - 
   SB[W[4], W[6], W[89], W[6]]/4 + SB[W[4], W[6], W[89], W[37]]/2 + 
   SB[W[4], W[6], W[89], W[47]]/4 - SB[W[4], W[6], W[89], W[86]]/4 + 
   SB[W[4], W[6], W[93], W[6]]/4 + SB[W[4], W[6], W[93], W[17]]/2 - 
   SB[W[4], W[6], W[93], W[35]]/2 + SB[W[4], W[6], W[93], W[47]]/4 - 
   SB[W[4], W[6], W[93], W[86]]/4 + SB[W[4], W[6], W[182], W[182]]/4 - 
   SB[W[4], W[6], W[182], W[183]]/4 - SB[W[4], W[6], W[182], W[187]]/4 - 
   SB[W[4], W[6], W[182], W[188]]/4 + SB[W[4], W[6], W[182], W[189]]/4 - 
   SB[W[4], W[6], W[182], W[190]]/4 - SB[W[4], W[6], W[182], W[194]]/4 + 
   SB[W[4], W[6], W[182], W[203]]/4 - SB[W[4], W[6], W[182], W[218]]/4 - 
   SB[W[4], W[6], W[184], W[182]]/4 + SB[W[4], W[6], W[184], W[183]]/4 + 
   SB[W[4], W[6], W[184], W[187]]/4 + SB[W[4], W[6], W[184], W[188]]/4 - 
   SB[W[4], W[6], W[184], W[189]]/4 + SB[W[4], W[6], W[184], W[190]]/4 + 
   SB[W[4], W[6], W[184], W[194]]/4 - SB[W[4], W[6], W[184], W[203]]/4 + 
   SB[W[4], W[6], W[184], W[218]]/4 + SB[W[4], W[6], W[186], W[182]]/4 - 
   SB[W[4], W[6], W[186], W[183]]/4 - SB[W[4], W[6], W[186], W[187]]/4 - 
   SB[W[4], W[6], W[186], W[188]]/4 + SB[W[4], W[6], W[186], W[189]]/4 - 
   SB[W[4], W[6], W[186], W[190]]/4 - SB[W[4], W[6], W[186], W[194]]/4 + 
   SB[W[4], W[6], W[186], W[203]]/4 - SB[W[4], W[6], W[186], W[218]]/4 - 
   SB[W[4], W[6], W[187], W[182]]/4 + SB[W[4], W[6], W[187], W[183]]/4 + 
   SB[W[4], W[6], W[187], W[187]]/4 + SB[W[4], W[6], W[187], W[188]]/4 - 
   SB[W[4], W[6], W[187], W[189]]/4 + SB[W[4], W[6], W[187], W[190]]/4 + 
   SB[W[4], W[6], W[187], W[194]]/4 - SB[W[4], W[6], W[187], W[203]]/4 + 
   SB[W[4], W[6], W[187], W[218]]/4 - SB[W[4], W[6], W[188], W[182]]/4 + 
   SB[W[4], W[6], W[188], W[183]]/4 + SB[W[4], W[6], W[188], W[187]]/4 + 
   SB[W[4], W[6], W[188], W[188]]/4 - SB[W[4], W[6], W[188], W[189]]/4 + 
   SB[W[4], W[6], W[188], W[190]]/4 + SB[W[4], W[6], W[188], W[194]]/4 - 
   SB[W[4], W[6], W[188], W[203]]/4 + SB[W[4], W[6], W[188], W[218]]/4 + 
   SB[W[4], W[6], W[189], W[182]]/4 - SB[W[4], W[6], W[189], W[183]]/4 - 
   SB[W[4], W[6], W[189], W[187]]/4 - SB[W[4], W[6], W[189], W[188]]/4 + 
   SB[W[4], W[6], W[189], W[189]]/4 - SB[W[4], W[6], W[189], W[190]]/4 - 
   SB[W[4], W[6], W[189], W[194]]/4 + SB[W[4], W[6], W[189], W[203]]/4 - 
   SB[W[4], W[6], W[189], W[218]]/4 - SB[W[4], W[6], W[209], W[182]]/4 + 
   SB[W[4], W[6], W[209], W[183]]/4 + SB[W[4], W[6], W[209], W[187]]/4 + 
   SB[W[4], W[6], W[209], W[188]]/4 - SB[W[4], W[6], W[209], W[189]]/4 + 
   SB[W[4], W[6], W[209], W[190]]/4 + SB[W[4], W[6], W[209], W[194]]/4 - 
   SB[W[4], W[6], W[209], W[203]]/4 + SB[W[4], W[6], W[209], W[218]]/4 + 
   SB[W[4], W[6], W[211], W[182]]/4 - SB[W[4], W[6], W[211], W[183]]/4 - 
   SB[W[4], W[6], W[211], W[187]]/4 - SB[W[4], W[6], W[211], W[188]]/4 + 
   SB[W[4], W[6], W[211], W[189]]/4 - SB[W[4], W[6], W[211], W[190]]/4 - 
   SB[W[4], W[6], W[211], W[194]]/4 + SB[W[4], W[6], W[211], W[203]]/4 - 
   SB[W[4], W[6], W[211], W[218]]/4 - SB[W[4], W[7], W[2], W[17]] - 
   SB[W[4], W[7], W[2], W[37]] + SB[W[4], W[7], W[2], W[86]] - 
   SB[W[4], W[7], W[4], W[6]]/2 - SB[W[4], W[7], W[4], W[47]]/2 + 
   SB[W[4], W[7], W[4], W[86]]/2 - SB[W[4], W[7], W[5], W[6]]/2 - 
   SB[W[4], W[7], W[5], W[47]]/2 + SB[W[4], W[7], W[5], W[86]]/2 + 
   SB[W[4], W[7], W[19], W[6]] - SB[W[4], W[7], W[19], W[37]] - 
   SB[W[4], W[7], W[26], W[17]] + SB[W[4], W[7], W[26], W[47]] + 
   SB[W[4], W[7], W[50], W[6]]/2 + SB[W[4], W[7], W[50], W[17]] - 
   SB[W[4], W[7], W[50], W[47]]/2 - SB[W[4], W[7], W[50], W[86]]/2 - 
   SB[W[4], W[7], W[89], W[6]]/2 + SB[W[4], W[7], W[89], W[37]] + 
   SB[W[4], W[7], W[89], W[47]]/2 - SB[W[4], W[7], W[89], W[86]]/2 + 
   SB[W[4], W[7], W[182], W[182]]/2 - SB[W[4], W[7], W[182], W[183]]/2 - 
   SB[W[4], W[7], W[182], W[187]]/2 - SB[W[4], W[7], W[182], W[188]]/2 + 
   SB[W[4], W[7], W[182], W[189]]/2 - SB[W[4], W[7], W[182], W[190]]/2 - 
   SB[W[4], W[7], W[182], W[194]]/2 + SB[W[4], W[7], W[182], W[203]]/2 - 
   SB[W[4], W[7], W[182], W[218]]/2 + SB[W[4], W[7], W[186], W[182]]/2 - 
   SB[W[4], W[7], W[186], W[183]]/2 - SB[W[4], W[7], W[186], W[187]]/2 - 
   SB[W[4], W[7], W[186], W[188]]/2 + SB[W[4], W[7], W[186], W[189]]/2 - 
   SB[W[4], W[7], W[186], W[190]]/2 - SB[W[4], W[7], W[186], W[194]]/2 + 
   SB[W[4], W[7], W[186], W[203]]/2 - SB[W[4], W[7], W[186], W[218]]/2 + 
   SB[W[4], W[7], W[189], W[182]]/2 - SB[W[4], W[7], W[189], W[183]]/2 - 
   SB[W[4], W[7], W[189], W[187]]/2 - SB[W[4], W[7], W[189], W[188]]/2 + 
   SB[W[4], W[7], W[189], W[189]]/2 - SB[W[4], W[7], W[189], W[190]]/2 - 
   SB[W[4], W[7], W[189], W[194]]/2 + SB[W[4], W[7], W[189], W[203]]/2 - 
   SB[W[4], W[7], W[189], W[218]]/2 + SB[W[4], W[7], W[211], W[182]]/2 - 
   SB[W[4], W[7], W[211], W[183]]/2 - SB[W[4], W[7], W[211], W[187]]/2 - 
   SB[W[4], W[7], W[211], W[188]]/2 + SB[W[4], W[7], W[211], W[189]]/2 - 
   SB[W[4], W[7], W[211], W[190]]/2 - SB[W[4], W[7], W[211], W[194]]/2 + 
   SB[W[4], W[7], W[211], W[203]]/2 - SB[W[4], W[7], W[211], W[218]]/2 + 
   SB[W[4], W[8], W[5], W[6]]/2 + SB[W[4], W[8], W[5], W[47]]/2 - 
   SB[W[4], W[8], W[5], W[86]]/2 + SB[W[4], W[8], W[6], W[6]]/2 + 
   SB[W[4], W[8], W[6], W[17]] - SB[W[4], W[8], W[6], W[35]] + 
   SB[W[4], W[8], W[6], W[47]]/2 - SB[W[4], W[8], W[6], W[86]]/2 + 
   SB[W[4], W[8], W[17], W[6]] + SB[W[4], W[8], W[17], W[17]] - 
   SB[W[4], W[8], W[17], W[35]] + SB[W[4], W[8], W[17], W[47]] - 
   SB[W[4], W[8], W[17], W[86]] + SB[W[4], W[8], W[50], W[6]]/2 + 
   SB[W[4], W[8], W[50], W[17]] - SB[W[4], W[8], W[50], W[47]]/2 - 
   SB[W[4], W[8], W[50], W[86]]/2 - SB[W[4], W[8], W[65], W[6]] - 
   SB[W[4], W[8], W[65], W[17]] + SB[W[4], W[8], W[65], W[86]] - 
   SB[W[4], W[8], W[93], W[6]]/2 - SB[W[4], W[8], W[93], W[17]] + 
   SB[W[4], W[8], W[93], W[35]] - SB[W[4], W[8], W[93], W[47]]/2 + 
   SB[W[4], W[8], W[93], W[86]]/2 + SB[W[4], W[8], W[184], W[182]]/2 - 
   SB[W[4], W[8], W[184], W[183]]/2 - SB[W[4], W[8], W[184], W[187]]/2 - 
   SB[W[4], W[8], W[184], W[188]]/2 + SB[W[4], W[8], W[184], W[189]]/2 - 
   SB[W[4], W[8], W[184], W[190]]/2 - SB[W[4], W[8], W[184], W[194]]/2 + 
   SB[W[4], W[8], W[184], W[203]]/2 - SB[W[4], W[8], W[184], W[218]]/2 + 
   SB[W[4], W[8], W[187], W[182]]/2 - SB[W[4], W[8], W[187], W[183]]/2 - 
   SB[W[4], W[8], W[187], W[187]]/2 - SB[W[4], W[8], W[187], W[188]]/2 + 
   SB[W[4], W[8], W[187], W[189]]/2 - SB[W[4], W[8], W[187], W[190]]/2 - 
   SB[W[4], W[8], W[187], W[194]]/2 + SB[W[4], W[8], W[187], W[203]]/2 - 
   SB[W[4], W[8], W[187], W[218]]/2 + SB[W[4], W[8], W[188], W[182]]/2 - 
   SB[W[4], W[8], W[188], W[183]]/2 - SB[W[4], W[8], W[188], W[187]]/2 - 
   SB[W[4], W[8], W[188], W[188]]/2 + SB[W[4], W[8], W[188], W[189]]/2 - 
   SB[W[4], W[8], W[188], W[190]]/2 - SB[W[4], W[8], W[188], W[194]]/2 + 
   SB[W[4], W[8], W[188], W[203]]/2 - SB[W[4], W[8], W[188], W[218]]/2 + 
   SB[W[4], W[8], W[209], W[182]]/2 - SB[W[4], W[8], W[209], W[183]]/2 - 
   SB[W[4], W[8], W[209], W[187]]/2 - SB[W[4], W[8], W[209], W[188]]/2 + 
   SB[W[4], W[8], W[209], W[189]]/2 - SB[W[4], W[8], W[209], W[190]]/2 - 
   SB[W[4], W[8], W[209], W[194]]/2 + SB[W[4], W[8], W[209], W[203]]/2 - 
   SB[W[4], W[8], W[209], W[218]]/2 + SB[W[4], W[19], W[2], W[17]] + 
   SB[W[4], W[19], W[2], W[37]] - SB[W[4], W[19], W[2], W[86]] + 
   SB[W[4], W[19], W[4], W[6]]/2 + SB[W[4], W[19], W[4], W[47]]/2 - 
   SB[W[4], W[19], W[4], W[86]]/2 + SB[W[4], W[19], W[5], W[6]]/2 + 
   SB[W[4], W[19], W[5], W[47]]/2 - SB[W[4], W[19], W[5], W[86]]/2 + 
   SB[W[4], W[19], W[6], W[6]]/2 + SB[W[4], W[19], W[6], W[47]]/2 - 
   SB[W[4], W[19], W[6], W[86]]/2 - SB[W[4], W[19], W[19], W[6]] + 
   SB[W[4], W[19], W[19], W[37]] + SB[W[4], W[19], W[31], W[6]]/2 + 
   SB[W[4], W[19], W[31], W[17]] - SB[W[4], W[19], W[31], W[47]]/2 - 
   SB[W[4], W[19], W[31], W[86]]/2 - SB[W[4], W[19], W[65], W[6]] - 
   SB[W[4], W[19], W[65], W[17]] + SB[W[4], W[19], W[65], W[86]] + 
   SB[W[4], W[19], W[89], W[6]]/2 - SB[W[4], W[19], W[89], W[37]] - 
   SB[W[4], W[19], W[89], W[47]]/2 + SB[W[4], W[19], W[89], W[86]]/2 - 
   SB[W[4], W[19], W[182], W[182]]/2 + SB[W[4], W[19], W[182], W[183]]/2 + 
   SB[W[4], W[19], W[182], W[187]]/2 + SB[W[4], W[19], W[182], W[188]]/2 - 
   SB[W[4], W[19], W[182], W[189]]/2 + SB[W[4], W[19], W[182], W[190]]/2 + 
   SB[W[4], W[19], W[182], W[194]]/2 - SB[W[4], W[19], W[182], W[203]]/2 + 
   SB[W[4], W[19], W[182], W[218]]/2 + SB[W[4], W[19], W[184], W[182]]/2 - 
   SB[W[4], W[19], W[184], W[183]]/2 - SB[W[4], W[19], W[184], W[187]]/2 - 
   SB[W[4], W[19], W[184], W[188]]/2 + SB[W[4], W[19], W[184], W[189]]/2 - 
   SB[W[4], W[19], W[184], W[190]]/2 - SB[W[4], W[19], W[184], W[194]]/2 + 
   SB[W[4], W[19], W[184], W[203]]/2 - SB[W[4], W[19], W[184], W[218]]/2 - 
   SB[W[4], W[19], W[186], W[182]]/2 + SB[W[4], W[19], W[186], W[183]]/2 + 
   SB[W[4], W[19], W[186], W[187]]/2 + SB[W[4], W[19], W[186], W[188]]/2 - 
   SB[W[4], W[19], W[186], W[189]]/2 + SB[W[4], W[19], W[186], W[190]]/2 + 
   SB[W[4], W[19], W[186], W[194]]/2 - SB[W[4], W[19], W[186], W[203]]/2 + 
   SB[W[4], W[19], W[186], W[218]]/2 + SB[W[4], W[19], W[187], W[182]]/2 - 
   SB[W[4], W[19], W[187], W[183]]/2 - SB[W[4], W[19], W[187], W[187]]/2 - 
   SB[W[4], W[19], W[187], W[188]]/2 + SB[W[4], W[19], W[187], W[189]]/2 - 
   SB[W[4], W[19], W[187], W[190]]/2 - SB[W[4], W[19], W[187], W[194]]/2 + 
   SB[W[4], W[19], W[187], W[203]]/2 - SB[W[4], W[19], W[187], W[218]]/2 + 
   SB[W[4], W[19], W[188], W[182]]/2 - SB[W[4], W[19], W[188], W[183]]/2 - 
   SB[W[4], W[19], W[188], W[187]]/2 - SB[W[4], W[19], W[188], W[188]]/2 + 
   SB[W[4], W[19], W[188], W[189]]/2 - SB[W[4], W[19], W[188], W[190]]/2 - 
   SB[W[4], W[19], W[188], W[194]]/2 + SB[W[4], W[19], W[188], W[203]]/2 - 
   SB[W[4], W[19], W[188], W[218]]/2 - SB[W[4], W[19], W[189], W[182]]/2 + 
   SB[W[4], W[19], W[189], W[183]]/2 + SB[W[4], W[19], W[189], W[187]]/2 + 
   SB[W[4], W[19], W[189], W[188]]/2 - SB[W[4], W[19], W[189], W[189]]/2 + 
   SB[W[4], W[19], W[189], W[190]]/2 + SB[W[4], W[19], W[189], W[194]]/2 - 
   SB[W[4], W[19], W[189], W[203]]/2 + SB[W[4], W[19], W[189], W[218]]/2 - 
   SB[W[4], W[19], W[211], W[182]]/2 + SB[W[4], W[19], W[211], W[183]]/2 + 
   SB[W[4], W[19], W[211], W[187]]/2 + SB[W[4], W[19], W[211], W[188]]/2 - 
   SB[W[4], W[19], W[211], W[189]]/2 + SB[W[4], W[19], W[211], W[190]]/2 + 
   SB[W[4], W[19], W[211], W[194]]/2 - SB[W[4], W[19], W[211], W[203]]/2 + 
   SB[W[4], W[19], W[211], W[218]]/2 - SB[W[4], W[158], W[158], W[17]]/2 - 
   SB[W[4], W[158], W[158], W[37]]/2 + SB[W[4], W[158], W[158], W[86]]/2 + 
   SB[W[4], W[158], W[160], W[6]]/4 - SB[W[4], W[158], W[160], W[35]]/2 - 
   SB[W[4], W[158], W[160], W[37]]/2 + SB[W[4], W[158], W[160], W[47]]/4 + 
   SB[W[4], W[158], W[160], W[86]]/4 - SB[W[4], W[158], W[162], W[6]]/4 - 
   SB[W[4], W[158], W[162], W[17]]/2 + SB[W[4], W[158], W[162], W[35]]/2 - 
   SB[W[4], W[158], W[162], W[47]]/4 + SB[W[4], W[158], W[162], W[86]]/4 + 
   SB[W[4], W[158], W[164], W[6]]/4 - SB[W[4], W[158], W[164], W[37]]/2 - 
   SB[W[4], W[158], W[164], W[47]]/4 + SB[W[4], W[158], W[164], W[86]]/4 - 
   SB[W[4], W[158], W[278], W[182]]/4 + SB[W[4], W[158], W[278], W[183]]/4 + 
   SB[W[4], W[158], W[278], W[187]]/4 + SB[W[4], W[158], W[278], W[188]]/4 - 
   SB[W[4], W[158], W[278], W[189]]/4 + SB[W[4], W[158], W[278], W[190]]/4 + 
   SB[W[4], W[158], W[278], W[194]]/4 - SB[W[4], W[158], W[278], W[203]]/4 + 
   SB[W[4], W[158], W[278], W[218]]/4 - SB[W[4], W[160], W[158], W[17]]/2 - 
   SB[W[4], W[160], W[158], W[37]]/2 + SB[W[4], W[160], W[158], W[86]]/2 + 
   SB[W[4], W[160], W[160], W[6]]/4 - SB[W[4], W[160], W[160], W[35]]/2 - 
   SB[W[4], W[160], W[160], W[37]]/2 + SB[W[4], W[160], W[160], W[47]]/4 + 
   SB[W[4], W[160], W[160], W[86]]/4 - SB[W[4], W[160], W[162], W[6]]/4 - 
   SB[W[4], W[160], W[162], W[17]]/2 + SB[W[4], W[160], W[162], W[35]]/2 - 
   SB[W[4], W[160], W[162], W[47]]/4 + SB[W[4], W[160], W[162], W[86]]/4 + 
   SB[W[4], W[160], W[164], W[6]]/4 - SB[W[4], W[160], W[164], W[37]]/2 - 
   SB[W[4], W[160], W[164], W[47]]/4 + SB[W[4], W[160], W[164], W[86]]/4 - 
   SB[W[4], W[160], W[278], W[182]]/4 + SB[W[4], W[160], W[278], W[183]]/4 + 
   SB[W[4], W[160], W[278], W[187]]/4 + SB[W[4], W[160], W[278], W[188]]/4 - 
   SB[W[4], W[160], W[278], W[189]]/4 + SB[W[4], W[160], W[278], W[190]]/4 + 
   SB[W[4], W[160], W[278], W[194]]/4 - SB[W[4], W[160], W[278], W[203]]/4 + 
   SB[W[4], W[160], W[278], W[218]]/4 - SB[W[5], W[4], W[6], W[6]]/2 - 
   SB[W[5], W[4], W[6], W[47]]/2 + SB[W[5], W[4], W[6], W[86]]/2 + 
   SB[W[5], W[4], W[26], W[17]] - SB[W[5], W[4], W[26], W[47]] - 
   SB[W[5], W[4], W[31], W[6]]/2 - SB[W[5], W[4], W[31], W[17]] + 
   SB[W[5], W[4], W[31], W[47]]/2 + SB[W[5], W[4], W[31], W[86]]/2 - 
   SB[W[5], W[4], W[50], W[6]]/2 - SB[W[5], W[4], W[50], W[17]] + 
   SB[W[5], W[4], W[50], W[47]]/2 + SB[W[5], W[4], W[50], W[86]]/2 + 
   SB[W[5], W[4], W[65], W[6]] + SB[W[5], W[4], W[65], W[17]] - 
   SB[W[5], W[4], W[65], W[86]] - SB[W[5], W[4], W[184], W[182]]/2 + 
   SB[W[5], W[4], W[184], W[183]]/2 + SB[W[5], W[4], W[184], W[187]]/2 + 
   SB[W[5], W[4], W[184], W[188]]/2 - SB[W[5], W[4], W[184], W[189]]/2 + 
   SB[W[5], W[4], W[184], W[190]]/2 + SB[W[5], W[4], W[184], W[194]]/2 - 
   SB[W[5], W[4], W[184], W[203]]/2 + SB[W[5], W[4], W[184], W[218]]/2 - 
   SB[W[5], W[4], W[187], W[182]]/2 + SB[W[5], W[4], W[187], W[183]]/2 + 
   SB[W[5], W[4], W[187], W[187]]/2 + SB[W[5], W[4], W[187], W[188]]/2 - 
   SB[W[5], W[4], W[187], W[189]]/2 + SB[W[5], W[4], W[187], W[190]]/2 + 
   SB[W[5], W[4], W[187], W[194]]/2 - SB[W[5], W[4], W[187], W[203]]/2 + 
   SB[W[5], W[4], W[187], W[218]]/2 - SB[W[5], W[4], W[188], W[182]]/2 + 
   SB[W[5], W[4], W[188], W[183]]/2 + SB[W[5], W[4], W[188], W[187]]/2 + 
   SB[W[5], W[4], W[188], W[188]]/2 - SB[W[5], W[4], W[188], W[189]]/2 + 
   SB[W[5], W[4], W[188], W[190]]/2 + SB[W[5], W[4], W[188], W[194]]/2 - 
   SB[W[5], W[4], W[188], W[203]]/2 + SB[W[5], W[4], W[188], W[218]]/2 - 
   SB[W[5], W[6], W[4], W[6]]/2 - SB[W[5], W[6], W[4], W[47]]/2 + 
   SB[W[5], W[6], W[4], W[86]]/2 - SB[W[5], W[6], W[8], W[14]] - 
   SB[W[5], W[6], W[8], W[17]] + SB[W[5], W[6], W[8], W[86]] - 
   SB[W[5], W[6], W[26], W[17]] + SB[W[5], W[6], W[26], W[47]] - 
   SB[W[5], W[6], W[32], W[6]]/2 + SB[W[5], W[6], W[32], W[14]] + 
   SB[W[5], W[6], W[32], W[47]]/2 - SB[W[5], W[6], W[32], W[86]]/2 + 
   SB[W[5], W[6], W[50], W[6]]/2 + SB[W[5], W[6], W[50], W[17]] - 
   SB[W[5], W[6], W[50], W[47]]/2 - SB[W[5], W[6], W[50], W[86]]/2 - 
   SB[W[5], W[6], W[185], W[182]]/2 + SB[W[5], W[6], W[185], W[183]]/2 + 
   SB[W[5], W[6], W[185], W[187]]/2 + SB[W[5], W[6], W[185], W[188]]/2 - 
   SB[W[5], W[6], W[185], W[189]]/2 + SB[W[5], W[6], W[185], W[190]]/2 + 
   SB[W[5], W[6], W[185], W[194]]/2 - SB[W[5], W[6], W[185], W[203]]/2 + 
   SB[W[5], W[6], W[185], W[218]]/2 - SB[W[5], W[8], W[5], W[6]] + 
   SB[W[5], W[8], W[5], W[14]] - SB[W[5], W[8], W[6], W[14]] - 
   SB[W[5], W[8], W[6], W[17]] + SB[W[5], W[8], W[6], W[86]] - 
   SB[W[5], W[8], W[17], W[6]] - SB[W[5], W[8], W[17], W[17]] + 
   SB[W[5], W[8], W[17], W[86]] + SB[W[5], W[8], W[65], W[6]] + 
   SB[W[5], W[8], W[65], W[17]] - SB[W[5], W[8], W[65], W[86]] + 
   SB[W[5], W[20], W[5], W[6]]/2 - SB[W[5], W[20], W[5], W[14]] - 
   SB[W[5], W[20], W[5], W[47]]/2 + SB[W[5], W[20], W[5], W[86]]/2 - 
   SB[W[5], W[20], W[6], W[6]]/2 + SB[W[5], W[20], W[6], W[14]] + 
   SB[W[5], W[20], W[6], W[47]]/2 - SB[W[5], W[20], W[6], W[86]]/2 + 
   SB[W[5], W[20], W[8], W[14]] + SB[W[5], W[20], W[8], W[17]] - 
   SB[W[5], W[20], W[8], W[86]] + SB[W[5], W[20], W[32], W[6]]/2 - 
   SB[W[5], W[20], W[32], W[14]] - SB[W[5], W[20], W[32], W[47]]/2 + 
   SB[W[5], W[20], W[32], W[86]]/2 + SB[W[5], W[20], W[47], W[6]]/2 + 
   SB[W[5], W[20], W[47], W[17]] - SB[W[5], W[20], W[47], W[47]]/2 - 
   SB[W[5], W[20], W[47], W[86]]/2 - SB[W[5], W[20], W[50], W[6]]/2 - 
   SB[W[5], W[20], W[50], W[17]] + SB[W[5], W[20], W[50], W[47]]/2 + 
   SB[W[5], W[20], W[50], W[86]]/2 + SB[W[5], W[20], W[182], W[182]]/2 - 
   SB[W[5], W[20], W[182], W[183]]/2 - SB[W[5], W[20], W[182], W[187]]/2 - 
   SB[W[5], W[20], W[182], W[188]]/2 + SB[W[5], W[20], W[182], W[189]]/2 - 
   SB[W[5], W[20], W[182], W[190]]/2 - SB[W[5], W[20], W[182], W[194]]/2 + 
   SB[W[5], W[20], W[182], W[203]]/2 - SB[W[5], W[20], W[182], W[218]]/2 - 
   SB[W[5], W[20], W[183], W[182]]/2 + SB[W[5], W[20], W[183], W[183]]/2 + 
   SB[W[5], W[20], W[183], W[187]]/2 + SB[W[5], W[20], W[183], W[188]]/2 - 
   SB[W[5], W[20], W[183], W[189]]/2 + SB[W[5], W[20], W[183], W[190]]/2 + 
   SB[W[5], W[20], W[183], W[194]]/2 - SB[W[5], W[20], W[183], W[203]]/2 + 
   SB[W[5], W[20], W[183], W[218]]/2 + SB[W[5], W[20], W[185], W[182]]/2 - 
   SB[W[5], W[20], W[185], W[183]]/2 - SB[W[5], W[20], W[185], W[187]]/2 - 
   SB[W[5], W[20], W[185], W[188]]/2 + SB[W[5], W[20], W[185], W[189]]/2 - 
   SB[W[5], W[20], W[185], W[190]]/2 - SB[W[5], W[20], W[185], W[194]]/2 + 
   SB[W[5], W[20], W[185], W[203]]/2 - SB[W[5], W[20], W[185], W[218]]/2 - 
   SB[W[5], W[20], W[187], W[182]]/2 + SB[W[5], W[20], W[187], W[183]]/2 + 
   SB[W[5], W[20], W[187], W[187]]/2 + SB[W[5], W[20], W[187], W[188]]/2 - 
   SB[W[5], W[20], W[187], W[189]]/2 + SB[W[5], W[20], W[187], W[190]]/2 + 
   SB[W[5], W[20], W[187], W[194]]/2 - SB[W[5], W[20], W[187], W[203]]/2 + 
   SB[W[5], W[20], W[187], W[218]]/2 - SB[W[5], W[20], W[188], W[182]]/2 + 
   SB[W[5], W[20], W[188], W[183]]/2 + SB[W[5], W[20], W[188], W[187]]/2 + 
   SB[W[5], W[20], W[188], W[188]]/2 - SB[W[5], W[20], W[188], W[189]]/2 + 
   SB[W[5], W[20], W[188], W[190]]/2 + SB[W[5], W[20], W[188], W[194]]/2 - 
   SB[W[5], W[20], W[188], W[203]]/2 + SB[W[5], W[20], W[188], W[218]]/2 + 
   SB[W[5], W[20], W[189], W[182]]/2 - SB[W[5], W[20], W[189], W[183]]/2 - 
   SB[W[5], W[20], W[189], W[187]]/2 - SB[W[5], W[20], W[189], W[188]]/2 + 
   SB[W[5], W[20], W[189], W[189]]/2 - SB[W[5], W[20], W[189], W[190]]/2 - 
   SB[W[5], W[20], W[189], W[194]]/2 + SB[W[5], W[20], W[189], W[203]]/2 - 
   SB[W[5], W[20], W[189], W[218]]/2 - SB[W[5], W[20], W[190], W[182]]/2 + 
   SB[W[5], W[20], W[190], W[183]]/2 + SB[W[5], W[20], W[190], W[187]]/2 + 
   SB[W[5], W[20], W[190], W[188]]/2 - SB[W[5], W[20], W[190], W[189]]/2 + 
   SB[W[5], W[20], W[190], W[190]]/2 + SB[W[5], W[20], W[190], W[194]]/2 - 
   SB[W[5], W[20], W[190], W[203]]/2 + SB[W[5], W[20], W[190], W[218]]/2 - 
   SB[W[5], W[20], W[194], W[182]]/2 + SB[W[5], W[20], W[194], W[183]]/2 + 
   SB[W[5], W[20], W[194], W[187]]/2 + SB[W[5], W[20], W[194], W[188]]/2 - 
   SB[W[5], W[20], W[194], W[189]]/2 + SB[W[5], W[20], W[194], W[190]]/2 + 
   SB[W[5], W[20], W[194], W[194]]/2 - SB[W[5], W[20], W[194], W[203]]/2 + 
   SB[W[5], W[20], W[194], W[218]]/2 - SB[W[5], W[20], W[218], W[182]]/2 + 
   SB[W[5], W[20], W[218], W[183]]/2 + SB[W[5], W[20], W[218], W[187]]/2 + 
   SB[W[5], W[20], W[218], W[188]]/2 - SB[W[5], W[20], W[218], W[189]]/2 + 
   SB[W[5], W[20], W[218], W[190]]/2 + SB[W[5], W[20], W[218], W[194]]/2 - 
   SB[W[5], W[20], W[218], W[203]]/2 + SB[W[5], W[20], W[218], W[218]]/2 - 
   SB[W[5], W[26], W[4], W[6]]/2 - SB[W[5], W[26], W[4], W[47]]/2 + 
   SB[W[5], W[26], W[4], W[86]]/2 - SB[W[5], W[26], W[5], W[6]]/2 - 
   SB[W[5], W[26], W[5], W[47]]/2 + SB[W[5], W[26], W[5], W[86]]/2 - 
   SB[W[5], W[26], W[6], W[17]] + SB[W[5], W[26], W[6], W[47]] - 
   SB[W[5], W[26], W[17], W[6]] - SB[W[5], W[26], W[17], W[17]] + 
   SB[W[5], W[26], W[17], W[86]] - 2*SB[W[5], W[26], W[26], W[17]] + 
   2*SB[W[5], W[26], W[26], W[47]] + SB[W[5], W[26], W[31], W[6]]/2 + 
   SB[W[5], W[26], W[31], W[17]] - SB[W[5], W[26], W[31], W[47]]/2 - 
   SB[W[5], W[26], W[31], W[86]]/2 + SB[W[5], W[26], W[47], W[6]]/2 + 
   SB[W[5], W[26], W[47], W[17]] - SB[W[5], W[26], W[47], W[47]]/2 - 
   SB[W[5], W[26], W[47], W[86]]/2 + SB[W[5], W[26], W[50], W[6]]/2 + 
   SB[W[5], W[26], W[50], W[17]] - SB[W[5], W[26], W[50], W[47]]/2 - 
   SB[W[5], W[26], W[50], W[86]]/2 + SB[W[5], W[26], W[182], W[182]]/2 - 
   SB[W[5], W[26], W[182], W[183]]/2 - SB[W[5], W[26], W[182], W[187]]/2 - 
   SB[W[5], W[26], W[182], W[188]]/2 + SB[W[5], W[26], W[182], W[189]]/2 - 
   SB[W[5], W[26], W[182], W[190]]/2 - SB[W[5], W[26], W[182], W[194]]/2 + 
   SB[W[5], W[26], W[182], W[203]]/2 - SB[W[5], W[26], W[182], W[218]]/2 - 
   SB[W[5], W[26], W[183], W[182]]/2 + SB[W[5], W[26], W[183], W[183]]/2 + 
   SB[W[5], W[26], W[183], W[187]]/2 + SB[W[5], W[26], W[183], W[188]]/2 - 
   SB[W[5], W[26], W[183], W[189]]/2 + SB[W[5], W[26], W[183], W[190]]/2 + 
   SB[W[5], W[26], W[183], W[194]]/2 - SB[W[5], W[26], W[183], W[203]]/2 + 
   SB[W[5], W[26], W[183], W[218]]/2 + SB[W[5], W[26], W[184], W[182]]/2 - 
   SB[W[5], W[26], W[184], W[183]]/2 - SB[W[5], W[26], W[184], W[187]]/2 - 
   SB[W[5], W[26], W[184], W[188]]/2 + SB[W[5], W[26], W[184], W[189]]/2 - 
   SB[W[5], W[26], W[184], W[190]]/2 - SB[W[5], W[26], W[184], W[194]]/2 + 
   SB[W[5], W[26], W[184], W[203]]/2 - SB[W[5], W[26], W[184], W[218]]/2 + 
   SB[W[5], W[26], W[189], W[182]]/2 - SB[W[5], W[26], W[189], W[183]]/2 - 
   SB[W[5], W[26], W[189], W[187]]/2 - SB[W[5], W[26], W[189], W[188]]/2 + 
   SB[W[5], W[26], W[189], W[189]]/2 - SB[W[5], W[26], W[189], W[190]]/2 - 
   SB[W[5], W[26], W[189], W[194]]/2 + SB[W[5], W[26], W[189], W[203]]/2 - 
   SB[W[5], W[26], W[189], W[218]]/2 - SB[W[5], W[26], W[190], W[182]]/2 + 
   SB[W[5], W[26], W[190], W[183]]/2 + SB[W[5], W[26], W[190], W[187]]/2 + 
   SB[W[5], W[26], W[190], W[188]]/2 - SB[W[5], W[26], W[190], W[189]]/2 + 
   SB[W[5], W[26], W[190], W[190]]/2 + SB[W[5], W[26], W[190], W[194]]/2 - 
   SB[W[5], W[26], W[190], W[203]]/2 + SB[W[5], W[26], W[190], W[218]]/2 - 
   SB[W[5], W[26], W[194], W[182]]/2 + SB[W[5], W[26], W[194], W[183]]/2 + 
   SB[W[5], W[26], W[194], W[187]]/2 + SB[W[5], W[26], W[194], W[188]]/2 - 
   SB[W[5], W[26], W[194], W[189]]/2 + SB[W[5], W[26], W[194], W[190]]/2 + 
   SB[W[5], W[26], W[194], W[194]]/2 - SB[W[5], W[26], W[194], W[203]]/2 + 
   SB[W[5], W[26], W[194], W[218]]/2 - SB[W[5], W[26], W[218], W[182]]/2 + 
   SB[W[5], W[26], W[218], W[183]]/2 + SB[W[5], W[26], W[218], W[187]]/2 + 
   SB[W[5], W[26], W[218], W[188]]/2 - SB[W[5], W[26], W[218], W[189]]/2 + 
   SB[W[5], W[26], W[218], W[190]]/2 + SB[W[5], W[26], W[218], W[194]]/2 - 
   SB[W[5], W[26], W[218], W[203]]/2 + SB[W[5], W[26], W[218], W[218]]/2 + 
   SB[W[5], W[50], W[4], W[6]]/2 + SB[W[5], W[50], W[4], W[47]]/2 - 
   SB[W[5], W[50], W[4], W[86]]/2 + SB[W[5], W[50], W[5], W[6]]/2 + 
   SB[W[5], W[50], W[5], W[47]]/2 - SB[W[5], W[50], W[5], W[86]]/2 + 
   SB[W[5], W[50], W[6], W[6]]/2 + SB[W[5], W[50], W[6], W[17]] - 
   SB[W[5], W[50], W[6], W[47]]/2 - SB[W[5], W[50], W[6], W[86]]/2 + 
   SB[W[5], W[50], W[17], W[6]] + SB[W[5], W[50], W[17], W[17]] - 
   SB[W[5], W[50], W[17], W[86]] + SB[W[5], W[50], W[26], W[17]] - 
   SB[W[5], W[50], W[26], W[47]] - SB[W[5], W[50], W[47], W[6]]/2 - 
   SB[W[5], W[50], W[47], W[17]] + SB[W[5], W[50], W[47], W[47]]/2 + 
   SB[W[5], W[50], W[47], W[86]]/2 - SB[W[5], W[50], W[65], W[6]] - 
   SB[W[5], W[50], W[65], W[17]] + SB[W[5], W[50], W[65], W[86]] - 
   SB[W[5], W[50], W[182], W[182]]/2 + SB[W[5], W[50], W[182], W[183]]/2 + 
   SB[W[5], W[50], W[182], W[187]]/2 + SB[W[5], W[50], W[182], W[188]]/2 - 
   SB[W[5], W[50], W[182], W[189]]/2 + SB[W[5], W[50], W[182], W[190]]/2 + 
   SB[W[5], W[50], W[182], W[194]]/2 - SB[W[5], W[50], W[182], W[203]]/2 + 
   SB[W[5], W[50], W[182], W[218]]/2 + SB[W[5], W[50], W[183], W[182]]/2 - 
   SB[W[5], W[50], W[183], W[183]]/2 - SB[W[5], W[50], W[183], W[187]]/2 - 
   SB[W[5], W[50], W[183], W[188]]/2 + SB[W[5], W[50], W[183], W[189]]/2 - 
   SB[W[5], W[50], W[183], W[190]]/2 - SB[W[5], W[50], W[183], W[194]]/2 + 
   SB[W[5], W[50], W[183], W[203]]/2 - SB[W[5], W[50], W[183], W[218]]/2 + 
   SB[W[5], W[50], W[187], W[182]]/2 - SB[W[5], W[50], W[187], W[183]]/2 - 
   SB[W[5], W[50], W[187], W[187]]/2 - SB[W[5], W[50], W[187], W[188]]/2 + 
   SB[W[5], W[50], W[187], W[189]]/2 - SB[W[5], W[50], W[187], W[190]]/2 - 
   SB[W[5], W[50], W[187], W[194]]/2 + SB[W[5], W[50], W[187], W[203]]/2 - 
   SB[W[5], W[50], W[187], W[218]]/2 + SB[W[5], W[50], W[188], W[182]]/2 - 
   SB[W[5], W[50], W[188], W[183]]/2 - SB[W[5], W[50], W[188], W[187]]/2 - 
   SB[W[5], W[50], W[188], W[188]]/2 + SB[W[5], W[50], W[188], W[189]]/2 - 
   SB[W[5], W[50], W[188], W[190]]/2 - SB[W[5], W[50], W[188], W[194]]/2 + 
   SB[W[5], W[50], W[188], W[203]]/2 - SB[W[5], W[50], W[188], W[218]]/2 - 
   SB[W[5], W[50], W[189], W[182]]/2 + SB[W[5], W[50], W[189], W[183]]/2 + 
   SB[W[5], W[50], W[189], W[187]]/2 + SB[W[5], W[50], W[189], W[188]]/2 - 
   SB[W[5], W[50], W[189], W[189]]/2 + SB[W[5], W[50], W[189], W[190]]/2 + 
   SB[W[5], W[50], W[189], W[194]]/2 - SB[W[5], W[50], W[189], W[203]]/2 + 
   SB[W[5], W[50], W[189], W[218]]/2 + SB[W[5], W[50], W[190], W[182]]/2 - 
   SB[W[5], W[50], W[190], W[183]]/2 - SB[W[5], W[50], W[190], W[187]]/2 - 
   SB[W[5], W[50], W[190], W[188]]/2 + SB[W[5], W[50], W[190], W[189]]/2 - 
   SB[W[5], W[50], W[190], W[190]]/2 - SB[W[5], W[50], W[190], W[194]]/2 + 
   SB[W[5], W[50], W[190], W[203]]/2 - SB[W[5], W[50], W[190], W[218]]/2 + 
   SB[W[5], W[50], W[194], W[182]]/2 - SB[W[5], W[50], W[194], W[183]]/2 - 
   SB[W[5], W[50], W[194], W[187]]/2 - SB[W[5], W[50], W[194], W[188]]/2 + 
   SB[W[5], W[50], W[194], W[189]]/2 - SB[W[5], W[50], W[194], W[190]]/2 - 
   SB[W[5], W[50], W[194], W[194]]/2 + SB[W[5], W[50], W[194], W[203]]/2 - 
   SB[W[5], W[50], W[194], W[218]]/2 + SB[W[5], W[50], W[218], W[182]]/2 - 
   SB[W[5], W[50], W[218], W[183]]/2 - SB[W[5], W[50], W[218], W[187]]/2 - 
   SB[W[5], W[50], W[218], W[188]]/2 + SB[W[5], W[50], W[218], W[189]]/2 - 
   SB[W[5], W[50], W[218], W[190]]/2 - SB[W[5], W[50], W[218], W[194]]/2 + 
   SB[W[5], W[50], W[218], W[203]]/2 - SB[W[5], W[50], W[218], W[218]]/2 - 
   SB[W[6], W[2], W[2], W[17]]/2 - SB[W[6], W[2], W[2], W[37]]/2 + 
   SB[W[6], W[2], W[2], W[86]]/2 - SB[W[6], W[2], W[4], W[6]]/4 - 
   SB[W[6], W[2], W[4], W[17]]/2 + SB[W[6], W[2], W[4], W[35]]/2 - 
   SB[W[6], W[2], W[4], W[47]]/4 + SB[W[6], W[2], W[4], W[86]]/4 + 
   SB[W[6], W[2], W[6], W[6]]/4 - SB[W[6], W[2], W[6], W[35]]/2 - 
   SB[W[6], W[2], W[6], W[37]]/2 + SB[W[6], W[2], W[6], W[47]]/4 + 
   SB[W[6], W[2], W[6], W[86]]/4 - SB[W[6], W[2], W[17], W[35]] + 
   SB[W[6], W[2], W[17], W[47]] + SB[W[6], W[2], W[50], W[6]]/2 + 
   SB[W[6], W[2], W[50], W[17]] - SB[W[6], W[2], W[50], W[47]]/2 - 
   SB[W[6], W[2], W[50], W[86]]/2 - SB[W[6], W[2], W[89], W[6]]/4 + 
   SB[W[6], W[2], W[89], W[37]]/2 + SB[W[6], W[2], W[89], W[47]]/4 - 
   SB[W[6], W[2], W[89], W[86]]/4 - SB[W[6], W[2], W[93], W[6]]/4 - 
   SB[W[6], W[2], W[93], W[17]]/2 + SB[W[6], W[2], W[93], W[35]]/2 - 
   SB[W[6], W[2], W[93], W[47]]/4 + SB[W[6], W[2], W[93], W[86]]/4 + 
   SB[W[6], W[2], W[182], W[182]]/4 - SB[W[6], W[2], W[182], W[183]]/4 - 
   SB[W[6], W[2], W[182], W[187]]/4 - SB[W[6], W[2], W[182], W[188]]/4 + 
   SB[W[6], W[2], W[182], W[189]]/4 - SB[W[6], W[2], W[182], W[190]]/4 - 
   SB[W[6], W[2], W[182], W[194]]/4 + SB[W[6], W[2], W[182], W[203]]/4 - 
   SB[W[6], W[2], W[182], W[218]]/4 + SB[W[6], W[2], W[184], W[182]]/4 - 
   SB[W[6], W[2], W[184], W[183]]/4 - SB[W[6], W[2], W[184], W[187]]/4 - 
   SB[W[6], W[2], W[184], W[188]]/4 + SB[W[6], W[2], W[184], W[189]]/4 - 
   SB[W[6], W[2], W[184], W[190]]/4 - SB[W[6], W[2], W[184], W[194]]/4 + 
   SB[W[6], W[2], W[184], W[203]]/4 - SB[W[6], W[2], W[184], W[218]]/4 + 
   SB[W[6], W[2], W[186], W[182]]/4 - SB[W[6], W[2], W[186], W[183]]/4 - 
   SB[W[6], W[2], W[186], W[187]]/4 - SB[W[6], W[2], W[186], W[188]]/4 + 
   SB[W[6], W[2], W[186], W[189]]/4 - SB[W[6], W[2], W[186], W[190]]/4 - 
   SB[W[6], W[2], W[186], W[194]]/4 + SB[W[6], W[2], W[186], W[203]]/4 - 
   SB[W[6], W[2], W[186], W[218]]/4 + SB[W[6], W[2], W[187], W[182]]/4 - 
   SB[W[6], W[2], W[187], W[183]]/4 - SB[W[6], W[2], W[187], W[187]]/4 - 
   SB[W[6], W[2], W[187], W[188]]/4 + SB[W[6], W[2], W[187], W[189]]/4 - 
   SB[W[6], W[2], W[187], W[190]]/4 - SB[W[6], W[2], W[187], W[194]]/4 + 
   SB[W[6], W[2], W[187], W[203]]/4 - SB[W[6], W[2], W[187], W[218]]/4 + 
   SB[W[6], W[2], W[188], W[182]]/4 - SB[W[6], W[2], W[188], W[183]]/4 - 
   SB[W[6], W[2], W[188], W[187]]/4 - SB[W[6], W[2], W[188], W[188]]/4 + 
   SB[W[6], W[2], W[188], W[189]]/4 - SB[W[6], W[2], W[188], W[190]]/4 - 
   SB[W[6], W[2], W[188], W[194]]/4 + SB[W[6], W[2], W[188], W[203]]/4 - 
   SB[W[6], W[2], W[188], W[218]]/4 + SB[W[6], W[2], W[189], W[182]]/4 - 
   SB[W[6], W[2], W[189], W[183]]/4 - SB[W[6], W[2], W[189], W[187]]/4 - 
   SB[W[6], W[2], W[189], W[188]]/4 + SB[W[6], W[2], W[189], W[189]]/4 - 
   SB[W[6], W[2], W[189], W[190]]/4 - SB[W[6], W[2], W[189], W[194]]/4 + 
   SB[W[6], W[2], W[189], W[203]]/4 - SB[W[6], W[2], W[189], W[218]]/4 + 
   SB[W[6], W[2], W[209], W[182]]/4 - SB[W[6], W[2], W[209], W[183]]/4 - 
   SB[W[6], W[2], W[209], W[187]]/4 - SB[W[6], W[2], W[209], W[188]]/4 + 
   SB[W[6], W[2], W[209], W[189]]/4 - SB[W[6], W[2], W[209], W[190]]/4 - 
   SB[W[6], W[2], W[209], W[194]]/4 + SB[W[6], W[2], W[209], W[203]]/4 - 
   SB[W[6], W[2], W[209], W[218]]/4 + SB[W[6], W[2], W[211], W[182]]/4 - 
   SB[W[6], W[2], W[211], W[183]]/4 - SB[W[6], W[2], W[211], W[187]]/4 - 
   SB[W[6], W[2], W[211], W[188]]/4 + SB[W[6], W[2], W[211], W[189]]/4 - 
   SB[W[6], W[2], W[211], W[190]]/4 - SB[W[6], W[2], W[211], W[194]]/4 + 
   SB[W[6], W[2], W[211], W[203]]/4 - SB[W[6], W[2], W[211], W[218]]/4 - 
   SB[W[6], W[4], W[2], W[17]]/2 - SB[W[6], W[4], W[2], W[37]]/2 + 
   SB[W[6], W[4], W[2], W[86]]/2 - SB[W[6], W[4], W[4], W[6]]/4 - 
   SB[W[6], W[4], W[4], W[17]]/2 + SB[W[6], W[4], W[4], W[35]]/2 - 
   SB[W[6], W[4], W[4], W[47]]/4 + SB[W[6], W[4], W[4], W[86]]/4 - 
   SB[W[6], W[4], W[5], W[6]]/2 - SB[W[6], W[4], W[5], W[47]]/2 + 
   SB[W[6], W[4], W[5], W[86]]/2 - SB[W[6], W[4], W[6], W[6]]/4 + 
   SB[W[6], W[4], W[6], W[35]]/2 + SB[W[6], W[4], W[6], W[37]]/2 - 
   SB[W[6], W[4], W[6], W[47]]/4 - SB[W[6], W[4], W[6], W[86]]/4 + 
   SB[W[6], W[4], W[19], W[6]] - SB[W[6], W[4], W[19], W[37]] - 
   SB[W[6], W[4], W[89], W[6]]/4 + SB[W[6], W[4], W[89], W[37]]/2 + 
   SB[W[6], W[4], W[89], W[47]]/4 - SB[W[6], W[4], W[89], W[86]]/4 + 
   SB[W[6], W[4], W[93], W[6]]/4 + SB[W[6], W[4], W[93], W[17]]/2 - 
   SB[W[6], W[4], W[93], W[35]]/2 + SB[W[6], W[4], W[93], W[47]]/4 - 
   SB[W[6], W[4], W[93], W[86]]/4 + SB[W[6], W[4], W[182], W[182]]/4 - 
   SB[W[6], W[4], W[182], W[183]]/4 - SB[W[6], W[4], W[182], W[187]]/4 - 
   SB[W[6], W[4], W[182], W[188]]/4 + SB[W[6], W[4], W[182], W[189]]/4 - 
   SB[W[6], W[4], W[182], W[190]]/4 - SB[W[6], W[4], W[182], W[194]]/4 + 
   SB[W[6], W[4], W[182], W[203]]/4 - SB[W[6], W[4], W[182], W[218]]/4 - 
   SB[W[6], W[4], W[184], W[182]]/4 + SB[W[6], W[4], W[184], W[183]]/4 + 
   SB[W[6], W[4], W[184], W[187]]/4 + SB[W[6], W[4], W[184], W[188]]/4 - 
   SB[W[6], W[4], W[184], W[189]]/4 + SB[W[6], W[4], W[184], W[190]]/4 + 
   SB[W[6], W[4], W[184], W[194]]/4 - SB[W[6], W[4], W[184], W[203]]/4 + 
   SB[W[6], W[4], W[184], W[218]]/4 + SB[W[6], W[4], W[186], W[182]]/4 - 
   SB[W[6], W[4], W[186], W[183]]/4 - SB[W[6], W[4], W[186], W[187]]/4 - 
   SB[W[6], W[4], W[186], W[188]]/4 + SB[W[6], W[4], W[186], W[189]]/4 - 
   SB[W[6], W[4], W[186], W[190]]/4 - SB[W[6], W[4], W[186], W[194]]/4 + 
   SB[W[6], W[4], W[186], W[203]]/4 - SB[W[6], W[4], W[186], W[218]]/4 - 
   SB[W[6], W[4], W[187], W[182]]/4 + SB[W[6], W[4], W[187], W[183]]/4 + 
   SB[W[6], W[4], W[187], W[187]]/4 + SB[W[6], W[4], W[187], W[188]]/4 - 
   SB[W[6], W[4], W[187], W[189]]/4 + SB[W[6], W[4], W[187], W[190]]/4 + 
   SB[W[6], W[4], W[187], W[194]]/4 - SB[W[6], W[4], W[187], W[203]]/4 + 
   SB[W[6], W[4], W[187], W[218]]/4 - SB[W[6], W[4], W[188], W[182]]/4 + 
   SB[W[6], W[4], W[188], W[183]]/4 + SB[W[6], W[4], W[188], W[187]]/4 + 
   SB[W[6], W[4], W[188], W[188]]/4 - SB[W[6], W[4], W[188], W[189]]/4 + 
   SB[W[6], W[4], W[188], W[190]]/4 + SB[W[6], W[4], W[188], W[194]]/4 - 
   SB[W[6], W[4], W[188], W[203]]/4 + SB[W[6], W[4], W[188], W[218]]/4 + 
   SB[W[6], W[4], W[189], W[182]]/4 - SB[W[6], W[4], W[189], W[183]]/4 - 
   SB[W[6], W[4], W[189], W[187]]/4 - SB[W[6], W[4], W[189], W[188]]/4 + 
   SB[W[6], W[4], W[189], W[189]]/4 - SB[W[6], W[4], W[189], W[190]]/4 - 
   SB[W[6], W[4], W[189], W[194]]/4 + SB[W[6], W[4], W[189], W[203]]/4 - 
   SB[W[6], W[4], W[189], W[218]]/4 - SB[W[6], W[4], W[209], W[182]]/4 + 
   SB[W[6], W[4], W[209], W[183]]/4 + SB[W[6], W[4], W[209], W[187]]/4 + 
   SB[W[6], W[4], W[209], W[188]]/4 - SB[W[6], W[4], W[209], W[189]]/4 + 
   SB[W[6], W[4], W[209], W[190]]/4 + SB[W[6], W[4], W[209], W[194]]/4 - 
   SB[W[6], W[4], W[209], W[203]]/4 + SB[W[6], W[4], W[209], W[218]]/4 + 
   SB[W[6], W[4], W[211], W[182]]/4 - SB[W[6], W[4], W[211], W[183]]/4 - 
   SB[W[6], W[4], W[211], W[187]]/4 - SB[W[6], W[4], W[211], W[188]]/4 + 
   SB[W[6], W[4], W[211], W[189]]/4 - SB[W[6], W[4], W[211], W[190]]/4 - 
   SB[W[6], W[4], W[211], W[194]]/4 + SB[W[6], W[4], W[211], W[203]]/4 - 
   SB[W[6], W[4], W[211], W[218]]/4 - SB[W[6], W[5], W[4], W[6]]/2 - 
   SB[W[6], W[5], W[4], W[47]]/2 + SB[W[6], W[5], W[4], W[86]]/2 - 
   SB[W[6], W[5], W[8], W[14]] - SB[W[6], W[5], W[8], W[17]] + 
   SB[W[6], W[5], W[8], W[86]] - SB[W[6], W[5], W[26], W[17]] + 
   SB[W[6], W[5], W[26], W[47]] - SB[W[6], W[5], W[32], W[6]]/2 + 
   SB[W[6], W[5], W[32], W[14]] + SB[W[6], W[5], W[32], W[47]]/2 - 
   SB[W[6], W[5], W[32], W[86]]/2 + SB[W[6], W[5], W[50], W[6]]/2 + 
   SB[W[6], W[5], W[50], W[17]] - SB[W[6], W[5], W[50], W[47]]/2 - 
   SB[W[6], W[5], W[50], W[86]]/2 - SB[W[6], W[5], W[185], W[182]]/2 + 
   SB[W[6], W[5], W[185], W[183]]/2 + SB[W[6], W[5], W[185], W[187]]/2 + 
   SB[W[6], W[5], W[185], W[188]]/2 - SB[W[6], W[5], W[185], W[189]]/2 + 
   SB[W[6], W[5], W[185], W[190]]/2 + SB[W[6], W[5], W[185], W[194]]/2 - 
   SB[W[6], W[5], W[185], W[203]]/2 + SB[W[6], W[5], W[185], W[218]]/2 + 
   SB[W[6], W[7], W[2], W[17]] + SB[W[6], W[7], W[2], W[37]] - 
   SB[W[6], W[7], W[2], W[86]] + SB[W[6], W[7], W[4], W[6]]/2 + 
   SB[W[6], W[7], W[4], W[47]]/2 - SB[W[6], W[7], W[4], W[86]]/2 + 
   SB[W[6], W[7], W[5], W[6]]/2 + SB[W[6], W[7], W[5], W[47]]/2 - 
   SB[W[6], W[7], W[5], W[86]]/2 - SB[W[6], W[7], W[19], W[6]] + 
   SB[W[6], W[7], W[19], W[37]] + SB[W[6], W[7], W[26], W[17]] - 
   SB[W[6], W[7], W[26], W[47]] - SB[W[6], W[7], W[50], W[6]]/2 - 
   SB[W[6], W[7], W[50], W[17]] + SB[W[6], W[7], W[50], W[47]]/2 + 
   SB[W[6], W[7], W[50], W[86]]/2 + SB[W[6], W[7], W[89], W[6]]/2 - 
   SB[W[6], W[7], W[89], W[37]] - SB[W[6], W[7], W[89], W[47]]/2 + 
   SB[W[6], W[7], W[89], W[86]]/2 - SB[W[6], W[7], W[182], W[182]]/2 + 
   SB[W[6], W[7], W[182], W[183]]/2 + SB[W[6], W[7], W[182], W[187]]/2 + 
   SB[W[6], W[7], W[182], W[188]]/2 - SB[W[6], W[7], W[182], W[189]]/2 + 
   SB[W[6], W[7], W[182], W[190]]/2 + SB[W[6], W[7], W[182], W[194]]/2 - 
   SB[W[6], W[7], W[182], W[203]]/2 + SB[W[6], W[7], W[182], W[218]]/2 - 
   SB[W[6], W[7], W[186], W[182]]/2 + SB[W[6], W[7], W[186], W[183]]/2 + 
   SB[W[6], W[7], W[186], W[187]]/2 + SB[W[6], W[7], W[186], W[188]]/2 - 
   SB[W[6], W[7], W[186], W[189]]/2 + SB[W[6], W[7], W[186], W[190]]/2 + 
   SB[W[6], W[7], W[186], W[194]]/2 - SB[W[6], W[7], W[186], W[203]]/2 + 
   SB[W[6], W[7], W[186], W[218]]/2 - SB[W[6], W[7], W[189], W[182]]/2 + 
   SB[W[6], W[7], W[189], W[183]]/2 + SB[W[6], W[7], W[189], W[187]]/2 + 
   SB[W[6], W[7], W[189], W[188]]/2 - SB[W[6], W[7], W[189], W[189]]/2 + 
   SB[W[6], W[7], W[189], W[190]]/2 + SB[W[6], W[7], W[189], W[194]]/2 - 
   SB[W[6], W[7], W[189], W[203]]/2 + SB[W[6], W[7], W[189], W[218]]/2 - 
   SB[W[6], W[7], W[211], W[182]]/2 + SB[W[6], W[7], W[211], W[183]]/2 + 
   SB[W[6], W[7], W[211], W[187]]/2 + SB[W[6], W[7], W[211], W[188]]/2 - 
   SB[W[6], W[7], W[211], W[189]]/2 + SB[W[6], W[7], W[211], W[190]]/2 + 
   SB[W[6], W[7], W[211], W[194]]/2 - SB[W[6], W[7], W[211], W[203]]/2 + 
   SB[W[6], W[7], W[211], W[218]]/2 + SB[W[6], W[8], W[5], W[6]]/2 - 
   SB[W[6], W[8], W[5], W[14]] - SB[W[6], W[8], W[5], W[47]]/2 + 
   SB[W[6], W[8], W[5], W[86]]/2 - SB[W[6], W[8], W[6], W[6]]/2 + 
   SB[W[6], W[8], W[6], W[14]] + SB[W[6], W[8], W[6], W[35]] - 
   SB[W[6], W[8], W[6], W[47]]/2 - SB[W[6], W[8], W[6], W[86]]/2 + 
   SB[W[6], W[8], W[17], W[35]] - SB[W[6], W[8], W[17], W[47]] - 
   SB[W[6], W[8], W[50], W[6]]/2 - SB[W[6], W[8], W[50], W[17]] + 
   SB[W[6], W[8], W[50], W[47]]/2 + SB[W[6], W[8], W[50], W[86]]/2 + 
   SB[W[6], W[8], W[93], W[6]]/2 + SB[W[6], W[8], W[93], W[17]] - 
   SB[W[6], W[8], W[93], W[35]] + SB[W[6], W[8], W[93], W[47]]/2 - 
   SB[W[6], W[8], W[93], W[86]]/2 - SB[W[6], W[8], W[184], W[182]]/2 + 
   SB[W[6], W[8], W[184], W[183]]/2 + SB[W[6], W[8], W[184], W[187]]/2 + 
   SB[W[6], W[8], W[184], W[188]]/2 - SB[W[6], W[8], W[184], W[189]]/2 + 
   SB[W[6], W[8], W[184], W[190]]/2 + SB[W[6], W[8], W[184], W[194]]/2 - 
   SB[W[6], W[8], W[184], W[203]]/2 + SB[W[6], W[8], W[184], W[218]]/2 - 
   SB[W[6], W[8], W[187], W[182]]/2 + SB[W[6], W[8], W[187], W[183]]/2 + 
   SB[W[6], W[8], W[187], W[187]]/2 + SB[W[6], W[8], W[187], W[188]]/2 - 
   SB[W[6], W[8], W[187], W[189]]/2 + SB[W[6], W[8], W[187], W[190]]/2 + 
   SB[W[6], W[8], W[187], W[194]]/2 - SB[W[6], W[8], W[187], W[203]]/2 + 
   SB[W[6], W[8], W[187], W[218]]/2 - SB[W[6], W[8], W[188], W[182]]/2 + 
   SB[W[6], W[8], W[188], W[183]]/2 + SB[W[6], W[8], W[188], W[187]]/2 + 
   SB[W[6], W[8], W[188], W[188]]/2 - SB[W[6], W[8], W[188], W[189]]/2 + 
   SB[W[6], W[8], W[188], W[190]]/2 + SB[W[6], W[8], W[188], W[194]]/2 - 
   SB[W[6], W[8], W[188], W[203]]/2 + SB[W[6], W[8], W[188], W[218]]/2 - 
   SB[W[6], W[8], W[209], W[182]]/2 + SB[W[6], W[8], W[209], W[183]]/2 + 
   SB[W[6], W[8], W[209], W[187]]/2 + SB[W[6], W[8], W[209], W[188]]/2 - 
   SB[W[6], W[8], W[209], W[189]]/2 + SB[W[6], W[8], W[209], W[190]]/2 + 
   SB[W[6], W[8], W[209], W[194]]/2 - SB[W[6], W[8], W[209], W[203]]/2 + 
   SB[W[6], W[8], W[209], W[218]]/2 + SB[W[6], W[27], W[4], W[6]]/2 + 
   SB[W[6], W[27], W[4], W[17]] - SB[W[6], W[27], W[4], W[35]] + 
   SB[W[6], W[27], W[4], W[47]]/2 - SB[W[6], W[27], W[4], W[86]]/2 - 
   SB[W[6], W[27], W[5], W[6]]/2 + SB[W[6], W[27], W[5], W[14]] + 
   SB[W[6], W[27], W[5], W[47]]/2 - SB[W[6], W[27], W[5], W[86]]/2 + 
   SB[W[6], W[27], W[6], W[6]]/2 - SB[W[6], W[27], W[6], W[14]] - 
   SB[W[6], W[27], W[6], W[35]] + SB[W[6], W[27], W[6], W[47]]/2 + 
   SB[W[6], W[27], W[6], W[86]]/2 + SB[W[6], W[27], W[8], W[14]] + 
   SB[W[6], W[27], W[8], W[17]] - SB[W[6], W[27], W[8], W[86]] + 
   SB[W[6], W[27], W[32], W[6]]/2 - SB[W[6], W[27], W[32], W[14]] - 
   SB[W[6], W[27], W[32], W[47]]/2 + SB[W[6], W[27], W[32], W[86]]/2 - 
   SB[W[6], W[27], W[93], W[6]]/2 - SB[W[6], W[27], W[93], W[17]] + 
   SB[W[6], W[27], W[93], W[35]] - SB[W[6], W[27], W[93], W[47]]/2 + 
   SB[W[6], W[27], W[93], W[86]]/2 + SB[W[6], W[27], W[184], W[182]]/2 - 
   SB[W[6], W[27], W[184], W[183]]/2 - SB[W[6], W[27], W[184], W[187]]/2 - 
   SB[W[6], W[27], W[184], W[188]]/2 + SB[W[6], W[27], W[184], W[189]]/2 - 
   SB[W[6], W[27], W[184], W[190]]/2 - SB[W[6], W[27], W[184], W[194]]/2 + 
   SB[W[6], W[27], W[184], W[203]]/2 - SB[W[6], W[27], W[184], W[218]]/2 + 
   SB[W[6], W[27], W[185], W[182]]/2 - SB[W[6], W[27], W[185], W[183]]/2 - 
   SB[W[6], W[27], W[185], W[187]]/2 - SB[W[6], W[27], W[185], W[188]]/2 + 
   SB[W[6], W[27], W[185], W[189]]/2 - SB[W[6], W[27], W[185], W[190]]/2 - 
   SB[W[6], W[27], W[185], W[194]]/2 + SB[W[6], W[27], W[185], W[203]]/2 - 
   SB[W[6], W[27], W[185], W[218]]/2 + SB[W[6], W[27], W[187], W[182]]/2 - 
   SB[W[6], W[27], W[187], W[183]]/2 - SB[W[6], W[27], W[187], W[187]]/2 - 
   SB[W[6], W[27], W[187], W[188]]/2 + SB[W[6], W[27], W[187], W[189]]/2 - 
   SB[W[6], W[27], W[187], W[190]]/2 - SB[W[6], W[27], W[187], W[194]]/2 + 
   SB[W[6], W[27], W[187], W[203]]/2 - SB[W[6], W[27], W[187], W[218]]/2 + 
   SB[W[6], W[27], W[188], W[182]]/2 - SB[W[6], W[27], W[188], W[183]]/2 - 
   SB[W[6], W[27], W[188], W[187]]/2 - SB[W[6], W[27], W[188], W[188]]/2 + 
   SB[W[6], W[27], W[188], W[189]]/2 - SB[W[6], W[27], W[188], W[190]]/2 - 
   SB[W[6], W[27], W[188], W[194]]/2 + SB[W[6], W[27], W[188], W[203]]/2 - 
   SB[W[6], W[27], W[188], W[218]]/2 + SB[W[6], W[27], W[209], W[182]]/2 - 
   SB[W[6], W[27], W[209], W[183]]/2 - SB[W[6], W[27], W[209], W[187]]/2 - 
   SB[W[6], W[27], W[209], W[188]]/2 + SB[W[6], W[27], W[209], W[189]]/2 - 
   SB[W[6], W[27], W[209], W[190]]/2 - SB[W[6], W[27], W[209], W[194]]/2 + 
   SB[W[6], W[27], W[209], W[203]]/2 - SB[W[6], W[27], W[209], W[218]]/2 + 
   SB[W[6], W[158], W[158], W[17]]/2 + SB[W[6], W[158], W[158], W[37]]/2 - 
   SB[W[6], W[158], W[158], W[86]]/2 - SB[W[6], W[158], W[160], W[6]]/4 + 
   SB[W[6], W[158], W[160], W[35]]/2 + SB[W[6], W[158], W[160], W[37]]/2 - 
   SB[W[6], W[158], W[160], W[47]]/4 - SB[W[6], W[158], W[160], W[86]]/4 + 
   SB[W[6], W[158], W[162], W[6]]/4 + SB[W[6], W[158], W[162], W[17]]/2 - 
   SB[W[6], W[158], W[162], W[35]]/2 + SB[W[6], W[158], W[162], W[47]]/4 - 
   SB[W[6], W[158], W[162], W[86]]/4 - SB[W[6], W[158], W[164], W[6]]/4 + 
   SB[W[6], W[158], W[164], W[37]]/2 + SB[W[6], W[158], W[164], W[47]]/4 - 
   SB[W[6], W[158], W[164], W[86]]/4 + SB[W[6], W[158], W[278], W[182]]/4 - 
   SB[W[6], W[158], W[278], W[183]]/4 - SB[W[6], W[158], W[278], W[187]]/4 - 
   SB[W[6], W[158], W[278], W[188]]/4 + SB[W[6], W[158], W[278], W[189]]/4 - 
   SB[W[6], W[158], W[278], W[190]]/4 - SB[W[6], W[158], W[278], W[194]]/4 + 
   SB[W[6], W[158], W[278], W[203]]/4 - SB[W[6], W[158], W[278], W[218]]/4 + 
   SB[W[7], W[2], W[6], W[17]] + SB[W[7], W[2], W[6], W[37]] - 
   SB[W[7], W[2], W[6], W[86]] + SB[W[7], W[2], W[17], W[6]] + 
   SB[W[7], W[2], W[17], W[17]] - SB[W[7], W[2], W[17], W[86]] + 
   SB[W[7], W[2], W[19], W[6]] - SB[W[7], W[2], W[19], W[37]] - 
   SB[W[7], W[2], W[65], W[6]] - SB[W[7], W[2], W[65], W[17]] + 
   SB[W[7], W[2], W[65], W[86]] + SB[W[7], W[4], W[6], W[6]]/2 + 
   SB[W[7], W[4], W[6], W[47]]/2 - SB[W[7], W[4], W[6], W[86]]/2 - 
   SB[W[7], W[4], W[26], W[17]] + SB[W[7], W[4], W[26], W[47]] + 
   SB[W[7], W[4], W[31], W[6]]/2 + SB[W[7], W[4], W[31], W[17]] - 
   SB[W[7], W[4], W[31], W[47]]/2 - SB[W[7], W[4], W[31], W[86]]/2 + 
   SB[W[7], W[4], W[50], W[6]]/2 + SB[W[7], W[4], W[50], W[17]] - 
   SB[W[7], W[4], W[50], W[47]]/2 - SB[W[7], W[4], W[50], W[86]]/2 - 
   SB[W[7], W[4], W[65], W[6]] - SB[W[7], W[4], W[65], W[17]] + 
   SB[W[7], W[4], W[65], W[86]] + SB[W[7], W[4], W[184], W[182]]/2 - 
   SB[W[7], W[4], W[184], W[183]]/2 - SB[W[7], W[4], W[184], W[187]]/2 - 
   SB[W[7], W[4], W[184], W[188]]/2 + SB[W[7], W[4], W[184], W[189]]/2 - 
   SB[W[7], W[4], W[184], W[190]]/2 - SB[W[7], W[4], W[184], W[194]]/2 + 
   SB[W[7], W[4], W[184], W[203]]/2 - SB[W[7], W[4], W[184], W[218]]/2 + 
   SB[W[7], W[4], W[187], W[182]]/2 - SB[W[7], W[4], W[187], W[183]]/2 - 
   SB[W[7], W[4], W[187], W[187]]/2 - SB[W[7], W[4], W[187], W[188]]/2 + 
   SB[W[7], W[4], W[187], W[189]]/2 - SB[W[7], W[4], W[187], W[190]]/2 - 
   SB[W[7], W[4], W[187], W[194]]/2 + SB[W[7], W[4], W[187], W[203]]/2 - 
   SB[W[7], W[4], W[187], W[218]]/2 + SB[W[7], W[4], W[188], W[182]]/2 - 
   SB[W[7], W[4], W[188], W[183]]/2 - SB[W[7], W[4], W[188], W[187]]/2 - 
   SB[W[7], W[4], W[188], W[188]]/2 + SB[W[7], W[4], W[188], W[189]]/2 - 
   SB[W[7], W[4], W[188], W[190]]/2 - SB[W[7], W[4], W[188], W[194]]/2 + 
   SB[W[7], W[4], W[188], W[203]]/2 - SB[W[7], W[4], W[188], W[218]]/2 + 
   SB[W[7], W[5], W[6], W[6]]/2 + SB[W[7], W[5], W[6], W[47]]/2 - 
   SB[W[7], W[5], W[6], W[86]]/2 - SB[W[7], W[5], W[26], W[17]] + 
   SB[W[7], W[5], W[26], W[47]] + SB[W[7], W[5], W[31], W[6]]/2 + 
   SB[W[7], W[5], W[31], W[17]] - SB[W[7], W[5], W[31], W[47]]/2 - 
   SB[W[7], W[5], W[31], W[86]]/2 + SB[W[7], W[5], W[50], W[6]]/2 + 
   SB[W[7], W[5], W[50], W[17]] - SB[W[7], W[5], W[50], W[47]]/2 - 
   SB[W[7], W[5], W[50], W[86]]/2 - SB[W[7], W[5], W[65], W[6]] - 
   SB[W[7], W[5], W[65], W[17]] + SB[W[7], W[5], W[65], W[86]] + 
   SB[W[7], W[5], W[184], W[182]]/2 - SB[W[7], W[5], W[184], W[183]]/2 - 
   SB[W[7], W[5], W[184], W[187]]/2 - SB[W[7], W[5], W[184], W[188]]/2 + 
   SB[W[7], W[5], W[184], W[189]]/2 - SB[W[7], W[5], W[184], W[190]]/2 - 
   SB[W[7], W[5], W[184], W[194]]/2 + SB[W[7], W[5], W[184], W[203]]/2 - 
   SB[W[7], W[5], W[184], W[218]]/2 + SB[W[7], W[5], W[187], W[182]]/2 - 
   SB[W[7], W[5], W[187], W[183]]/2 - SB[W[7], W[5], W[187], W[187]]/2 - 
   SB[W[7], W[5], W[187], W[188]]/2 + SB[W[7], W[5], W[187], W[189]]/2 - 
   SB[W[7], W[5], W[187], W[190]]/2 - SB[W[7], W[5], W[187], W[194]]/2 + 
   SB[W[7], W[5], W[187], W[203]]/2 - SB[W[7], W[5], W[187], W[218]]/2 + 
   SB[W[7], W[5], W[188], W[182]]/2 - SB[W[7], W[5], W[188], W[183]]/2 - 
   SB[W[7], W[5], W[188], W[187]]/2 - SB[W[7], W[5], W[188], W[188]]/2 + 
   SB[W[7], W[5], W[188], W[189]]/2 - SB[W[7], W[5], W[188], W[190]]/2 - 
   SB[W[7], W[5], W[188], W[194]]/2 + SB[W[7], W[5], W[188], W[203]]/2 - 
   SB[W[7], W[5], W[188], W[218]]/2 + SB[W[7], W[6], W[2], W[17]] + 
   SB[W[7], W[6], W[2], W[37]] - SB[W[7], W[6], W[2], W[86]] + 
   SB[W[7], W[6], W[4], W[6]]/2 + SB[W[7], W[6], W[4], W[47]]/2 - 
   SB[W[7], W[6], W[4], W[86]]/2 + SB[W[7], W[6], W[5], W[6]]/2 + 
   SB[W[7], W[6], W[5], W[47]]/2 - SB[W[7], W[6], W[5], W[86]]/2 - 
   SB[W[7], W[6], W[19], W[6]] + SB[W[7], W[6], W[19], W[37]] + 
   SB[W[7], W[6], W[26], W[17]] - SB[W[7], W[6], W[26], W[47]] - 
   SB[W[7], W[6], W[50], W[6]]/2 - SB[W[7], W[6], W[50], W[17]] + 
   SB[W[7], W[6], W[50], W[47]]/2 + SB[W[7], W[6], W[50], W[86]]/2 + 
   SB[W[7], W[6], W[89], W[6]]/2 - SB[W[7], W[6], W[89], W[37]] - 
   SB[W[7], W[6], W[89], W[47]]/2 + SB[W[7], W[6], W[89], W[86]]/2 - 
   SB[W[7], W[6], W[182], W[182]]/2 + SB[W[7], W[6], W[182], W[183]]/2 + 
   SB[W[7], W[6], W[182], W[187]]/2 + SB[W[7], W[6], W[182], W[188]]/2 - 
   SB[W[7], W[6], W[182], W[189]]/2 + SB[W[7], W[6], W[182], W[190]]/2 + 
   SB[W[7], W[6], W[182], W[194]]/2 - SB[W[7], W[6], W[182], W[203]]/2 + 
   SB[W[7], W[6], W[182], W[218]]/2 - SB[W[7], W[6], W[186], W[182]]/2 + 
   SB[W[7], W[6], W[186], W[183]]/2 + SB[W[7], W[6], W[186], W[187]]/2 + 
   SB[W[7], W[6], W[186], W[188]]/2 - SB[W[7], W[6], W[186], W[189]]/2 + 
   SB[W[7], W[6], W[186], W[190]]/2 + SB[W[7], W[6], W[186], W[194]]/2 - 
   SB[W[7], W[6], W[186], W[203]]/2 + SB[W[7], W[6], W[186], W[218]]/2 - 
   SB[W[7], W[6], W[189], W[182]]/2 + SB[W[7], W[6], W[189], W[183]]/2 + 
   SB[W[7], W[6], W[189], W[187]]/2 + SB[W[7], W[6], W[189], W[188]]/2 - 
   SB[W[7], W[6], W[189], W[189]]/2 + SB[W[7], W[6], W[189], W[190]]/2 + 
   SB[W[7], W[6], W[189], W[194]]/2 - SB[W[7], W[6], W[189], W[203]]/2 + 
   SB[W[7], W[6], W[189], W[218]]/2 - SB[W[7], W[6], W[211], W[182]]/2 + 
   SB[W[7], W[6], W[211], W[183]]/2 + SB[W[7], W[6], W[211], W[187]]/2 + 
   SB[W[7], W[6], W[211], W[188]]/2 - SB[W[7], W[6], W[211], W[189]]/2 + 
   SB[W[7], W[6], W[211], W[190]]/2 + SB[W[7], W[6], W[211], W[194]]/2 - 
   SB[W[7], W[6], W[211], W[203]]/2 + SB[W[7], W[6], W[211], W[218]]/2 + 
   SB[W[7], W[7], W[2], W[17]] + SB[W[7], W[7], W[2], W[37]] - 
   SB[W[7], W[7], W[2], W[86]] + SB[W[7], W[7], W[4], W[6]]/2 + 
   SB[W[7], W[7], W[4], W[47]]/2 - SB[W[7], W[7], W[4], W[86]]/2 + 
   SB[W[7], W[7], W[5], W[6]]/2 + SB[W[7], W[7], W[5], W[47]]/2 - 
   SB[W[7], W[7], W[5], W[86]]/2 - SB[W[7], W[7], W[19], W[6]] + 
   SB[W[7], W[7], W[19], W[37]] + SB[W[7], W[7], W[26], W[17]] - 
   SB[W[7], W[7], W[26], W[47]] - SB[W[7], W[7], W[50], W[6]]/2 - 
   SB[W[7], W[7], W[50], W[17]] + SB[W[7], W[7], W[50], W[47]]/2 + 
   SB[W[7], W[7], W[50], W[86]]/2 + SB[W[7], W[7], W[89], W[6]]/2 - 
   SB[W[7], W[7], W[89], W[37]] - SB[W[7], W[7], W[89], W[47]]/2 + 
   SB[W[7], W[7], W[89], W[86]]/2 - SB[W[7], W[7], W[182], W[182]]/2 + 
   SB[W[7], W[7], W[182], W[183]]/2 + SB[W[7], W[7], W[182], W[187]]/2 + 
   SB[W[7], W[7], W[182], W[188]]/2 - SB[W[7], W[7], W[182], W[189]]/2 + 
   SB[W[7], W[7], W[182], W[190]]/2 + SB[W[7], W[7], W[182], W[194]]/2 - 
   SB[W[7], W[7], W[182], W[203]]/2 + SB[W[7], W[7], W[182], W[218]]/2 - 
   SB[W[7], W[7], W[186], W[182]]/2 + SB[W[7], W[7], W[186], W[183]]/2 + 
   SB[W[7], W[7], W[186], W[187]]/2 + SB[W[7], W[7], W[186], W[188]]/2 - 
   SB[W[7], W[7], W[186], W[189]]/2 + SB[W[7], W[7], W[186], W[190]]/2 + 
   SB[W[7], W[7], W[186], W[194]]/2 - SB[W[7], W[7], W[186], W[203]]/2 + 
   SB[W[7], W[7], W[186], W[218]]/2 - SB[W[7], W[7], W[189], W[182]]/2 + 
   SB[W[7], W[7], W[189], W[183]]/2 + SB[W[7], W[7], W[189], W[187]]/2 + 
   SB[W[7], W[7], W[189], W[188]]/2 - SB[W[7], W[7], W[189], W[189]]/2 + 
   SB[W[7], W[7], W[189], W[190]]/2 + SB[W[7], W[7], W[189], W[194]]/2 - 
   SB[W[7], W[7], W[189], W[203]]/2 + SB[W[7], W[7], W[189], W[218]]/2 - 
   SB[W[7], W[7], W[211], W[182]]/2 + SB[W[7], W[7], W[211], W[183]]/2 + 
   SB[W[7], W[7], W[211], W[187]]/2 + SB[W[7], W[7], W[211], W[188]]/2 - 
   SB[W[7], W[7], W[211], W[189]]/2 + SB[W[7], W[7], W[211], W[190]]/2 + 
   SB[W[7], W[7], W[211], W[194]]/2 - SB[W[7], W[7], W[211], W[203]]/2 + 
   SB[W[7], W[7], W[211], W[218]]/2 - SB[W[7], W[19], W[2], W[17]] - 
   SB[W[7], W[19], W[2], W[37]] + SB[W[7], W[19], W[2], W[86]] - 
   SB[W[7], W[19], W[4], W[6]]/2 - SB[W[7], W[19], W[4], W[47]]/2 + 
   SB[W[7], W[19], W[4], W[86]]/2 - SB[W[7], W[19], W[5], W[6]]/2 - 
   SB[W[7], W[19], W[5], W[47]]/2 + SB[W[7], W[19], W[5], W[86]]/2 - 
   SB[W[7], W[19], W[6], W[6]]/2 - SB[W[7], W[19], W[6], W[47]]/2 + 
   SB[W[7], W[19], W[6], W[86]]/2 + SB[W[7], W[19], W[19], W[6]] - 
   SB[W[7], W[19], W[19], W[37]] - SB[W[7], W[19], W[31], W[6]]/2 - 
   SB[W[7], W[19], W[31], W[17]] + SB[W[7], W[19], W[31], W[47]]/2 + 
   SB[W[7], W[19], W[31], W[86]]/2 + SB[W[7], W[19], W[65], W[6]] + 
   SB[W[7], W[19], W[65], W[17]] - SB[W[7], W[19], W[65], W[86]] - 
   SB[W[7], W[19], W[89], W[6]]/2 + SB[W[7], W[19], W[89], W[37]] + 
   SB[W[7], W[19], W[89], W[47]]/2 - SB[W[7], W[19], W[89], W[86]]/2 + 
   SB[W[7], W[19], W[182], W[182]]/2 - SB[W[7], W[19], W[182], W[183]]/2 - 
   SB[W[7], W[19], W[182], W[187]]/2 - SB[W[7], W[19], W[182], W[188]]/2 + 
   SB[W[7], W[19], W[182], W[189]]/2 - SB[W[7], W[19], W[182], W[190]]/2 - 
   SB[W[7], W[19], W[182], W[194]]/2 + SB[W[7], W[19], W[182], W[203]]/2 - 
   SB[W[7], W[19], W[182], W[218]]/2 - SB[W[7], W[19], W[184], W[182]]/2 + 
   SB[W[7], W[19], W[184], W[183]]/2 + SB[W[7], W[19], W[184], W[187]]/2 + 
   SB[W[7], W[19], W[184], W[188]]/2 - SB[W[7], W[19], W[184], W[189]]/2 + 
   SB[W[7], W[19], W[184], W[190]]/2 + SB[W[7], W[19], W[184], W[194]]/2 - 
   SB[W[7], W[19], W[184], W[203]]/2 + SB[W[7], W[19], W[184], W[218]]/2 + 
   SB[W[7], W[19], W[186], W[182]]/2 - SB[W[7], W[19], W[186], W[183]]/2 - 
   SB[W[7], W[19], W[186], W[187]]/2 - SB[W[7], W[19], W[186], W[188]]/2 + 
   SB[W[7], W[19], W[186], W[189]]/2 - SB[W[7], W[19], W[186], W[190]]/2 - 
   SB[W[7], W[19], W[186], W[194]]/2 + SB[W[7], W[19], W[186], W[203]]/2 - 
   SB[W[7], W[19], W[186], W[218]]/2 - SB[W[7], W[19], W[187], W[182]]/2 + 
   SB[W[7], W[19], W[187], W[183]]/2 + SB[W[7], W[19], W[187], W[187]]/2 + 
   SB[W[7], W[19], W[187], W[188]]/2 - SB[W[7], W[19], W[187], W[189]]/2 + 
   SB[W[7], W[19], W[187], W[190]]/2 + SB[W[7], W[19], W[187], W[194]]/2 - 
   SB[W[7], W[19], W[187], W[203]]/2 + SB[W[7], W[19], W[187], W[218]]/2 - 
   SB[W[7], W[19], W[188], W[182]]/2 + SB[W[7], W[19], W[188], W[183]]/2 + 
   SB[W[7], W[19], W[188], W[187]]/2 + SB[W[7], W[19], W[188], W[188]]/2 - 
   SB[W[7], W[19], W[188], W[189]]/2 + SB[W[7], W[19], W[188], W[190]]/2 + 
   SB[W[7], W[19], W[188], W[194]]/2 - SB[W[7], W[19], W[188], W[203]]/2 + 
   SB[W[7], W[19], W[188], W[218]]/2 + SB[W[7], W[19], W[189], W[182]]/2 - 
   SB[W[7], W[19], W[189], W[183]]/2 - SB[W[7], W[19], W[189], W[187]]/2 - 
   SB[W[7], W[19], W[189], W[188]]/2 + SB[W[7], W[19], W[189], W[189]]/2 - 
   SB[W[7], W[19], W[189], W[190]]/2 - SB[W[7], W[19], W[189], W[194]]/2 + 
   SB[W[7], W[19], W[189], W[203]]/2 - SB[W[7], W[19], W[189], W[218]]/2 + 
   SB[W[7], W[19], W[211], W[182]]/2 - SB[W[7], W[19], W[211], W[183]]/2 - 
   SB[W[7], W[19], W[211], W[187]]/2 - SB[W[7], W[19], W[211], W[188]]/2 + 
   SB[W[7], W[19], W[211], W[189]]/2 - SB[W[7], W[19], W[211], W[190]]/2 - 
   SB[W[7], W[19], W[211], W[194]]/2 + SB[W[7], W[19], W[211], W[203]]/2 - 
   SB[W[7], W[19], W[211], W[218]]/2 - SB[W[7], W[23], W[2], W[17]] - 
   SB[W[7], W[23], W[2], W[37]] + SB[W[7], W[23], W[2], W[86]] + 
   SB[W[7], W[23], W[6], W[6]]/2 - SB[W[7], W[23], W[6], W[37]] - 
   SB[W[7], W[23], W[6], W[47]]/2 + SB[W[7], W[23], W[6], W[86]]/2 - 
   SB[W[7], W[23], W[47], W[6]]/2 - SB[W[7], W[23], W[47], W[17]] + 
   SB[W[7], W[23], W[47], W[47]]/2 + SB[W[7], W[23], W[47], W[86]]/2 + 
   SB[W[7], W[23], W[50], W[6]]/2 + SB[W[7], W[23], W[50], W[17]] - 
   SB[W[7], W[23], W[50], W[47]]/2 - SB[W[7], W[23], W[50], W[86]]/2 - 
   SB[W[7], W[23], W[89], W[6]]/2 + SB[W[7], W[23], W[89], W[37]] + 
   SB[W[7], W[23], W[89], W[47]]/2 - SB[W[7], W[23], W[89], W[86]]/2 + 
   SB[W[7], W[23], W[183], W[182]]/2 - SB[W[7], W[23], W[183], W[183]]/2 - 
   SB[W[7], W[23], W[183], W[187]]/2 - SB[W[7], W[23], W[183], W[188]]/2 + 
   SB[W[7], W[23], W[183], W[189]]/2 - SB[W[7], W[23], W[183], W[190]]/2 - 
   SB[W[7], W[23], W[183], W[194]]/2 + SB[W[7], W[23], W[183], W[203]]/2 - 
   SB[W[7], W[23], W[183], W[218]]/2 + SB[W[7], W[23], W[186], W[182]]/2 - 
   SB[W[7], W[23], W[186], W[183]]/2 - SB[W[7], W[23], W[186], W[187]]/2 - 
   SB[W[7], W[23], W[186], W[188]]/2 + SB[W[7], W[23], W[186], W[189]]/2 - 
   SB[W[7], W[23], W[186], W[190]]/2 - SB[W[7], W[23], W[186], W[194]]/2 + 
   SB[W[7], W[23], W[186], W[203]]/2 - SB[W[7], W[23], W[186], W[218]]/2 + 
   SB[W[7], W[23], W[187], W[182]]/2 - SB[W[7], W[23], W[187], W[183]]/2 - 
   SB[W[7], W[23], W[187], W[187]]/2 - SB[W[7], W[23], W[187], W[188]]/2 + 
   SB[W[7], W[23], W[187], W[189]]/2 - SB[W[7], W[23], W[187], W[190]]/2 - 
   SB[W[7], W[23], W[187], W[194]]/2 + SB[W[7], W[23], W[187], W[203]]/2 - 
   SB[W[7], W[23], W[187], W[218]]/2 + SB[W[7], W[23], W[188], W[182]]/2 - 
   SB[W[7], W[23], W[188], W[183]]/2 - SB[W[7], W[23], W[188], W[187]]/2 - 
   SB[W[7], W[23], W[188], W[188]]/2 + SB[W[7], W[23], W[188], W[189]]/2 - 
   SB[W[7], W[23], W[188], W[190]]/2 - SB[W[7], W[23], W[188], W[194]]/2 + 
   SB[W[7], W[23], W[188], W[203]]/2 - SB[W[7], W[23], W[188], W[218]]/2 + 
   SB[W[7], W[23], W[190], W[182]]/2 - SB[W[7], W[23], W[190], W[183]]/2 - 
   SB[W[7], W[23], W[190], W[187]]/2 - SB[W[7], W[23], W[190], W[188]]/2 + 
   SB[W[7], W[23], W[190], W[189]]/2 - SB[W[7], W[23], W[190], W[190]]/2 - 
   SB[W[7], W[23], W[190], W[194]]/2 + SB[W[7], W[23], W[190], W[203]]/2 - 
   SB[W[7], W[23], W[190], W[218]]/2 + SB[W[7], W[23], W[194], W[182]]/2 - 
   SB[W[7], W[23], W[194], W[183]]/2 - SB[W[7], W[23], W[194], W[187]]/2 - 
   SB[W[7], W[23], W[194], W[188]]/2 + SB[W[7], W[23], W[194], W[189]]/2 - 
   SB[W[7], W[23], W[194], W[190]]/2 - SB[W[7], W[23], W[194], W[194]]/2 + 
   SB[W[7], W[23], W[194], W[203]]/2 - SB[W[7], W[23], W[194], W[218]]/2 + 
   SB[W[7], W[23], W[211], W[182]]/2 - SB[W[7], W[23], W[211], W[183]]/2 - 
   SB[W[7], W[23], W[211], W[187]]/2 - SB[W[7], W[23], W[211], W[188]]/2 + 
   SB[W[7], W[23], W[211], W[189]]/2 - SB[W[7], W[23], W[211], W[190]]/2 - 
   SB[W[7], W[23], W[211], W[194]]/2 + SB[W[7], W[23], W[211], W[203]]/2 - 
   SB[W[7], W[23], W[211], W[218]]/2 + SB[W[7], W[23], W[218], W[182]]/2 - 
   SB[W[7], W[23], W[218], W[183]]/2 - SB[W[7], W[23], W[218], W[187]]/2 - 
   SB[W[7], W[23], W[218], W[188]]/2 + SB[W[7], W[23], W[218], W[189]]/2 - 
   SB[W[7], W[23], W[218], W[190]]/2 - SB[W[7], W[23], W[218], W[194]]/2 + 
   SB[W[7], W[23], W[218], W[203]]/2 - SB[W[7], W[23], W[218], W[218]]/2 + 
   SB[W[7], W[26], W[4], W[6]]/2 + SB[W[7], W[26], W[4], W[47]]/2 - 
   SB[W[7], W[26], W[4], W[86]]/2 + SB[W[7], W[26], W[5], W[6]]/2 + 
   SB[W[7], W[26], W[5], W[47]]/2 - SB[W[7], W[26], W[5], W[86]]/2 + 
   SB[W[7], W[26], W[6], W[17]] - SB[W[7], W[26], W[6], W[47]] + 
   SB[W[7], W[26], W[17], W[6]] + SB[W[7], W[26], W[17], W[17]] - 
   SB[W[7], W[26], W[17], W[86]] + 2*SB[W[7], W[26], W[26], W[17]] - 
   2*SB[W[7], W[26], W[26], W[47]] - SB[W[7], W[26], W[31], W[6]]/2 - 
   SB[W[7], W[26], W[31], W[17]] + SB[W[7], W[26], W[31], W[47]]/2 + 
   SB[W[7], W[26], W[31], W[86]]/2 - SB[W[7], W[26], W[47], W[6]]/2 - 
   SB[W[7], W[26], W[47], W[17]] + SB[W[7], W[26], W[47], W[47]]/2 + 
   SB[W[7], W[26], W[47], W[86]]/2 - SB[W[7], W[26], W[50], W[6]]/2 - 
   SB[W[7], W[26], W[50], W[17]] + SB[W[7], W[26], W[50], W[47]]/2 + 
   SB[W[7], W[26], W[50], W[86]]/2 - SB[W[7], W[26], W[182], W[182]]/2 + 
   SB[W[7], W[26], W[182], W[183]]/2 + SB[W[7], W[26], W[182], W[187]]/2 + 
   SB[W[7], W[26], W[182], W[188]]/2 - SB[W[7], W[26], W[182], W[189]]/2 + 
   SB[W[7], W[26], W[182], W[190]]/2 + SB[W[7], W[26], W[182], W[194]]/2 - 
   SB[W[7], W[26], W[182], W[203]]/2 + SB[W[7], W[26], W[182], W[218]]/2 + 
   SB[W[7], W[26], W[183], W[182]]/2 - SB[W[7], W[26], W[183], W[183]]/2 - 
   SB[W[7], W[26], W[183], W[187]]/2 - SB[W[7], W[26], W[183], W[188]]/2 + 
   SB[W[7], W[26], W[183], W[189]]/2 - SB[W[7], W[26], W[183], W[190]]/2 - 
   SB[W[7], W[26], W[183], W[194]]/2 + SB[W[7], W[26], W[183], W[203]]/2 - 
   SB[W[7], W[26], W[183], W[218]]/2 - SB[W[7], W[26], W[184], W[182]]/2 + 
   SB[W[7], W[26], W[184], W[183]]/2 + SB[W[7], W[26], W[184], W[187]]/2 + 
   SB[W[7], W[26], W[184], W[188]]/2 - SB[W[7], W[26], W[184], W[189]]/2 + 
   SB[W[7], W[26], W[184], W[190]]/2 + SB[W[7], W[26], W[184], W[194]]/2 - 
   SB[W[7], W[26], W[184], W[203]]/2 + SB[W[7], W[26], W[184], W[218]]/2 - 
   SB[W[7], W[26], W[189], W[182]]/2 + SB[W[7], W[26], W[189], W[183]]/2 + 
   SB[W[7], W[26], W[189], W[187]]/2 + SB[W[7], W[26], W[189], W[188]]/2 - 
   SB[W[7], W[26], W[189], W[189]]/2 + SB[W[7], W[26], W[189], W[190]]/2 + 
   SB[W[7], W[26], W[189], W[194]]/2 - SB[W[7], W[26], W[189], W[203]]/2 + 
   SB[W[7], W[26], W[189], W[218]]/2 + SB[W[7], W[26], W[190], W[182]]/2 - 
   SB[W[7], W[26], W[190], W[183]]/2 - SB[W[7], W[26], W[190], W[187]]/2 - 
   SB[W[7], W[26], W[190], W[188]]/2 + SB[W[7], W[26], W[190], W[189]]/2 - 
   SB[W[7], W[26], W[190], W[190]]/2 - SB[W[7], W[26], W[190], W[194]]/2 + 
   SB[W[7], W[26], W[190], W[203]]/2 - SB[W[7], W[26], W[190], W[218]]/2 + 
   SB[W[7], W[26], W[194], W[182]]/2 - SB[W[7], W[26], W[194], W[183]]/2 - 
   SB[W[7], W[26], W[194], W[187]]/2 - SB[W[7], W[26], W[194], W[188]]/2 + 
   SB[W[7], W[26], W[194], W[189]]/2 - SB[W[7], W[26], W[194], W[190]]/2 - 
   SB[W[7], W[26], W[194], W[194]]/2 + SB[W[7], W[26], W[194], W[203]]/2 - 
   SB[W[7], W[26], W[194], W[218]]/2 + SB[W[7], W[26], W[218], W[182]]/2 - 
   SB[W[7], W[26], W[218], W[183]]/2 - SB[W[7], W[26], W[218], W[187]]/2 - 
   SB[W[7], W[26], W[218], W[188]]/2 + SB[W[7], W[26], W[218], W[189]]/2 - 
   SB[W[7], W[26], W[218], W[190]]/2 - SB[W[7], W[26], W[218], W[194]]/2 + 
   SB[W[7], W[26], W[218], W[203]]/2 - SB[W[7], W[26], W[218], W[218]]/2 - 
   SB[W[7], W[50], W[4], W[6]]/2 - SB[W[7], W[50], W[4], W[47]]/2 + 
   SB[W[7], W[50], W[4], W[86]]/2 - SB[W[7], W[50], W[5], W[6]]/2 - 
   SB[W[7], W[50], W[5], W[47]]/2 + SB[W[7], W[50], W[5], W[86]]/2 - 
   SB[W[7], W[50], W[6], W[6]]/2 - SB[W[7], W[50], W[6], W[17]] + 
   SB[W[7], W[50], W[6], W[47]]/2 + SB[W[7], W[50], W[6], W[86]]/2 - 
   SB[W[7], W[50], W[17], W[6]] - SB[W[7], W[50], W[17], W[17]] + 
   SB[W[7], W[50], W[17], W[86]] - SB[W[7], W[50], W[26], W[17]] + 
   SB[W[7], W[50], W[26], W[47]] + SB[W[7], W[50], W[47], W[6]]/2 + 
   SB[W[7], W[50], W[47], W[17]] - SB[W[7], W[50], W[47], W[47]]/2 - 
   SB[W[7], W[50], W[47], W[86]]/2 + SB[W[7], W[50], W[65], W[6]] + 
   SB[W[7], W[50], W[65], W[17]] - SB[W[7], W[50], W[65], W[86]] + 
   SB[W[7], W[50], W[182], W[182]]/2 - SB[W[7], W[50], W[182], W[183]]/2 - 
   SB[W[7], W[50], W[182], W[187]]/2 - SB[W[7], W[50], W[182], W[188]]/2 + 
   SB[W[7], W[50], W[182], W[189]]/2 - SB[W[7], W[50], W[182], W[190]]/2 - 
   SB[W[7], W[50], W[182], W[194]]/2 + SB[W[7], W[50], W[182], W[203]]/2 - 
   SB[W[7], W[50], W[182], W[218]]/2 - SB[W[7], W[50], W[183], W[182]]/2 + 
   SB[W[7], W[50], W[183], W[183]]/2 + SB[W[7], W[50], W[183], W[187]]/2 + 
   SB[W[7], W[50], W[183], W[188]]/2 - SB[W[7], W[50], W[183], W[189]]/2 + 
   SB[W[7], W[50], W[183], W[190]]/2 + SB[W[7], W[50], W[183], W[194]]/2 - 
   SB[W[7], W[50], W[183], W[203]]/2 + SB[W[7], W[50], W[183], W[218]]/2 - 
   SB[W[7], W[50], W[187], W[182]]/2 + SB[W[7], W[50], W[187], W[183]]/2 + 
   SB[W[7], W[50], W[187], W[187]]/2 + SB[W[7], W[50], W[187], W[188]]/2 - 
   SB[W[7], W[50], W[187], W[189]]/2 + SB[W[7], W[50], W[187], W[190]]/2 + 
   SB[W[7], W[50], W[187], W[194]]/2 - SB[W[7], W[50], W[187], W[203]]/2 + 
   SB[W[7], W[50], W[187], W[218]]/2 - SB[W[7], W[50], W[188], W[182]]/2 + 
   SB[W[7], W[50], W[188], W[183]]/2 + SB[W[7], W[50], W[188], W[187]]/2 + 
   SB[W[7], W[50], W[188], W[188]]/2 - SB[W[7], W[50], W[188], W[189]]/2 + 
   SB[W[7], W[50], W[188], W[190]]/2 + SB[W[7], W[50], W[188], W[194]]/2 - 
   SB[W[7], W[50], W[188], W[203]]/2 + SB[W[7], W[50], W[188], W[218]]/2 + 
   SB[W[7], W[50], W[189], W[182]]/2 - SB[W[7], W[50], W[189], W[183]]/2 - 
   SB[W[7], W[50], W[189], W[187]]/2 - SB[W[7], W[50], W[189], W[188]]/2 + 
   SB[W[7], W[50], W[189], W[189]]/2 - SB[W[7], W[50], W[189], W[190]]/2 - 
   SB[W[7], W[50], W[189], W[194]]/2 + SB[W[7], W[50], W[189], W[203]]/2 - 
   SB[W[7], W[50], W[189], W[218]]/2 - SB[W[7], W[50], W[190], W[182]]/2 + 
   SB[W[7], W[50], W[190], W[183]]/2 + SB[W[7], W[50], W[190], W[187]]/2 + 
   SB[W[7], W[50], W[190], W[188]]/2 - SB[W[7], W[50], W[190], W[189]]/2 + 
   SB[W[7], W[50], W[190], W[190]]/2 + SB[W[7], W[50], W[190], W[194]]/2 - 
   SB[W[7], W[50], W[190], W[203]]/2 + SB[W[7], W[50], W[190], W[218]]/2 - 
   SB[W[7], W[50], W[194], W[182]]/2 + SB[W[7], W[50], W[194], W[183]]/2 + 
   SB[W[7], W[50], W[194], W[187]]/2 + SB[W[7], W[50], W[194], W[188]]/2 - 
   SB[W[7], W[50], W[194], W[189]]/2 + SB[W[7], W[50], W[194], W[190]]/2 + 
   SB[W[7], W[50], W[194], W[194]]/2 - SB[W[7], W[50], W[194], W[203]]/2 + 
   SB[W[7], W[50], W[194], W[218]]/2 - SB[W[7], W[50], W[218], W[182]]/2 + 
   SB[W[7], W[50], W[218], W[183]]/2 + SB[W[7], W[50], W[218], W[187]]/2 + 
   SB[W[7], W[50], W[218], W[188]]/2 - SB[W[7], W[50], W[218], W[189]]/2 + 
   SB[W[7], W[50], W[218], W[190]]/2 + SB[W[7], W[50], W[218], W[194]]/2 - 
   SB[W[7], W[50], W[218], W[203]]/2 + SB[W[7], W[50], W[218], W[218]]/2 + 
   SB[W[8], W[4], W[5], W[6]]/2 + SB[W[8], W[4], W[5], W[47]]/2 - 
   SB[W[8], W[4], W[5], W[86]]/2 + SB[W[8], W[4], W[6], W[6]]/2 + 
   SB[W[8], W[4], W[6], W[17]] - SB[W[8], W[4], W[6], W[35]] + 
   SB[W[8], W[4], W[6], W[47]]/2 - SB[W[8], W[4], W[6], W[86]]/2 + 
   SB[W[8], W[4], W[17], W[6]] + SB[W[8], W[4], W[17], W[17]] - 
   SB[W[8], W[4], W[17], W[35]] + SB[W[8], W[4], W[17], W[47]] - 
   SB[W[8], W[4], W[17], W[86]] + SB[W[8], W[4], W[50], W[6]]/2 + 
   SB[W[8], W[4], W[50], W[17]] - SB[W[8], W[4], W[50], W[47]]/2 - 
   SB[W[8], W[4], W[50], W[86]]/2 - SB[W[8], W[4], W[65], W[6]] - 
   SB[W[8], W[4], W[65], W[17]] + SB[W[8], W[4], W[65], W[86]] - 
   SB[W[8], W[4], W[93], W[6]]/2 - SB[W[8], W[4], W[93], W[17]] + 
   SB[W[8], W[4], W[93], W[35]] - SB[W[8], W[4], W[93], W[47]]/2 + 
   SB[W[8], W[4], W[93], W[86]]/2 + SB[W[8], W[4], W[184], W[182]]/2 - 
   SB[W[8], W[4], W[184], W[183]]/2 - SB[W[8], W[4], W[184], W[187]]/2 - 
   SB[W[8], W[4], W[184], W[188]]/2 + SB[W[8], W[4], W[184], W[189]]/2 - 
   SB[W[8], W[4], W[184], W[190]]/2 - SB[W[8], W[4], W[184], W[194]]/2 + 
   SB[W[8], W[4], W[184], W[203]]/2 - SB[W[8], W[4], W[184], W[218]]/2 + 
   SB[W[8], W[4], W[187], W[182]]/2 - SB[W[8], W[4], W[187], W[183]]/2 - 
   SB[W[8], W[4], W[187], W[187]]/2 - SB[W[8], W[4], W[187], W[188]]/2 + 
   SB[W[8], W[4], W[187], W[189]]/2 - SB[W[8], W[4], W[187], W[190]]/2 - 
   SB[W[8], W[4], W[187], W[194]]/2 + SB[W[8], W[4], W[187], W[203]]/2 - 
   SB[W[8], W[4], W[187], W[218]]/2 + SB[W[8], W[4], W[188], W[182]]/2 - 
   SB[W[8], W[4], W[188], W[183]]/2 - SB[W[8], W[4], W[188], W[187]]/2 - 
   SB[W[8], W[4], W[188], W[188]]/2 + SB[W[8], W[4], W[188], W[189]]/2 - 
   SB[W[8], W[4], W[188], W[190]]/2 - SB[W[8], W[4], W[188], W[194]]/2 + 
   SB[W[8], W[4], W[188], W[203]]/2 - SB[W[8], W[4], W[188], W[218]]/2 + 
   SB[W[8], W[4], W[209], W[182]]/2 - SB[W[8], W[4], W[209], W[183]]/2 - 
   SB[W[8], W[4], W[209], W[187]]/2 - SB[W[8], W[4], W[209], W[188]]/2 + 
   SB[W[8], W[4], W[209], W[189]]/2 - SB[W[8], W[4], W[209], W[190]]/2 - 
   SB[W[8], W[4], W[209], W[194]]/2 + SB[W[8], W[4], W[209], W[203]]/2 - 
   SB[W[8], W[4], W[209], W[218]]/2 + SB[W[8], W[5], W[4], W[6]]/2 + 
   SB[W[8], W[5], W[4], W[47]]/2 - SB[W[8], W[5], W[4], W[86]]/2 + 
   SB[W[8], W[5], W[8], W[14]] + SB[W[8], W[5], W[8], W[17]] - 
   SB[W[8], W[5], W[8], W[86]] + SB[W[8], W[5], W[26], W[17]] - 
   SB[W[8], W[5], W[26], W[47]] + SB[W[8], W[5], W[32], W[6]]/2 - 
   SB[W[8], W[5], W[32], W[14]] - SB[W[8], W[5], W[32], W[47]]/2 + 
   SB[W[8], W[5], W[32], W[86]]/2 - SB[W[8], W[5], W[50], W[6]]/2 - 
   SB[W[8], W[5], W[50], W[17]] + SB[W[8], W[5], W[50], W[47]]/2 + 
   SB[W[8], W[5], W[50], W[86]]/2 + SB[W[8], W[5], W[185], W[182]]/2 - 
   SB[W[8], W[5], W[185], W[183]]/2 - SB[W[8], W[5], W[185], W[187]]/2 - 
   SB[W[8], W[5], W[185], W[188]]/2 + SB[W[8], W[5], W[185], W[189]]/2 - 
   SB[W[8], W[5], W[185], W[190]]/2 - SB[W[8], W[5], W[185], W[194]]/2 + 
   SB[W[8], W[5], W[185], W[203]]/2 - SB[W[8], W[5], W[185], W[218]]/2 + 
   SB[W[8], W[6], W[4], W[6]]/2 + SB[W[8], W[6], W[4], W[17]] - 
   SB[W[8], W[6], W[4], W[35]] + SB[W[8], W[6], W[4], W[47]]/2 - 
   SB[W[8], W[6], W[4], W[86]]/2 + SB[W[8], W[6], W[8], W[14]] + 
   SB[W[8], W[6], W[8], W[17]] - SB[W[8], W[6], W[8], W[86]] + 
   SB[W[8], W[6], W[17], W[35]] - SB[W[8], W[6], W[17], W[47]] + 
   SB[W[8], W[6], W[32], W[6]]/2 - SB[W[8], W[6], W[32], W[14]] - 
   SB[W[8], W[6], W[32], W[47]]/2 + SB[W[8], W[6], W[32], W[86]]/2 - 
   SB[W[8], W[6], W[50], W[6]]/2 - SB[W[8], W[6], W[50], W[17]] + 
   SB[W[8], W[6], W[50], W[47]]/2 + SB[W[8], W[6], W[50], W[86]]/2 + 
   SB[W[8], W[6], W[185], W[182]]/2 - SB[W[8], W[6], W[185], W[183]]/2 - 
   SB[W[8], W[6], W[185], W[187]]/2 - SB[W[8], W[6], W[185], W[188]]/2 + 
   SB[W[8], W[6], W[185], W[189]]/2 - SB[W[8], W[6], W[185], W[190]]/2 - 
   SB[W[8], W[6], W[185], W[194]]/2 + SB[W[8], W[6], W[185], W[203]]/2 - 
   SB[W[8], W[6], W[185], W[218]]/2 + SB[W[8], W[8], W[5], W[6]]/2 + 
   SB[W[8], W[8], W[5], W[47]]/2 - SB[W[8], W[8], W[5], W[86]]/2 + 
   SB[W[8], W[8], W[6], W[6]]/2 + SB[W[8], W[8], W[6], W[17]] - 
   SB[W[8], W[8], W[6], W[35]] + SB[W[8], W[8], W[6], W[47]]/2 - 
   SB[W[8], W[8], W[6], W[86]]/2 + SB[W[8], W[8], W[17], W[6]] + 
   SB[W[8], W[8], W[17], W[17]] - SB[W[8], W[8], W[17], W[35]] + 
   SB[W[8], W[8], W[17], W[47]] - SB[W[8], W[8], W[17], W[86]] + 
   SB[W[8], W[8], W[50], W[6]]/2 + SB[W[8], W[8], W[50], W[17]] - 
   SB[W[8], W[8], W[50], W[47]]/2 - SB[W[8], W[8], W[50], W[86]]/2 - 
   SB[W[8], W[8], W[65], W[6]] - SB[W[8], W[8], W[65], W[17]] + 
   SB[W[8], W[8], W[65], W[86]] - SB[W[8], W[8], W[93], W[6]]/2 - 
   SB[W[8], W[8], W[93], W[17]] + SB[W[8], W[8], W[93], W[35]] - 
   SB[W[8], W[8], W[93], W[47]]/2 + SB[W[8], W[8], W[93], W[86]]/2 + 
   SB[W[8], W[8], W[184], W[182]]/2 - SB[W[8], W[8], W[184], W[183]]/2 - 
   SB[W[8], W[8], W[184], W[187]]/2 - SB[W[8], W[8], W[184], W[188]]/2 + 
   SB[W[8], W[8], W[184], W[189]]/2 - SB[W[8], W[8], W[184], W[190]]/2 - 
   SB[W[8], W[8], W[184], W[194]]/2 + SB[W[8], W[8], W[184], W[203]]/2 - 
   SB[W[8], W[8], W[184], W[218]]/2 + SB[W[8], W[8], W[187], W[182]]/2 - 
   SB[W[8], W[8], W[187], W[183]]/2 - SB[W[8], W[8], W[187], W[187]]/2 - 
   SB[W[8], W[8], W[187], W[188]]/2 + SB[W[8], W[8], W[187], W[189]]/2 - 
   SB[W[8], W[8], W[187], W[190]]/2 - SB[W[8], W[8], W[187], W[194]]/2 + 
   SB[W[8], W[8], W[187], W[203]]/2 - SB[W[8], W[8], W[187], W[218]]/2 + 
   SB[W[8], W[8], W[188], W[182]]/2 - SB[W[8], W[8], W[188], W[183]]/2 - 
   SB[W[8], W[8], W[188], W[187]]/2 - SB[W[8], W[8], W[188], W[188]]/2 + 
   SB[W[8], W[8], W[188], W[189]]/2 - SB[W[8], W[8], W[188], W[190]]/2 - 
   SB[W[8], W[8], W[188], W[194]]/2 + SB[W[8], W[8], W[188], W[203]]/2 - 
   SB[W[8], W[8], W[188], W[218]]/2 + SB[W[8], W[8], W[209], W[182]]/2 - 
   SB[W[8], W[8], W[209], W[183]]/2 - SB[W[8], W[8], W[209], W[187]]/2 - 
   SB[W[8], W[8], W[209], W[188]]/2 + SB[W[8], W[8], W[209], W[189]]/2 - 
   SB[W[8], W[8], W[209], W[190]]/2 - SB[W[8], W[8], W[209], W[194]]/2 + 
   SB[W[8], W[8], W[209], W[203]]/2 - SB[W[8], W[8], W[209], W[218]]/2 + 
   SB[W[8], W[17], W[4], W[6]]/2 + SB[W[8], W[17], W[4], W[47]]/2 - 
   SB[W[8], W[17], W[4], W[86]]/2 + SB[W[8], W[17], W[6], W[35]] - 
   SB[W[8], W[17], W[6], W[47]] + SB[W[8], W[17], W[17], W[35]] - 
   SB[W[8], W[17], W[17], W[47]] + SB[W[8], W[17], W[26], W[17]] - 
   SB[W[8], W[17], W[26], W[47]] - SB[W[8], W[17], W[47], W[6]]/2 - 
   SB[W[8], W[17], W[47], W[17]] + SB[W[8], W[17], W[47], W[47]]/2 + 
   SB[W[8], W[17], W[47], W[86]]/2 - SB[W[8], W[17], W[50], W[6]]/2 - 
   SB[W[8], W[17], W[50], W[17]] + SB[W[8], W[17], W[50], W[47]]/2 + 
   SB[W[8], W[17], W[50], W[86]]/2 + SB[W[8], W[17], W[93], W[6]]/2 + 
   SB[W[8], W[17], W[93], W[17]] - SB[W[8], W[17], W[93], W[35]] + 
   SB[W[8], W[17], W[93], W[47]]/2 - SB[W[8], W[17], W[93], W[86]]/2 - 
   SB[W[8], W[17], W[182], W[182]]/2 + SB[W[8], W[17], W[182], W[183]]/2 + 
   SB[W[8], W[17], W[182], W[187]]/2 + SB[W[8], W[17], W[182], W[188]]/2 - 
   SB[W[8], W[17], W[182], W[189]]/2 + SB[W[8], W[17], W[182], W[190]]/2 + 
   SB[W[8], W[17], W[182], W[194]]/2 - SB[W[8], W[17], W[182], W[203]]/2 + 
   SB[W[8], W[17], W[182], W[218]]/2 + SB[W[8], W[17], W[183], W[182]]/2 - 
   SB[W[8], W[17], W[183], W[183]]/2 - SB[W[8], W[17], W[183], W[187]]/2 - 
   SB[W[8], W[17], W[183], W[188]]/2 + SB[W[8], W[17], W[183], W[189]]/2 - 
   SB[W[8], W[17], W[183], W[190]]/2 - SB[W[8], W[17], W[183], W[194]]/2 + 
   SB[W[8], W[17], W[183], W[203]]/2 - SB[W[8], W[17], W[183], W[218]]/2 - 
   SB[W[8], W[17], W[184], W[182]]/2 + SB[W[8], W[17], W[184], W[183]]/2 + 
   SB[W[8], W[17], W[184], W[187]]/2 + SB[W[8], W[17], W[184], W[188]]/2 - 
   SB[W[8], W[17], W[184], W[189]]/2 + SB[W[8], W[17], W[184], W[190]]/2 + 
   SB[W[8], W[17], W[184], W[194]]/2 - SB[W[8], W[17], W[184], W[203]]/2 + 
   SB[W[8], W[17], W[184], W[218]]/2 - SB[W[8], W[17], W[189], W[182]]/2 + 
   SB[W[8], W[17], W[189], W[183]]/2 + SB[W[8], W[17], W[189], W[187]]/2 + 
   SB[W[8], W[17], W[189], W[188]]/2 - SB[W[8], W[17], W[189], W[189]]/2 + 
   SB[W[8], W[17], W[189], W[190]]/2 + SB[W[8], W[17], W[189], W[194]]/2 - 
   SB[W[8], W[17], W[189], W[203]]/2 + SB[W[8], W[17], W[189], W[218]]/2 + 
   SB[W[8], W[17], W[190], W[182]]/2 - SB[W[8], W[17], W[190], W[183]]/2 - 
   SB[W[8], W[17], W[190], W[187]]/2 - SB[W[8], W[17], W[190], W[188]]/2 + 
   SB[W[8], W[17], W[190], W[189]]/2 - SB[W[8], W[17], W[190], W[190]]/2 - 
   SB[W[8], W[17], W[190], W[194]]/2 + SB[W[8], W[17], W[190], W[203]]/2 - 
   SB[W[8], W[17], W[190], W[218]]/2 + SB[W[8], W[17], W[194], W[182]]/2 - 
   SB[W[8], W[17], W[194], W[183]]/2 - SB[W[8], W[17], W[194], W[187]]/2 - 
   SB[W[8], W[17], W[194], W[188]]/2 + SB[W[8], W[17], W[194], W[189]]/2 - 
   SB[W[8], W[17], W[194], W[190]]/2 - SB[W[8], W[17], W[194], W[194]]/2 + 
   SB[W[8], W[17], W[194], W[203]]/2 - SB[W[8], W[17], W[194], W[218]]/2 - 
   SB[W[8], W[17], W[209], W[182]]/2 + SB[W[8], W[17], W[209], W[183]]/2 + 
   SB[W[8], W[17], W[209], W[187]]/2 + SB[W[8], W[17], W[209], W[188]]/2 - 
   SB[W[8], W[17], W[209], W[189]]/2 + SB[W[8], W[17], W[209], W[190]]/2 + 
   SB[W[8], W[17], W[209], W[194]]/2 - SB[W[8], W[17], W[209], W[203]]/2 + 
   SB[W[8], W[17], W[209], W[218]]/2 + SB[W[8], W[17], W[218], W[182]]/2 - 
   SB[W[8], W[17], W[218], W[183]]/2 - SB[W[8], W[17], W[218], W[187]]/2 - 
   SB[W[8], W[17], W[218], W[188]]/2 + SB[W[8], W[17], W[218], W[189]]/2 - 
   SB[W[8], W[17], W[218], W[190]]/2 - SB[W[8], W[17], W[218], W[194]]/2 + 
   SB[W[8], W[17], W[218], W[203]]/2 - SB[W[8], W[17], W[218], W[218]]/2 - 
   SB[W[8], W[20], W[5], W[6]]/2 + SB[W[8], W[20], W[5], W[14]] + 
   SB[W[8], W[20], W[5], W[47]]/2 - SB[W[8], W[20], W[5], W[86]]/2 + 
   SB[W[8], W[20], W[6], W[6]]/2 - SB[W[8], W[20], W[6], W[14]] - 
   SB[W[8], W[20], W[6], W[47]]/2 + SB[W[8], W[20], W[6], W[86]]/2 - 
   SB[W[8], W[20], W[8], W[14]] - SB[W[8], W[20], W[8], W[17]] + 
   SB[W[8], W[20], W[8], W[86]] - SB[W[8], W[20], W[32], W[6]]/2 + 
   SB[W[8], W[20], W[32], W[14]] + SB[W[8], W[20], W[32], W[47]]/2 - 
   SB[W[8], W[20], W[32], W[86]]/2 - SB[W[8], W[20], W[47], W[6]]/2 - 
   SB[W[8], W[20], W[47], W[17]] + SB[W[8], W[20], W[47], W[47]]/2 + 
   SB[W[8], W[20], W[47], W[86]]/2 + SB[W[8], W[20], W[50], W[6]]/2 + 
   SB[W[8], W[20], W[50], W[17]] - SB[W[8], W[20], W[50], W[47]]/2 - 
   SB[W[8], W[20], W[50], W[86]]/2 - SB[W[8], W[20], W[182], W[182]]/2 + 
   SB[W[8], W[20], W[182], W[183]]/2 + SB[W[8], W[20], W[182], W[187]]/2 + 
   SB[W[8], W[20], W[182], W[188]]/2 - SB[W[8], W[20], W[182], W[189]]/2 + 
   SB[W[8], W[20], W[182], W[190]]/2 + SB[W[8], W[20], W[182], W[194]]/2 - 
   SB[W[8], W[20], W[182], W[203]]/2 + SB[W[8], W[20], W[182], W[218]]/2 + 
   SB[W[8], W[20], W[183], W[182]]/2 - SB[W[8], W[20], W[183], W[183]]/2 - 
   SB[W[8], W[20], W[183], W[187]]/2 - SB[W[8], W[20], W[183], W[188]]/2 + 
   SB[W[8], W[20], W[183], W[189]]/2 - SB[W[8], W[20], W[183], W[190]]/2 - 
   SB[W[8], W[20], W[183], W[194]]/2 + SB[W[8], W[20], W[183], W[203]]/2 - 
   SB[W[8], W[20], W[183], W[218]]/2 - SB[W[8], W[20], W[185], W[182]]/2 + 
   SB[W[8], W[20], W[185], W[183]]/2 + SB[W[8], W[20], W[185], W[187]]/2 + 
   SB[W[8], W[20], W[185], W[188]]/2 - SB[W[8], W[20], W[185], W[189]]/2 + 
   SB[W[8], W[20], W[185], W[190]]/2 + SB[W[8], W[20], W[185], W[194]]/2 - 
   SB[W[8], W[20], W[185], W[203]]/2 + SB[W[8], W[20], W[185], W[218]]/2 + 
   SB[W[8], W[20], W[187], W[182]]/2 - SB[W[8], W[20], W[187], W[183]]/2 - 
   SB[W[8], W[20], W[187], W[187]]/2 - SB[W[8], W[20], W[187], W[188]]/2 + 
   SB[W[8], W[20], W[187], W[189]]/2 - SB[W[8], W[20], W[187], W[190]]/2 - 
   SB[W[8], W[20], W[187], W[194]]/2 + SB[W[8], W[20], W[187], W[203]]/2 - 
   SB[W[8], W[20], W[187], W[218]]/2 + SB[W[8], W[20], W[188], W[182]]/2 - 
   SB[W[8], W[20], W[188], W[183]]/2 - SB[W[8], W[20], W[188], W[187]]/2 - 
   SB[W[8], W[20], W[188], W[188]]/2 + SB[W[8], W[20], W[188], W[189]]/2 - 
   SB[W[8], W[20], W[188], W[190]]/2 - SB[W[8], W[20], W[188], W[194]]/2 + 
   SB[W[8], W[20], W[188], W[203]]/2 - SB[W[8], W[20], W[188], W[218]]/2 - 
   SB[W[8], W[20], W[189], W[182]]/2 + SB[W[8], W[20], W[189], W[183]]/2 + 
   SB[W[8], W[20], W[189], W[187]]/2 + SB[W[8], W[20], W[189], W[188]]/2 - 
   SB[W[8], W[20], W[189], W[189]]/2 + SB[W[8], W[20], W[189], W[190]]/2 + 
   SB[W[8], W[20], W[189], W[194]]/2 - SB[W[8], W[20], W[189], W[203]]/2 + 
   SB[W[8], W[20], W[189], W[218]]/2 + SB[W[8], W[20], W[190], W[182]]/2 - 
   SB[W[8], W[20], W[190], W[183]]/2 - SB[W[8], W[20], W[190], W[187]]/2 - 
   SB[W[8], W[20], W[190], W[188]]/2 + SB[W[8], W[20], W[190], W[189]]/2 - 
   SB[W[8], W[20], W[190], W[190]]/2 - SB[W[8], W[20], W[190], W[194]]/2 + 
   SB[W[8], W[20], W[190], W[203]]/2 - SB[W[8], W[20], W[190], W[218]]/2 + 
   SB[W[8], W[20], W[194], W[182]]/2 - SB[W[8], W[20], W[194], W[183]]/2 - 
   SB[W[8], W[20], W[194], W[187]]/2 - SB[W[8], W[20], W[194], W[188]]/2 + 
   SB[W[8], W[20], W[194], W[189]]/2 - SB[W[8], W[20], W[194], W[190]]/2 - 
   SB[W[8], W[20], W[194], W[194]]/2 + SB[W[8], W[20], W[194], W[203]]/2 - 
   SB[W[8], W[20], W[194], W[218]]/2 + SB[W[8], W[20], W[218], W[182]]/2 - 
   SB[W[8], W[20], W[218], W[183]]/2 - SB[W[8], W[20], W[218], W[187]]/2 - 
   SB[W[8], W[20], W[218], W[188]]/2 + SB[W[8], W[20], W[218], W[189]]/2 - 
   SB[W[8], W[20], W[218], W[190]]/2 - SB[W[8], W[20], W[218], W[194]]/2 + 
   SB[W[8], W[20], W[218], W[203]]/2 - SB[W[8], W[20], W[218], W[218]]/2 - 
   SB[W[8], W[27], W[4], W[6]]/2 - SB[W[8], W[27], W[4], W[17]] + 
   SB[W[8], W[27], W[4], W[35]] - SB[W[8], W[27], W[4], W[47]]/2 + 
   SB[W[8], W[27], W[4], W[86]]/2 + SB[W[8], W[27], W[5], W[6]]/2 - 
   SB[W[8], W[27], W[5], W[14]] - SB[W[8], W[27], W[5], W[47]]/2 + 
   SB[W[8], W[27], W[5], W[86]]/2 - SB[W[8], W[27], W[6], W[6]]/2 + 
   SB[W[8], W[27], W[6], W[14]] + SB[W[8], W[27], W[6], W[35]] - 
   SB[W[8], W[27], W[6], W[47]]/2 - SB[W[8], W[27], W[6], W[86]]/2 - 
   SB[W[8], W[27], W[8], W[14]] - SB[W[8], W[27], W[8], W[17]] + 
   SB[W[8], W[27], W[8], W[86]] - SB[W[8], W[27], W[32], W[6]]/2 + 
   SB[W[8], W[27], W[32], W[14]] + SB[W[8], W[27], W[32], W[47]]/2 - 
   SB[W[8], W[27], W[32], W[86]]/2 + SB[W[8], W[27], W[93], W[6]]/2 + 
   SB[W[8], W[27], W[93], W[17]] - SB[W[8], W[27], W[93], W[35]] + 
   SB[W[8], W[27], W[93], W[47]]/2 - SB[W[8], W[27], W[93], W[86]]/2 - 
   SB[W[8], W[27], W[184], W[182]]/2 + SB[W[8], W[27], W[184], W[183]]/2 + 
   SB[W[8], W[27], W[184], W[187]]/2 + SB[W[8], W[27], W[184], W[188]]/2 - 
   SB[W[8], W[27], W[184], W[189]]/2 + SB[W[8], W[27], W[184], W[190]]/2 + 
   SB[W[8], W[27], W[184], W[194]]/2 - SB[W[8], W[27], W[184], W[203]]/2 + 
   SB[W[8], W[27], W[184], W[218]]/2 - SB[W[8], W[27], W[185], W[182]]/2 + 
   SB[W[8], W[27], W[185], W[183]]/2 + SB[W[8], W[27], W[185], W[187]]/2 + 
   SB[W[8], W[27], W[185], W[188]]/2 - SB[W[8], W[27], W[185], W[189]]/2 + 
   SB[W[8], W[27], W[185], W[190]]/2 + SB[W[8], W[27], W[185], W[194]]/2 - 
   SB[W[8], W[27], W[185], W[203]]/2 + SB[W[8], W[27], W[185], W[218]]/2 - 
   SB[W[8], W[27], W[187], W[182]]/2 + SB[W[8], W[27], W[187], W[183]]/2 + 
   SB[W[8], W[27], W[187], W[187]]/2 + SB[W[8], W[27], W[187], W[188]]/2 - 
   SB[W[8], W[27], W[187], W[189]]/2 + SB[W[8], W[27], W[187], W[190]]/2 + 
   SB[W[8], W[27], W[187], W[194]]/2 - SB[W[8], W[27], W[187], W[203]]/2 + 
   SB[W[8], W[27], W[187], W[218]]/2 - SB[W[8], W[27], W[188], W[182]]/2 + 
   SB[W[8], W[27], W[188], W[183]]/2 + SB[W[8], W[27], W[188], W[187]]/2 + 
   SB[W[8], W[27], W[188], W[188]]/2 - SB[W[8], W[27], W[188], W[189]]/2 + 
   SB[W[8], W[27], W[188], W[190]]/2 + SB[W[8], W[27], W[188], W[194]]/2 - 
   SB[W[8], W[27], W[188], W[203]]/2 + SB[W[8], W[27], W[188], W[218]]/2 - 
   SB[W[8], W[27], W[209], W[182]]/2 + SB[W[8], W[27], W[209], W[183]]/2 + 
   SB[W[8], W[27], W[209], W[187]]/2 + SB[W[8], W[27], W[209], W[188]]/2 - 
   SB[W[8], W[27], W[209], W[189]]/2 + SB[W[8], W[27], W[209], W[190]]/2 + 
   SB[W[8], W[27], W[209], W[194]]/2 - SB[W[8], W[27], W[209], W[203]]/2 + 
   SB[W[8], W[27], W[209], W[218]]/2 - SB[W[8], W[50], W[4], W[6]]/2 - 
   SB[W[8], W[50], W[4], W[47]]/2 + SB[W[8], W[50], W[4], W[86]]/2 - 
   SB[W[8], W[50], W[5], W[6]]/2 - SB[W[8], W[50], W[5], W[47]]/2 + 
   SB[W[8], W[50], W[5], W[86]]/2 - SB[W[8], W[50], W[6], W[6]]/2 - 
   SB[W[8], W[50], W[6], W[17]] + SB[W[8], W[50], W[6], W[47]]/2 + 
   SB[W[8], W[50], W[6], W[86]]/2 - SB[W[8], W[50], W[17], W[6]] - 
   SB[W[8], W[50], W[17], W[17]] + SB[W[8], W[50], W[17], W[86]] - 
   SB[W[8], W[50], W[26], W[17]] + SB[W[8], W[50], W[26], W[47]] + 
   SB[W[8], W[50], W[47], W[6]]/2 + SB[W[8], W[50], W[47], W[17]] - 
   SB[W[8], W[50], W[47], W[47]]/2 - SB[W[8], W[50], W[47], W[86]]/2 + 
   SB[W[8], W[50], W[65], W[6]] + SB[W[8], W[50], W[65], W[17]] - 
   SB[W[8], W[50], W[65], W[86]] + SB[W[8], W[50], W[182], W[182]]/2 - 
   SB[W[8], W[50], W[182], W[183]]/2 - SB[W[8], W[50], W[182], W[187]]/2 - 
   SB[W[8], W[50], W[182], W[188]]/2 + SB[W[8], W[50], W[182], W[189]]/2 - 
   SB[W[8], W[50], W[182], W[190]]/2 - SB[W[8], W[50], W[182], W[194]]/2 + 
   SB[W[8], W[50], W[182], W[203]]/2 - SB[W[8], W[50], W[182], W[218]]/2 - 
   SB[W[8], W[50], W[183], W[182]]/2 + SB[W[8], W[50], W[183], W[183]]/2 + 
   SB[W[8], W[50], W[183], W[187]]/2 + SB[W[8], W[50], W[183], W[188]]/2 - 
   SB[W[8], W[50], W[183], W[189]]/2 + SB[W[8], W[50], W[183], W[190]]/2 + 
   SB[W[8], W[50], W[183], W[194]]/2 - SB[W[8], W[50], W[183], W[203]]/2 + 
   SB[W[8], W[50], W[183], W[218]]/2 - SB[W[8], W[50], W[187], W[182]]/2 + 
   SB[W[8], W[50], W[187], W[183]]/2 + SB[W[8], W[50], W[187], W[187]]/2 + 
   SB[W[8], W[50], W[187], W[188]]/2 - SB[W[8], W[50], W[187], W[189]]/2 + 
   SB[W[8], W[50], W[187], W[190]]/2 + SB[W[8], W[50], W[187], W[194]]/2 - 
   SB[W[8], W[50], W[187], W[203]]/2 + SB[W[8], W[50], W[187], W[218]]/2 - 
   SB[W[8], W[50], W[188], W[182]]/2 + SB[W[8], W[50], W[188], W[183]]/2 + 
   SB[W[8], W[50], W[188], W[187]]/2 + SB[W[8], W[50], W[188], W[188]]/2 - 
   SB[W[8], W[50], W[188], W[189]]/2 + SB[W[8], W[50], W[188], W[190]]/2 + 
   SB[W[8], W[50], W[188], W[194]]/2 - SB[W[8], W[50], W[188], W[203]]/2 + 
   SB[W[8], W[50], W[188], W[218]]/2 + SB[W[8], W[50], W[189], W[182]]/2 - 
   SB[W[8], W[50], W[189], W[183]]/2 - SB[W[8], W[50], W[189], W[187]]/2 - 
   SB[W[8], W[50], W[189], W[188]]/2 + SB[W[8], W[50], W[189], W[189]]/2 - 
   SB[W[8], W[50], W[189], W[190]]/2 - SB[W[8], W[50], W[189], W[194]]/2 + 
   SB[W[8], W[50], W[189], W[203]]/2 - SB[W[8], W[50], W[189], W[218]]/2 - 
   SB[W[8], W[50], W[190], W[182]]/2 + SB[W[8], W[50], W[190], W[183]]/2 + 
   SB[W[8], W[50], W[190], W[187]]/2 + SB[W[8], W[50], W[190], W[188]]/2 - 
   SB[W[8], W[50], W[190], W[189]]/2 + SB[W[8], W[50], W[190], W[190]]/2 + 
   SB[W[8], W[50], W[190], W[194]]/2 - SB[W[8], W[50], W[190], W[203]]/2 + 
   SB[W[8], W[50], W[190], W[218]]/2 - SB[W[8], W[50], W[194], W[182]]/2 + 
   SB[W[8], W[50], W[194], W[183]]/2 + SB[W[8], W[50], W[194], W[187]]/2 + 
   SB[W[8], W[50], W[194], W[188]]/2 - SB[W[8], W[50], W[194], W[189]]/2 + 
   SB[W[8], W[50], W[194], W[190]]/2 + SB[W[8], W[50], W[194], W[194]]/2 - 
   SB[W[8], W[50], W[194], W[203]]/2 + SB[W[8], W[50], W[194], W[218]]/2 - 
   SB[W[8], W[50], W[218], W[182]]/2 + SB[W[8], W[50], W[218], W[183]]/2 + 
   SB[W[8], W[50], W[218], W[187]]/2 + SB[W[8], W[50], W[218], W[188]]/2 - 
   SB[W[8], W[50], W[218], W[189]]/2 + SB[W[8], W[50], W[218], W[190]]/2 + 
   SB[W[8], W[50], W[218], W[194]]/2 - SB[W[8], W[50], W[218], W[203]]/2 + 
   SB[W[8], W[50], W[218], W[218]]/2, -1/2*SB[W[2], W[3], W[4], W[2]] - 
   SB[W[2], W[3], W[4], W[48]]/2 + SB[W[2], W[3], W[4], W[81]]/2 - 
   SB[W[2], W[3], W[8], W[11]] - SB[W[2], W[3], W[8], W[27]] + 
   SB[W[2], W[3], W[8], W[81]] - SB[W[2], W[3], W[18], W[27]] + 
   SB[W[2], W[3], W[18], W[48]] - SB[W[2], W[3], W[29], W[2]]/2 + 
   SB[W[2], W[3], W[29], W[11]] + SB[W[2], W[3], W[29], W[48]]/2 - 
   SB[W[2], W[3], W[29], W[81]]/2 + SB[W[2], W[3], W[51], W[2]]/2 + 
   SB[W[2], W[3], W[51], W[27]] - SB[W[2], W[3], W[51], W[48]]/2 - 
   SB[W[2], W[3], W[51], W[81]]/2 - SB[W[2], W[3], W[189], W[219]]/2 - 
   SB[W[2], W[4], W[2], W[2]]/4 + SB[W[2], W[4], W[2], W[43]]/2 + 
   SB[W[2], W[4], W[2], W[45]]/2 - SB[W[2], W[4], W[2], W[48]]/4 - 
   SB[W[2], W[4], W[2], W[81]]/4 - SB[W[2], W[4], W[3], W[2]]/2 - 
   SB[W[2], W[4], W[3], W[48]]/2 + SB[W[2], W[4], W[3], W[81]]/2 - 
   SB[W[2], W[4], W[4], W[2]]/4 - SB[W[2], W[4], W[4], W[27]]/2 + 
   SB[W[2], W[4], W[4], W[45]]/2 - SB[W[2], W[4], W[4], W[48]]/4 + 
   SB[W[2], W[4], W[4], W[81]]/4 - SB[W[2], W[4], W[6], W[27]]/2 - 
   SB[W[2], W[4], W[6], W[43]]/2 + SB[W[2], W[4], W[6], W[81]]/2 + 
   SB[W[2], W[4], W[25], W[2]] - SB[W[2], W[4], W[25], W[43]] - 
   SB[W[2], W[4], W[91], W[2]]/4 + SB[W[2], W[4], W[91], W[43]]/2 + 
   SB[W[2], W[4], W[91], W[48]]/4 - SB[W[2], W[4], W[91], W[81]]/4 + 
   SB[W[2], W[4], W[93], W[2]]/4 + SB[W[2], W[4], W[93], W[27]]/2 - 
   SB[W[2], W[4], W[93], W[45]]/2 + SB[W[2], W[4], W[93], W[48]]/4 - 
   SB[W[2], W[4], W[93], W[81]]/4 + SB[W[2], W[4], W[183], W[219]]/4 - 
   SB[W[2], W[4], W[184], W[219]]/4 - SB[W[2], W[4], W[189], W[219]]/4 + 
   SB[W[2], W[4], W[190], W[219]]/4 + SB[W[2], W[4], W[207], W[219]]/4 - 
   SB[W[2], W[4], W[209], W[219]]/4 + SB[W[2], W[6], W[2], W[2]]/4 - 
   SB[W[2], W[6], W[2], W[43]]/2 - SB[W[2], W[6], W[2], W[45]]/2 + 
   SB[W[2], W[6], W[2], W[48]]/4 + SB[W[2], W[6], W[2], W[81]]/4 - 
   SB[W[2], W[6], W[4], W[2]]/4 - SB[W[2], W[6], W[4], W[27]]/2 + 
   SB[W[2], W[6], W[4], W[45]]/2 - SB[W[2], W[6], W[4], W[48]]/4 + 
   SB[W[2], W[6], W[4], W[81]]/4 - SB[W[2], W[6], W[6], W[27]]/2 - 
   SB[W[2], W[6], W[6], W[43]]/2 + SB[W[2], W[6], W[6], W[81]]/2 - 
   SB[W[2], W[6], W[27], W[45]] + SB[W[2], W[6], W[27], W[48]] + 
   SB[W[2], W[6], W[51], W[2]]/2 + SB[W[2], W[6], W[51], W[27]] - 
   SB[W[2], W[6], W[51], W[48]]/2 - SB[W[2], W[6], W[51], W[81]]/2 - 
   SB[W[2], W[6], W[91], W[2]]/4 + SB[W[2], W[6], W[91], W[43]]/2 + 
   SB[W[2], W[6], W[91], W[48]]/4 - SB[W[2], W[6], W[91], W[81]]/4 - 
   SB[W[2], W[6], W[93], W[2]]/4 - SB[W[2], W[6], W[93], W[27]]/2 + 
   SB[W[2], W[6], W[93], W[45]]/2 - SB[W[2], W[6], W[93], W[48]]/4 + 
   SB[W[2], W[6], W[93], W[81]]/4 - SB[W[2], W[6], W[183], W[219]]/4 + 
   SB[W[2], W[6], W[184], W[219]]/4 - SB[W[2], W[6], W[189], W[219]]/4 - 
   SB[W[2], W[6], W[190], W[219]]/4 + SB[W[2], W[6], W[207], W[219]]/4 + 
   SB[W[2], W[6], W[209], W[219]]/4 - SB[W[2], W[8], W[2], W[2]]/2 + 
   SB[W[2], W[8], W[2], W[11]] + SB[W[2], W[8], W[2], W[45]] - 
   SB[W[2], W[8], W[2], W[48]]/2 - SB[W[2], W[8], W[2], W[81]]/2 + 
   SB[W[2], W[8], W[3], W[2]]/2 - SB[W[2], W[8], W[3], W[11]] - 
   SB[W[2], W[8], W[3], W[48]]/2 + SB[W[2], W[8], W[3], W[81]]/2 + 
   SB[W[2], W[8], W[27], W[45]] - SB[W[2], W[8], W[27], W[48]] - 
   SB[W[2], W[8], W[51], W[2]]/2 - SB[W[2], W[8], W[51], W[27]] + 
   SB[W[2], W[8], W[51], W[48]]/2 + SB[W[2], W[8], W[51], W[81]]/2 + 
   SB[W[2], W[8], W[93], W[2]]/2 + SB[W[2], W[8], W[93], W[27]] - 
   SB[W[2], W[8], W[93], W[45]] + SB[W[2], W[8], W[93], W[48]]/2 - 
   SB[W[2], W[8], W[93], W[81]]/2 + SB[W[2], W[8], W[183], W[219]]/2 - 
   SB[W[2], W[8], W[184], W[219]]/2 + SB[W[2], W[8], W[190], W[219]]/2 - 
   SB[W[2], W[8], W[209], W[219]]/2 + SB[W[2], W[9], W[3], W[2]]/2 + 
   SB[W[2], W[9], W[3], W[48]]/2 - SB[W[2], W[9], W[3], W[81]]/2 + 
   SB[W[2], W[9], W[4], W[2]]/2 + SB[W[2], W[9], W[4], W[48]]/2 - 
   SB[W[2], W[9], W[4], W[81]]/2 + SB[W[2], W[9], W[6], W[27]] + 
   SB[W[2], W[9], W[6], W[43]] - SB[W[2], W[9], W[6], W[81]] + 
   SB[W[2], W[9], W[18], W[27]] - SB[W[2], W[9], W[18], W[48]] - 
   SB[W[2], W[9], W[25], W[2]] + SB[W[2], W[9], W[25], W[43]] - 
   SB[W[2], W[9], W[51], W[2]]/2 - SB[W[2], W[9], W[51], W[27]] + 
   SB[W[2], W[9], W[51], W[48]]/2 + SB[W[2], W[9], W[51], W[81]]/2 + 
   SB[W[2], W[9], W[91], W[2]]/2 - SB[W[2], W[9], W[91], W[43]] - 
   SB[W[2], W[9], W[91], W[48]]/2 + SB[W[2], W[9], W[91], W[81]]/2 + 
   SB[W[2], W[9], W[189], W[219]]/2 - SB[W[2], W[9], W[207], W[219]]/2 + 
   SB[W[2], W[17], W[2], W[2]]/2 - SB[W[2], W[17], W[2], W[11]] - 
   SB[W[2], W[17], W[2], W[45]] + SB[W[2], W[17], W[2], W[48]]/2 + 
   SB[W[2], W[17], W[2], W[81]]/2 - SB[W[2], W[17], W[3], W[2]]/2 + 
   SB[W[2], W[17], W[3], W[11]] + SB[W[2], W[17], W[3], W[48]]/2 - 
   SB[W[2], W[17], W[3], W[81]]/2 + SB[W[2], W[17], W[4], W[2]]/2 + 
   SB[W[2], W[17], W[4], W[27]] - SB[W[2], W[17], W[4], W[45]] + 
   SB[W[2], W[17], W[4], W[48]]/2 - SB[W[2], W[17], W[4], W[81]]/2 + 
   SB[W[2], W[17], W[8], W[11]] + SB[W[2], W[17], W[8], W[27]] - 
   SB[W[2], W[17], W[8], W[81]] + SB[W[2], W[17], W[29], W[2]]/2 - 
   SB[W[2], W[17], W[29], W[11]] - SB[W[2], W[17], W[29], W[48]]/2 + 
   SB[W[2], W[17], W[29], W[81]]/2 - SB[W[2], W[17], W[93], W[2]]/2 - 
   SB[W[2], W[17], W[93], W[27]] + SB[W[2], W[17], W[93], W[45]] - 
   SB[W[2], W[17], W[93], W[48]]/2 + SB[W[2], W[17], W[93], W[81]]/2 - 
   SB[W[2], W[17], W[183], W[219]]/2 + SB[W[2], W[17], W[184], W[219]]/2 + 
   SB[W[2], W[17], W[189], W[219]]/2 - SB[W[2], W[17], W[190], W[219]]/2 + 
   SB[W[2], W[17], W[209], W[219]]/2 - SB[W[2], W[160], W[158], W[2]]/4 + 
   SB[W[2], W[160], W[158], W[43]]/2 + SB[W[2], W[160], W[158], W[45]]/2 - 
   SB[W[2], W[160], W[158], W[48]]/4 - SB[W[2], W[160], W[158], W[81]]/4 + 
   SB[W[2], W[160], W[160], W[27]]/2 + SB[W[2], W[160], W[160], W[43]]/2 - 
   SB[W[2], W[160], W[160], W[81]]/2 + SB[W[2], W[160], W[162], W[2]]/4 + 
   SB[W[2], W[160], W[162], W[27]]/2 - SB[W[2], W[160], W[162], W[45]]/2 + 
   SB[W[2], W[160], W[162], W[48]]/4 - SB[W[2], W[160], W[162], W[81]]/4 - 
   SB[W[2], W[160], W[166], W[2]]/4 + SB[W[2], W[160], W[166], W[43]]/2 + 
   SB[W[2], W[160], W[166], W[48]]/4 - SB[W[2], W[160], W[166], W[81]]/4 - 
   SB[W[2], W[160], W[276], W[219]]/4 - SB[W[3], W[2], W[4], W[2]]/2 - 
   SB[W[3], W[2], W[4], W[48]]/2 + SB[W[3], W[2], W[4], W[81]]/2 - 
   SB[W[3], W[2], W[8], W[11]] - SB[W[3], W[2], W[8], W[27]] + 
   SB[W[3], W[2], W[8], W[81]] - SB[W[3], W[2], W[18], W[27]] + 
   SB[W[3], W[2], W[18], W[48]] - SB[W[3], W[2], W[29], W[2]]/2 + 
   SB[W[3], W[2], W[29], W[11]] + SB[W[3], W[2], W[29], W[48]]/2 - 
   SB[W[3], W[2], W[29], W[81]]/2 + SB[W[3], W[2], W[51], W[2]]/2 + 
   SB[W[3], W[2], W[51], W[27]] - SB[W[3], W[2], W[51], W[48]]/2 - 
   SB[W[3], W[2], W[51], W[81]]/2 - SB[W[3], W[2], W[189], W[219]]/2 - 
   SB[W[3], W[4], W[2], W[2]]/2 - SB[W[3], W[4], W[2], W[48]]/2 + 
   SB[W[3], W[4], W[2], W[81]]/2 + SB[W[3], W[4], W[18], W[27]] - 
   SB[W[3], W[4], W[18], W[48]] - SB[W[3], W[4], W[30], W[2]]/2 - 
   SB[W[3], W[4], W[30], W[27]] + SB[W[3], W[4], W[30], W[48]]/2 + 
   SB[W[3], W[4], W[30], W[81]]/2 - SB[W[3], W[4], W[51], W[2]]/2 - 
   SB[W[3], W[4], W[51], W[27]] + SB[W[3], W[4], W[51], W[48]]/2 + 
   SB[W[3], W[4], W[51], W[81]]/2 + SB[W[3], W[4], W[60], W[2]] + 
   SB[W[3], W[4], W[60], W[27]] - SB[W[3], W[4], W[60], W[81]] + 
   SB[W[3], W[4], W[183], W[219]]/2 - SB[W[3], W[8], W[2], W[11]] - 
   SB[W[3], W[8], W[2], W[27]] + SB[W[3], W[8], W[2], W[81]] - 
   SB[W[3], W[8], W[3], W[2]] + SB[W[3], W[8], W[3], W[11]] - 
   SB[W[3], W[8], W[27], W[2]] - SB[W[3], W[8], W[27], W[27]] + 
   SB[W[3], W[8], W[27], W[81]] + SB[W[3], W[8], W[60], W[2]] + 
   SB[W[3], W[8], W[60], W[27]] - SB[W[3], W[8], W[60], W[81]] - 
   SB[W[3], W[18], W[2], W[27]] + SB[W[3], W[18], W[2], W[48]] - 
   SB[W[3], W[18], W[3], W[2]]/2 - SB[W[3], W[18], W[3], W[48]]/2 + 
   SB[W[3], W[18], W[3], W[81]]/2 - SB[W[3], W[18], W[4], W[2]]/2 - 
   SB[W[3], W[18], W[4], W[48]]/2 + SB[W[3], W[18], W[4], W[81]]/2 - 
   2*SB[W[3], W[18], W[18], W[27]] + 2*SB[W[3], W[18], W[18], W[48]] - 
   SB[W[3], W[18], W[27], W[2]] - SB[W[3], W[18], W[27], W[27]] + 
   SB[W[3], W[18], W[27], W[81]] + SB[W[3], W[18], W[30], W[2]]/2 + 
   SB[W[3], W[18], W[30], W[27]] - SB[W[3], W[18], W[30], W[48]]/2 - 
   SB[W[3], W[18], W[30], W[81]]/2 + SB[W[3], W[18], W[48], W[2]]/2 + 
   SB[W[3], W[18], W[48], W[27]] - SB[W[3], W[18], W[48], W[48]]/2 - 
   SB[W[3], W[18], W[48], W[81]]/2 + SB[W[3], W[18], W[51], W[2]]/2 + 
   SB[W[3], W[18], W[51], W[27]] - SB[W[3], W[18], W[51], W[48]]/2 - 
   SB[W[3], W[18], W[51], W[81]]/2 - SB[W[3], W[18], W[183], W[219]]/2 + 
   SB[W[3], W[18], W[195], W[219]]/2 + SB[W[3], W[18], W[219], W[219]]/2 - 
   SB[W[3], W[24], W[2], W[2]]/2 + SB[W[3], W[24], W[2], W[11]] + 
   SB[W[3], W[24], W[2], W[48]]/2 - SB[W[3], W[24], W[2], W[81]]/2 + 
   SB[W[3], W[24], W[3], W[2]]/2 - SB[W[3], W[24], W[3], W[11]] - 
   SB[W[3], W[24], W[3], W[48]]/2 + SB[W[3], W[24], W[3], W[81]]/2 + 
   SB[W[3], W[24], W[8], W[11]] + SB[W[3], W[24], W[8], W[27]] - 
   SB[W[3], W[24], W[8], W[81]] + SB[W[3], W[24], W[29], W[2]]/2 - 
   SB[W[3], W[24], W[29], W[11]] - SB[W[3], W[24], W[29], W[48]]/2 + 
   SB[W[3], W[24], W[29], W[81]]/2 + SB[W[3], W[24], W[48], W[2]]/2 + 
   SB[W[3], W[24], W[48], W[27]] - SB[W[3], W[24], W[48], W[48]]/2 - 
   SB[W[3], W[24], W[48], W[81]]/2 - SB[W[3], W[24], W[51], W[2]]/2 - 
   SB[W[3], W[24], W[51], W[27]] + SB[W[3], W[24], W[51], W[48]]/2 + 
   SB[W[3], W[24], W[51], W[81]]/2 + SB[W[3], W[24], W[189], W[219]]/2 + 
   SB[W[3], W[24], W[195], W[219]]/2 + SB[W[3], W[24], W[219], W[219]]/2 + 
   SB[W[3], W[51], W[2], W[2]]/2 + SB[W[3], W[51], W[2], W[27]] - 
   SB[W[3], W[51], W[2], W[48]]/2 - SB[W[3], W[51], W[2], W[81]]/2 + 
   SB[W[3], W[51], W[3], W[2]]/2 + SB[W[3], W[51], W[3], W[48]]/2 - 
   SB[W[3], W[51], W[3], W[81]]/2 + SB[W[3], W[51], W[4], W[2]]/2 + 
   SB[W[3], W[51], W[4], W[48]]/2 - SB[W[3], W[51], W[4], W[81]]/2 + 
   SB[W[3], W[51], W[18], W[27]] - SB[W[3], W[51], W[18], W[48]] + 
   SB[W[3], W[51], W[27], W[2]] + SB[W[3], W[51], W[27], W[27]] - 
   SB[W[3], W[51], W[27], W[81]] - SB[W[3], W[51], W[48], W[2]]/2 - 
   SB[W[3], W[51], W[48], W[27]] + SB[W[3], W[51], W[48], W[48]]/2 + 
   SB[W[3], W[51], W[48], W[81]]/2 - SB[W[3], W[51], W[60], W[2]] - 
   SB[W[3], W[51], W[60], W[27]] + SB[W[3], W[51], W[60], W[81]] - 
   SB[W[3], W[51], W[195], W[219]]/2 - SB[W[3], W[51], W[219], W[219]]/2 - 
   SB[W[4], W[2], W[2], W[2]]/4 + SB[W[4], W[2], W[2], W[43]]/2 + 
   SB[W[4], W[2], W[2], W[45]]/2 - SB[W[4], W[2], W[2], W[48]]/4 - 
   SB[W[4], W[2], W[2], W[81]]/4 - SB[W[4], W[2], W[3], W[2]]/2 - 
   SB[W[4], W[2], W[3], W[48]]/2 + SB[W[4], W[2], W[3], W[81]]/2 - 
   SB[W[4], W[2], W[4], W[2]]/4 - SB[W[4], W[2], W[4], W[27]]/2 + 
   SB[W[4], W[2], W[4], W[45]]/2 - SB[W[4], W[2], W[4], W[48]]/4 + 
   SB[W[4], W[2], W[4], W[81]]/4 - SB[W[4], W[2], W[6], W[27]]/2 - 
   SB[W[4], W[2], W[6], W[43]]/2 + SB[W[4], W[2], W[6], W[81]]/2 + 
   SB[W[4], W[2], W[25], W[2]] - SB[W[4], W[2], W[25], W[43]] - 
   SB[W[4], W[2], W[91], W[2]]/4 + SB[W[4], W[2], W[91], W[43]]/2 + 
   SB[W[4], W[2], W[91], W[48]]/4 - SB[W[4], W[2], W[91], W[81]]/4 + 
   SB[W[4], W[2], W[93], W[2]]/4 + SB[W[4], W[2], W[93], W[27]]/2 - 
   SB[W[4], W[2], W[93], W[45]]/2 + SB[W[4], W[2], W[93], W[48]]/4 - 
   SB[W[4], W[2], W[93], W[81]]/4 + SB[W[4], W[2], W[183], W[219]]/4 - 
   SB[W[4], W[2], W[184], W[219]]/4 - SB[W[4], W[2], W[189], W[219]]/4 + 
   SB[W[4], W[2], W[190], W[219]]/4 + SB[W[4], W[2], W[207], W[219]]/4 - 
   SB[W[4], W[2], W[209], W[219]]/4 - SB[W[4], W[3], W[2], W[2]]/2 - 
   SB[W[4], W[3], W[2], W[48]]/2 + SB[W[4], W[3], W[2], W[81]]/2 + 
   SB[W[4], W[3], W[18], W[27]] - SB[W[4], W[3], W[18], W[48]] - 
   SB[W[4], W[3], W[30], W[2]]/2 - SB[W[4], W[3], W[30], W[27]] + 
   SB[W[4], W[3], W[30], W[48]]/2 + SB[W[4], W[3], W[30], W[81]]/2 - 
   SB[W[4], W[3], W[51], W[2]]/2 - SB[W[4], W[3], W[51], W[27]] + 
   SB[W[4], W[3], W[51], W[48]]/2 + SB[W[4], W[3], W[51], W[81]]/2 + 
   SB[W[4], W[3], W[60], W[2]] + SB[W[4], W[3], W[60], W[27]] - 
   SB[W[4], W[3], W[60], W[81]] + SB[W[4], W[3], W[183], W[219]]/2 - 
   SB[W[4], W[6], W[2], W[2]]/4 - SB[W[4], W[6], W[2], W[27]] - 
   SB[W[4], W[6], W[2], W[43]]/2 + SB[W[4], W[6], W[2], W[45]]/2 - 
   SB[W[4], W[6], W[2], W[48]]/4 + (3*SB[W[4], W[6], W[2], W[81]])/4 + 
   SB[W[4], W[6], W[4], W[2]]/4 + SB[W[4], W[6], W[4], W[27]]/2 - 
   SB[W[4], W[6], W[4], W[45]]/2 + SB[W[4], W[6], W[4], W[48]]/4 - 
   SB[W[4], W[6], W[4], W[81]]/4 + SB[W[4], W[6], W[6], W[27]]/2 + 
   SB[W[4], W[6], W[6], W[43]]/2 - SB[W[4], W[6], W[6], W[81]]/2 - 
   SB[W[4], W[6], W[25], W[2]] + SB[W[4], W[6], W[25], W[43]] - 
   SB[W[4], W[6], W[27], W[2]] - SB[W[4], W[6], W[27], W[27]] + 
   SB[W[4], W[6], W[27], W[45]] - SB[W[4], W[6], W[27], W[48]] + 
   SB[W[4], W[6], W[27], W[81]] - SB[W[4], W[6], W[51], W[2]]/2 - 
   SB[W[4], W[6], W[51], W[27]] + SB[W[4], W[6], W[51], W[48]]/2 + 
   SB[W[4], W[6], W[51], W[81]]/2 + SB[W[4], W[6], W[60], W[2]] + 
   SB[W[4], W[6], W[60], W[27]] - SB[W[4], W[6], W[60], W[81]] + 
   SB[W[4], W[6], W[91], W[2]]/4 - SB[W[4], W[6], W[91], W[43]]/2 - 
   SB[W[4], W[6], W[91], W[48]]/4 + SB[W[4], W[6], W[91], W[81]]/4 + 
   SB[W[4], W[6], W[93], W[2]]/4 + SB[W[4], W[6], W[93], W[27]]/2 - 
   SB[W[4], W[6], W[93], W[45]]/2 + SB[W[4], W[6], W[93], W[48]]/4 - 
   SB[W[4], W[6], W[93], W[81]]/4 + SB[W[4], W[6], W[183], W[219]]/4 - 
   SB[W[4], W[6], W[184], W[219]]/4 + SB[W[4], W[6], W[189], W[219]]/4 + 
   SB[W[4], W[6], W[190], W[219]]/4 - SB[W[4], W[6], W[207], W[219]]/4 - 
   SB[W[4], W[6], W[209], W[219]]/4 + SB[W[4], W[8], W[2], W[2]]/2 + 
   SB[W[4], W[8], W[2], W[27]] - SB[W[4], W[8], W[2], W[45]] + 
   SB[W[4], W[8], W[2], W[48]]/2 - SB[W[4], W[8], W[2], W[81]]/2 + 
   SB[W[4], W[8], W[3], W[2]]/2 + SB[W[4], W[8], W[3], W[48]]/2 - 
   SB[W[4], W[8], W[3], W[81]]/2 + SB[W[4], W[8], W[27], W[2]] + 
   SB[W[4], W[8], W[27], W[27]] - SB[W[4], W[8], W[27], W[45]] + 
   SB[W[4], W[8], W[27], W[48]] - SB[W[4], W[8], W[27], W[81]] + 
   SB[W[4], W[8], W[51], W[2]]/2 + SB[W[4], W[8], W[51], W[27]] - 
   SB[W[4], W[8], W[51], W[48]]/2 - SB[W[4], W[8], W[51], W[81]]/2 - 
   SB[W[4], W[8], W[60], W[2]] - SB[W[4], W[8], W[60], W[27]] + 
   SB[W[4], W[8], W[60], W[81]] - SB[W[4], W[8], W[93], W[2]]/2 - 
   SB[W[4], W[8], W[93], W[27]] + SB[W[4], W[8], W[93], W[45]] - 
   SB[W[4], W[8], W[93], W[48]]/2 + SB[W[4], W[8], W[93], W[81]]/2 - 
   SB[W[4], W[8], W[183], W[219]]/2 + SB[W[4], W[8], W[184], W[219]]/2 - 
   SB[W[4], W[8], W[190], W[219]]/2 + SB[W[4], W[8], W[209], W[219]]/2 - 
   SB[W[4], W[9], W[3], W[2]]/2 - SB[W[4], W[9], W[3], W[48]]/2 + 
   SB[W[4], W[9], W[3], W[81]]/2 - SB[W[4], W[9], W[4], W[2]]/2 - 
   SB[W[4], W[9], W[4], W[48]]/2 + SB[W[4], W[9], W[4], W[81]]/2 - 
   SB[W[4], W[9], W[6], W[27]] - SB[W[4], W[9], W[6], W[43]] + 
   SB[W[4], W[9], W[6], W[81]] - SB[W[4], W[9], W[18], W[27]] + 
   SB[W[4], W[9], W[18], W[48]] + SB[W[4], W[9], W[25], W[2]] - 
   SB[W[4], W[9], W[25], W[43]] + SB[W[4], W[9], W[51], W[2]]/2 + 
   SB[W[4], W[9], W[51], W[27]] - SB[W[4], W[9], W[51], W[48]]/2 - 
   SB[W[4], W[9], W[51], W[81]]/2 - SB[W[4], W[9], W[91], W[2]]/2 + 
   SB[W[4], W[9], W[91], W[43]] + SB[W[4], W[9], W[91], W[48]]/2 - 
   SB[W[4], W[9], W[91], W[81]]/2 - SB[W[4], W[9], W[189], W[219]]/2 + 
   SB[W[4], W[9], W[207], W[219]]/2 + SB[W[4], W[25], W[2], W[2]]/2 + 
   SB[W[4], W[25], W[2], W[48]]/2 - SB[W[4], W[25], W[2], W[81]]/2 + 
   SB[W[4], W[25], W[3], W[2]]/2 + SB[W[4], W[25], W[3], W[48]]/2 - 
   SB[W[4], W[25], W[3], W[81]]/2 + SB[W[4], W[25], W[4], W[2]]/2 + 
   SB[W[4], W[25], W[4], W[48]]/2 - SB[W[4], W[25], W[4], W[81]]/2 + 
   SB[W[4], W[25], W[6], W[27]] + SB[W[4], W[25], W[6], W[43]] - 
   SB[W[4], W[25], W[6], W[81]] - SB[W[4], W[25], W[25], W[2]] + 
   SB[W[4], W[25], W[25], W[43]] + SB[W[4], W[25], W[30], W[2]]/2 + 
   SB[W[4], W[25], W[30], W[27]] - SB[W[4], W[25], W[30], W[48]]/2 - 
   SB[W[4], W[25], W[30], W[81]]/2 - SB[W[4], W[25], W[60], W[2]] - 
   SB[W[4], W[25], W[60], W[27]] + SB[W[4], W[25], W[60], W[81]] + 
   SB[W[4], W[25], W[91], W[2]]/2 - SB[W[4], W[25], W[91], W[43]] - 
   SB[W[4], W[25], W[91], W[48]]/2 + SB[W[4], W[25], W[91], W[81]]/2 - 
   SB[W[4], W[25], W[183], W[219]]/2 + SB[W[4], W[25], W[189], W[219]]/2 - 
   SB[W[4], W[25], W[207], W[219]]/2 + SB[W[4], W[158], W[158], W[2]]/4 - 
   SB[W[4], W[158], W[158], W[43]]/2 - SB[W[4], W[158], W[158], W[45]]/2 + 
   SB[W[4], W[158], W[158], W[48]]/4 + SB[W[4], W[158], W[158], W[81]]/4 - 
   SB[W[4], W[158], W[160], W[27]]/2 - SB[W[4], W[158], W[160], W[43]]/2 + 
   SB[W[4], W[158], W[160], W[81]]/2 - SB[W[4], W[158], W[162], W[2]]/4 - 
   SB[W[4], W[158], W[162], W[27]]/2 + SB[W[4], W[158], W[162], W[45]]/2 - 
   SB[W[4], W[158], W[162], W[48]]/4 + SB[W[4], W[158], W[162], W[81]]/4 + 
   SB[W[4], W[158], W[166], W[2]]/4 - SB[W[4], W[158], W[166], W[43]]/2 - 
   SB[W[4], W[158], W[166], W[48]]/4 + SB[W[4], W[158], W[166], W[81]]/4 + 
   SB[W[4], W[158], W[276], W[219]]/4 + SB[W[4], W[160], W[158], W[2]]/4 - 
   SB[W[4], W[160], W[158], W[43]]/2 - SB[W[4], W[160], W[158], W[45]]/2 + 
   SB[W[4], W[160], W[158], W[48]]/4 + SB[W[4], W[160], W[158], W[81]]/4 - 
   SB[W[4], W[160], W[160], W[27]]/2 - SB[W[4], W[160], W[160], W[43]]/2 + 
   SB[W[4], W[160], W[160], W[81]]/2 - SB[W[4], W[160], W[162], W[2]]/4 - 
   SB[W[4], W[160], W[162], W[27]]/2 + SB[W[4], W[160], W[162], W[45]]/2 - 
   SB[W[4], W[160], W[162], W[48]]/4 + SB[W[4], W[160], W[162], W[81]]/4 + 
   SB[W[4], W[160], W[166], W[2]]/4 - SB[W[4], W[160], W[166], W[43]]/2 - 
   SB[W[4], W[160], W[166], W[48]]/4 + SB[W[4], W[160], W[166], W[81]]/4 + 
   SB[W[4], W[160], W[276], W[219]]/4 + SB[W[6], W[2], W[2], W[2]]/4 - 
   SB[W[6], W[2], W[2], W[43]]/2 - SB[W[6], W[2], W[2], W[45]]/2 + 
   SB[W[6], W[2], W[2], W[48]]/4 + SB[W[6], W[2], W[2], W[81]]/4 - 
   SB[W[6], W[2], W[4], W[2]]/4 - SB[W[6], W[2], W[4], W[27]]/2 + 
   SB[W[6], W[2], W[4], W[45]]/2 - SB[W[6], W[2], W[4], W[48]]/4 + 
   SB[W[6], W[2], W[4], W[81]]/4 - SB[W[6], W[2], W[6], W[27]]/2 - 
   SB[W[6], W[2], W[6], W[43]]/2 + SB[W[6], W[2], W[6], W[81]]/2 - 
   SB[W[6], W[2], W[27], W[45]] + SB[W[6], W[2], W[27], W[48]] + 
   SB[W[6], W[2], W[51], W[2]]/2 + SB[W[6], W[2], W[51], W[27]] - 
   SB[W[6], W[2], W[51], W[48]]/2 - SB[W[6], W[2], W[51], W[81]]/2 - 
   SB[W[6], W[2], W[91], W[2]]/4 + SB[W[6], W[2], W[91], W[43]]/2 + 
   SB[W[6], W[2], W[91], W[48]]/4 - SB[W[6], W[2], W[91], W[81]]/4 - 
   SB[W[6], W[2], W[93], W[2]]/4 - SB[W[6], W[2], W[93], W[27]]/2 + 
   SB[W[6], W[2], W[93], W[45]]/2 - SB[W[6], W[2], W[93], W[48]]/4 + 
   SB[W[6], W[2], W[93], W[81]]/4 - SB[W[6], W[2], W[183], W[219]]/4 + 
   SB[W[6], W[2], W[184], W[219]]/4 - SB[W[6], W[2], W[189], W[219]]/4 - 
   SB[W[6], W[2], W[190], W[219]]/4 + SB[W[6], W[2], W[207], W[219]]/4 + 
   SB[W[6], W[2], W[209], W[219]]/4 - SB[W[6], W[4], W[2], W[2]]/4 - 
   SB[W[6], W[4], W[2], W[27]] - SB[W[6], W[4], W[2], W[43]]/2 + 
   SB[W[6], W[4], W[2], W[45]]/2 - SB[W[6], W[4], W[2], W[48]]/4 + 
   (3*SB[W[6], W[4], W[2], W[81]])/4 + SB[W[6], W[4], W[4], W[2]]/4 + 
   SB[W[6], W[4], W[4], W[27]]/2 - SB[W[6], W[4], W[4], W[45]]/2 + 
   SB[W[6], W[4], W[4], W[48]]/4 - SB[W[6], W[4], W[4], W[81]]/4 + 
   SB[W[6], W[4], W[6], W[27]]/2 + SB[W[6], W[4], W[6], W[43]]/2 - 
   SB[W[6], W[4], W[6], W[81]]/2 - SB[W[6], W[4], W[25], W[2]] + 
   SB[W[6], W[4], W[25], W[43]] - SB[W[6], W[4], W[27], W[2]] - 
   SB[W[6], W[4], W[27], W[27]] + SB[W[6], W[4], W[27], W[45]] - 
   SB[W[6], W[4], W[27], W[48]] + SB[W[6], W[4], W[27], W[81]] - 
   SB[W[6], W[4], W[51], W[2]]/2 - SB[W[6], W[4], W[51], W[27]] + 
   SB[W[6], W[4], W[51], W[48]]/2 + SB[W[6], W[4], W[51], W[81]]/2 + 
   SB[W[6], W[4], W[60], W[2]] + SB[W[6], W[4], W[60], W[27]] - 
   SB[W[6], W[4], W[60], W[81]] + SB[W[6], W[4], W[91], W[2]]/4 - 
   SB[W[6], W[4], W[91], W[43]]/2 - SB[W[6], W[4], W[91], W[48]]/4 + 
   SB[W[6], W[4], W[91], W[81]]/4 + SB[W[6], W[4], W[93], W[2]]/4 + 
   SB[W[6], W[4], W[93], W[27]]/2 - SB[W[6], W[4], W[93], W[45]]/2 + 
   SB[W[6], W[4], W[93], W[48]]/4 - SB[W[6], W[4], W[93], W[81]]/4 + 
   SB[W[6], W[4], W[183], W[219]]/4 - SB[W[6], W[4], W[184], W[219]]/4 + 
   SB[W[6], W[4], W[189], W[219]]/4 + SB[W[6], W[4], W[190], W[219]]/4 - 
   SB[W[6], W[4], W[207], W[219]]/4 - SB[W[6], W[4], W[209], W[219]]/4 - 
   SB[W[6], W[8], W[2], W[2]]/2 - SB[W[6], W[8], W[2], W[27]] + 
   SB[W[6], W[8], W[2], W[45]] - SB[W[6], W[8], W[2], W[48]]/2 + 
   SB[W[6], W[8], W[2], W[81]]/2 - SB[W[6], W[8], W[3], W[2]]/2 - 
   SB[W[6], W[8], W[3], W[48]]/2 + SB[W[6], W[8], W[3], W[81]]/2 - 
   SB[W[6], W[8], W[27], W[2]] - SB[W[6], W[8], W[27], W[27]] + 
   SB[W[6], W[8], W[27], W[45]] - SB[W[6], W[8], W[27], W[48]] + 
   SB[W[6], W[8], W[27], W[81]] - SB[W[6], W[8], W[51], W[2]]/2 - 
   SB[W[6], W[8], W[51], W[27]] + SB[W[6], W[8], W[51], W[48]]/2 + 
   SB[W[6], W[8], W[51], W[81]]/2 + SB[W[6], W[8], W[60], W[2]] + 
   SB[W[6], W[8], W[60], W[27]] - SB[W[6], W[8], W[60], W[81]] + 
   SB[W[6], W[8], W[93], W[2]]/2 + SB[W[6], W[8], W[93], W[27]] - 
   SB[W[6], W[8], W[93], W[45]] + SB[W[6], W[8], W[93], W[48]]/2 - 
   SB[W[6], W[8], W[93], W[81]]/2 + SB[W[6], W[8], W[183], W[219]]/2 - 
   SB[W[6], W[8], W[184], W[219]]/2 + SB[W[6], W[8], W[190], W[219]]/2 - 
   SB[W[6], W[8], W[209], W[219]]/2 - SB[W[6], W[9], W[3], W[2]]/2 - 
   SB[W[6], W[9], W[3], W[48]]/2 + SB[W[6], W[9], W[3], W[81]]/2 - 
   SB[W[6], W[9], W[4], W[2]]/2 - SB[W[6], W[9], W[4], W[48]]/2 + 
   SB[W[6], W[9], W[4], W[81]]/2 - SB[W[6], W[9], W[6], W[27]] - 
   SB[W[6], W[9], W[6], W[43]] + SB[W[6], W[9], W[6], W[81]] - 
   SB[W[6], W[9], W[18], W[27]] + SB[W[6], W[9], W[18], W[48]] + 
   SB[W[6], W[9], W[25], W[2]] - SB[W[6], W[9], W[25], W[43]] + 
   SB[W[6], W[9], W[51], W[2]]/2 + SB[W[6], W[9], W[51], W[27]] - 
   SB[W[6], W[9], W[51], W[48]]/2 - SB[W[6], W[9], W[51], W[81]]/2 - 
   SB[W[6], W[9], W[91], W[2]]/2 + SB[W[6], W[9], W[91], W[43]] + 
   SB[W[6], W[9], W[91], W[48]]/2 - SB[W[6], W[9], W[91], W[81]]/2 - 
   SB[W[6], W[9], W[189], W[219]]/2 + SB[W[6], W[9], W[207], W[219]]/2 - 
   SB[W[6], W[21], W[2], W[2]]/2 + SB[W[6], W[21], W[2], W[43]] + 
   SB[W[6], W[21], W[2], W[48]]/2 - SB[W[6], W[21], W[2], W[81]]/2 + 
   SB[W[6], W[21], W[6], W[27]] + SB[W[6], W[21], W[6], W[43]] - 
   SB[W[6], W[21], W[6], W[81]] + SB[W[6], W[21], W[48], W[2]]/2 + 
   SB[W[6], W[21], W[48], W[27]] - SB[W[6], W[21], W[48], W[48]]/2 - 
   SB[W[6], W[21], W[48], W[81]]/2 - SB[W[6], W[21], W[51], W[2]]/2 - 
   SB[W[6], W[21], W[51], W[27]] + SB[W[6], W[21], W[51], W[48]]/2 + 
   SB[W[6], W[21], W[51], W[81]]/2 + SB[W[6], W[21], W[91], W[2]]/2 - 
   SB[W[6], W[21], W[91], W[43]] - SB[W[6], W[21], W[91], W[48]]/2 + 
   SB[W[6], W[21], W[91], W[81]]/2 + SB[W[6], W[21], W[189], W[219]]/2 + 
   SB[W[6], W[21], W[195], W[219]]/2 - SB[W[6], W[21], W[207], W[219]]/2 + 
   SB[W[6], W[21], W[219], W[219]]/2 - SB[W[6], W[27], W[2], W[45]] + 
   SB[W[6], W[27], W[2], W[48]] - SB[W[6], W[27], W[4], W[2]]/2 - 
   SB[W[6], W[27], W[4], W[48]]/2 + SB[W[6], W[27], W[4], W[81]]/2 - 
   SB[W[6], W[27], W[18], W[27]] + SB[W[6], W[27], W[18], W[48]] - 
   SB[W[6], W[27], W[27], W[45]] + SB[W[6], W[27], W[27], W[48]] + 
   SB[W[6], W[27], W[48], W[2]]/2 + SB[W[6], W[27], W[48], W[27]] - 
   SB[W[6], W[27], W[48], W[48]]/2 - SB[W[6], W[27], W[48], W[81]]/2 + 
   SB[W[6], W[27], W[51], W[2]]/2 + SB[W[6], W[27], W[51], W[27]] - 
   SB[W[6], W[27], W[51], W[48]]/2 - SB[W[6], W[27], W[51], W[81]]/2 - 
   SB[W[6], W[27], W[93], W[2]]/2 - SB[W[6], W[27], W[93], W[27]] + 
   SB[W[6], W[27], W[93], W[45]] - SB[W[6], W[27], W[93], W[48]]/2 + 
   SB[W[6], W[27], W[93], W[81]]/2 - SB[W[6], W[27], W[183], W[219]]/2 + 
   SB[W[6], W[27], W[184], W[219]]/2 - SB[W[6], W[27], W[190], W[219]]/2 + 
   SB[W[6], W[27], W[195], W[219]]/2 + SB[W[6], W[27], W[209], W[219]]/2 + 
   SB[W[6], W[27], W[219], W[219]]/2 + SB[W[6], W[51], W[2], W[2]]/2 + 
   SB[W[6], W[51], W[2], W[27]] - SB[W[6], W[51], W[2], W[48]]/2 - 
   SB[W[6], W[51], W[2], W[81]]/2 + SB[W[6], W[51], W[3], W[2]]/2 + 
   SB[W[6], W[51], W[3], W[48]]/2 - SB[W[6], W[51], W[3], W[81]]/2 + 
   SB[W[6], W[51], W[4], W[2]]/2 + SB[W[6], W[51], W[4], W[48]]/2 - 
   SB[W[6], W[51], W[4], W[81]]/2 + SB[W[6], W[51], W[18], W[27]] - 
   SB[W[6], W[51], W[18], W[48]] + SB[W[6], W[51], W[27], W[2]] + 
   SB[W[6], W[51], W[27], W[27]] - SB[W[6], W[51], W[27], W[81]] - 
   SB[W[6], W[51], W[48], W[2]]/2 - SB[W[6], W[51], W[48], W[27]] + 
   SB[W[6], W[51], W[48], W[48]]/2 + SB[W[6], W[51], W[48], W[81]]/2 - 
   SB[W[6], W[51], W[60], W[2]] - SB[W[6], W[51], W[60], W[27]] + 
   SB[W[6], W[51], W[60], W[81]] - SB[W[6], W[51], W[195], W[219]]/2 - 
   SB[W[6], W[51], W[219], W[219]]/2 - SB[W[6], W[158], W[158], W[2]]/4 + 
   SB[W[6], W[158], W[158], W[43]]/2 + SB[W[6], W[158], W[158], W[45]]/2 - 
   SB[W[6], W[158], W[158], W[48]]/4 - SB[W[6], W[158], W[158], W[81]]/4 + 
   SB[W[6], W[158], W[160], W[27]]/2 + SB[W[6], W[158], W[160], W[43]]/2 - 
   SB[W[6], W[158], W[160], W[81]]/2 + SB[W[6], W[158], W[162], W[2]]/4 + 
   SB[W[6], W[158], W[162], W[27]]/2 - SB[W[6], W[158], W[162], W[45]]/2 + 
   SB[W[6], W[158], W[162], W[48]]/4 - SB[W[6], W[158], W[162], W[81]]/4 - 
   SB[W[6], W[158], W[166], W[2]]/4 + SB[W[6], W[158], W[166], W[43]]/2 + 
   SB[W[6], W[158], W[166], W[48]]/4 - SB[W[6], W[158], W[166], W[81]]/4 - 
   SB[W[6], W[158], W[276], W[219]]/4 + SB[W[8], W[2], W[4], W[2]]/2 + 
   SB[W[8], W[2], W[4], W[27]] - SB[W[8], W[2], W[4], W[45]] + 
   SB[W[8], W[2], W[4], W[48]]/2 - SB[W[8], W[2], W[4], W[81]]/2 + 
   SB[W[8], W[2], W[8], W[11]] + SB[W[8], W[2], W[8], W[27]] - 
   SB[W[8], W[2], W[8], W[81]] + SB[W[8], W[2], W[27], W[45]] - 
   SB[W[8], W[2], W[27], W[48]] + SB[W[8], W[2], W[29], W[2]]/2 - 
   SB[W[8], W[2], W[29], W[11]] - SB[W[8], W[2], W[29], W[48]]/2 + 
   SB[W[8], W[2], W[29], W[81]]/2 - SB[W[8], W[2], W[51], W[2]]/2 - 
   SB[W[8], W[2], W[51], W[27]] + SB[W[8], W[2], W[51], W[48]]/2 + 
   SB[W[8], W[2], W[51], W[81]]/2 + SB[W[8], W[2], W[189], W[219]]/2 + 
   SB[W[8], W[3], W[4], W[2]]/2 + SB[W[8], W[3], W[4], W[48]]/2 - 
   SB[W[8], W[3], W[4], W[81]]/2 + SB[W[8], W[3], W[8], W[11]] + 
   SB[W[8], W[3], W[8], W[27]] - SB[W[8], W[3], W[8], W[81]] + 
   SB[W[8], W[3], W[18], W[27]] - SB[W[8], W[3], W[18], W[48]] + 
   SB[W[8], W[3], W[29], W[2]]/2 - SB[W[8], W[3], W[29], W[11]] - 
   SB[W[8], W[3], W[29], W[48]]/2 + SB[W[8], W[3], W[29], W[81]]/2 - 
   SB[W[8], W[3], W[51], W[2]]/2 - SB[W[8], W[3], W[51], W[27]] + 
   SB[W[8], W[3], W[51], W[48]]/2 + SB[W[8], W[3], W[51], W[81]]/2 + 
   SB[W[8], W[3], W[189], W[219]]/2 + SB[W[8], W[4], W[2], W[2]]/2 + 
   SB[W[8], W[4], W[2], W[27]] - SB[W[8], W[4], W[2], W[45]] + 
   SB[W[8], W[4], W[2], W[48]]/2 - SB[W[8], W[4], W[2], W[81]]/2 + 
   SB[W[8], W[4], W[3], W[2]]/2 + SB[W[8], W[4], W[3], W[48]]/2 - 
   SB[W[8], W[4], W[3], W[81]]/2 + SB[W[8], W[4], W[27], W[2]] + 
   SB[W[8], W[4], W[27], W[27]] - SB[W[8], W[4], W[27], W[45]] + 
   SB[W[8], W[4], W[27], W[48]] - SB[W[8], W[4], W[27], W[81]] + 
   SB[W[8], W[4], W[51], W[2]]/2 + SB[W[8], W[4], W[51], W[27]] - 
   SB[W[8], W[4], W[51], W[48]]/2 - SB[W[8], W[4], W[51], W[81]]/2 - 
   SB[W[8], W[4], W[60], W[2]] - SB[W[8], W[4], W[60], W[27]] + 
   SB[W[8], W[4], W[60], W[81]] - SB[W[8], W[4], W[93], W[2]]/2 - 
   SB[W[8], W[4], W[93], W[27]] + SB[W[8], W[4], W[93], W[45]] - 
   SB[W[8], W[4], W[93], W[48]]/2 + SB[W[8], W[4], W[93], W[81]]/2 - 
   SB[W[8], W[4], W[183], W[219]]/2 + SB[W[8], W[4], W[184], W[219]]/2 - 
   SB[W[8], W[4], W[190], W[219]]/2 + SB[W[8], W[4], W[209], W[219]]/2 + 
   SB[W[8], W[8], W[2], W[2]]/2 + SB[W[8], W[8], W[2], W[27]] - 
   SB[W[8], W[8], W[2], W[45]] + SB[W[8], W[8], W[2], W[48]]/2 - 
   SB[W[8], W[8], W[2], W[81]]/2 + SB[W[8], W[8], W[3], W[2]]/2 + 
   SB[W[8], W[8], W[3], W[48]]/2 - SB[W[8], W[8], W[3], W[81]]/2 + 
   SB[W[8], W[8], W[27], W[2]] + SB[W[8], W[8], W[27], W[27]] - 
   SB[W[8], W[8], W[27], W[45]] + SB[W[8], W[8], W[27], W[48]] - 
   SB[W[8], W[8], W[27], W[81]] + SB[W[8], W[8], W[51], W[2]]/2 + 
   SB[W[8], W[8], W[51], W[27]] - SB[W[8], W[8], W[51], W[48]]/2 - 
   SB[W[8], W[8], W[51], W[81]]/2 - SB[W[8], W[8], W[60], W[2]] - 
   SB[W[8], W[8], W[60], W[27]] + SB[W[8], W[8], W[60], W[81]] - 
   SB[W[8], W[8], W[93], W[2]]/2 - SB[W[8], W[8], W[93], W[27]] + 
   SB[W[8], W[8], W[93], W[45]] - SB[W[8], W[8], W[93], W[48]]/2 + 
   SB[W[8], W[8], W[93], W[81]]/2 - SB[W[8], W[8], W[183], W[219]]/2 + 
   SB[W[8], W[8], W[184], W[219]]/2 - SB[W[8], W[8], W[190], W[219]]/2 + 
   SB[W[8], W[8], W[209], W[219]]/2 - SB[W[8], W[17], W[2], W[2]]/2 + 
   SB[W[8], W[17], W[2], W[11]] + SB[W[8], W[17], W[2], W[45]] - 
   SB[W[8], W[17], W[2], W[48]]/2 - SB[W[8], W[17], W[2], W[81]]/2 + 
   SB[W[8], W[17], W[3], W[2]]/2 - SB[W[8], W[17], W[3], W[11]] - 
   SB[W[8], W[17], W[3], W[48]]/2 + SB[W[8], W[17], W[3], W[81]]/2 - 
   SB[W[8], W[17], W[4], W[2]]/2 - SB[W[8], W[17], W[4], W[27]] + 
   SB[W[8], W[17], W[4], W[45]] - SB[W[8], W[17], W[4], W[48]]/2 + 
   SB[W[8], W[17], W[4], W[81]]/2 - SB[W[8], W[17], W[8], W[11]] - 
   SB[W[8], W[17], W[8], W[27]] + SB[W[8], W[17], W[8], W[81]] - 
   SB[W[8], W[17], W[29], W[2]]/2 + SB[W[8], W[17], W[29], W[11]] + 
   SB[W[8], W[17], W[29], W[48]]/2 - SB[W[8], W[17], W[29], W[81]]/2 + 
   SB[W[8], W[17], W[93], W[2]]/2 + SB[W[8], W[17], W[93], W[27]] - 
   SB[W[8], W[17], W[93], W[45]] + SB[W[8], W[17], W[93], W[48]]/2 - 
   SB[W[8], W[17], W[93], W[81]]/2 + SB[W[8], W[17], W[183], W[219]]/2 - 
   SB[W[8], W[17], W[184], W[219]]/2 - SB[W[8], W[17], W[189], W[219]]/2 + 
   SB[W[8], W[17], W[190], W[219]]/2 - SB[W[8], W[17], W[209], W[219]]/2 + 
   SB[W[8], W[24], W[2], W[2]]/2 - SB[W[8], W[24], W[2], W[11]] - 
   SB[W[8], W[24], W[2], W[48]]/2 + SB[W[8], W[24], W[2], W[81]]/2 - 
   SB[W[8], W[24], W[3], W[2]]/2 + SB[W[8], W[24], W[3], W[11]] + 
   SB[W[8], W[24], W[3], W[48]]/2 - SB[W[8], W[24], W[3], W[81]]/2 - 
   SB[W[8], W[24], W[8], W[11]] - SB[W[8], W[24], W[8], W[27]] + 
   SB[W[8], W[24], W[8], W[81]] - SB[W[8], W[24], W[29], W[2]]/2 + 
   SB[W[8], W[24], W[29], W[11]] + SB[W[8], W[24], W[29], W[48]]/2 - 
   SB[W[8], W[24], W[29], W[81]]/2 - SB[W[8], W[24], W[48], W[2]]/2 - 
   SB[W[8], W[24], W[48], W[27]] + SB[W[8], W[24], W[48], W[48]]/2 + 
   SB[W[8], W[24], W[48], W[81]]/2 + SB[W[8], W[24], W[51], W[2]]/2 + 
   SB[W[8], W[24], W[51], W[27]] - SB[W[8], W[24], W[51], W[48]]/2 - 
   SB[W[8], W[24], W[51], W[81]]/2 - SB[W[8], W[24], W[189], W[219]]/2 - 
   SB[W[8], W[24], W[195], W[219]]/2 - SB[W[8], W[24], W[219], W[219]]/2 + 
   SB[W[8], W[27], W[2], W[45]] - SB[W[8], W[27], W[2], W[48]] + 
   SB[W[8], W[27], W[4], W[2]]/2 + SB[W[8], W[27], W[4], W[48]]/2 - 
   SB[W[8], W[27], W[4], W[81]]/2 + SB[W[8], W[27], W[18], W[27]] - 
   SB[W[8], W[27], W[18], W[48]] + SB[W[8], W[27], W[27], W[45]] - 
   SB[W[8], W[27], W[27], W[48]] - SB[W[8], W[27], W[48], W[2]]/2 - 
   SB[W[8], W[27], W[48], W[27]] + SB[W[8], W[27], W[48], W[48]]/2 + 
   SB[W[8], W[27], W[48], W[81]]/2 - SB[W[8], W[27], W[51], W[2]]/2 - 
   SB[W[8], W[27], W[51], W[27]] + SB[W[8], W[27], W[51], W[48]]/2 + 
   SB[W[8], W[27], W[51], W[81]]/2 + SB[W[8], W[27], W[93], W[2]]/2 + 
   SB[W[8], W[27], W[93], W[27]] - SB[W[8], W[27], W[93], W[45]] + 
   SB[W[8], W[27], W[93], W[48]]/2 - SB[W[8], W[27], W[93], W[81]]/2 + 
   SB[W[8], W[27], W[183], W[219]]/2 - SB[W[8], W[27], W[184], W[219]]/2 + 
   SB[W[8], W[27], W[190], W[219]]/2 - SB[W[8], W[27], W[195], W[219]]/2 - 
   SB[W[8], W[27], W[209], W[219]]/2 - SB[W[8], W[27], W[219], W[219]]/2 - 
   SB[W[8], W[51], W[2], W[2]]/2 - SB[W[8], W[51], W[2], W[27]] + 
   SB[W[8], W[51], W[2], W[48]]/2 + SB[W[8], W[51], W[2], W[81]]/2 - 
   SB[W[8], W[51], W[3], W[2]]/2 - SB[W[8], W[51], W[3], W[48]]/2 + 
   SB[W[8], W[51], W[3], W[81]]/2 - SB[W[8], W[51], W[4], W[2]]/2 - 
   SB[W[8], W[51], W[4], W[48]]/2 + SB[W[8], W[51], W[4], W[81]]/2 - 
   SB[W[8], W[51], W[18], W[27]] + SB[W[8], W[51], W[18], W[48]] - 
   SB[W[8], W[51], W[27], W[2]] - SB[W[8], W[51], W[27], W[27]] + 
   SB[W[8], W[51], W[27], W[81]] + SB[W[8], W[51], W[48], W[2]]/2 + 
   SB[W[8], W[51], W[48], W[27]] - SB[W[8], W[51], W[48], W[48]]/2 - 
   SB[W[8], W[51], W[48], W[81]]/2 + SB[W[8], W[51], W[60], W[2]] + 
   SB[W[8], W[51], W[60], W[27]] - SB[W[8], W[51], W[60], W[81]] + 
   SB[W[8], W[51], W[195], W[219]]/2 + SB[W[8], W[51], W[219], W[219]]/2 + 
   SB[W[9], W[2], W[3], W[2]]/2 + SB[W[9], W[2], W[3], W[48]]/2 - 
   SB[W[9], W[2], W[3], W[81]]/2 + SB[W[9], W[2], W[4], W[2]]/2 + 
   SB[W[9], W[2], W[4], W[48]]/2 - SB[W[9], W[2], W[4], W[81]]/2 + 
   SB[W[9], W[2], W[6], W[27]] + SB[W[9], W[2], W[6], W[43]] - 
   SB[W[9], W[2], W[6], W[81]] + SB[W[9], W[2], W[18], W[27]] - 
   SB[W[9], W[2], W[18], W[48]] - SB[W[9], W[2], W[25], W[2]] + 
   SB[W[9], W[2], W[25], W[43]] - SB[W[9], W[2], W[51], W[2]]/2 - 
   SB[W[9], W[2], W[51], W[27]] + SB[W[9], W[2], W[51], W[48]]/2 + 
   SB[W[9], W[2], W[51], W[81]]/2 + SB[W[9], W[2], W[91], W[2]]/2 - 
   SB[W[9], W[2], W[91], W[43]] - SB[W[9], W[2], W[91], W[48]]/2 + 
   SB[W[9], W[2], W[91], W[81]]/2 + SB[W[9], W[2], W[189], W[219]]/2 - 
   SB[W[9], W[2], W[207], W[219]]/2 + SB[W[9], W[3], W[2], W[2]]/2 + 
   SB[W[9], W[3], W[2], W[48]]/2 - SB[W[9], W[3], W[2], W[81]]/2 - 
   SB[W[9], W[3], W[18], W[27]] + SB[W[9], W[3], W[18], W[48]] + 
   SB[W[9], W[3], W[30], W[2]]/2 + SB[W[9], W[3], W[30], W[27]] - 
   SB[W[9], W[3], W[30], W[48]]/2 - SB[W[9], W[3], W[30], W[81]]/2 + 
   SB[W[9], W[3], W[51], W[2]]/2 + SB[W[9], W[3], W[51], W[27]] - 
   SB[W[9], W[3], W[51], W[48]]/2 - SB[W[9], W[3], W[51], W[81]]/2 - 
   SB[W[9], W[3], W[60], W[2]] - SB[W[9], W[3], W[60], W[27]] + 
   SB[W[9], W[3], W[60], W[81]] - SB[W[9], W[3], W[183], W[219]]/2 + 
   SB[W[9], W[4], W[2], W[2]]/2 + SB[W[9], W[4], W[2], W[48]]/2 - 
   SB[W[9], W[4], W[2], W[81]]/2 - SB[W[9], W[4], W[18], W[27]] + 
   SB[W[9], W[4], W[18], W[48]] + SB[W[9], W[4], W[30], W[2]]/2 + 
   SB[W[9], W[4], W[30], W[27]] - SB[W[9], W[4], W[30], W[48]]/2 - 
   SB[W[9], W[4], W[30], W[81]]/2 + SB[W[9], W[4], W[51], W[2]]/2 + 
   SB[W[9], W[4], W[51], W[27]] - SB[W[9], W[4], W[51], W[48]]/2 - 
   SB[W[9], W[4], W[51], W[81]]/2 - SB[W[9], W[4], W[60], W[2]] - 
   SB[W[9], W[4], W[60], W[27]] + SB[W[9], W[4], W[60], W[81]] - 
   SB[W[9], W[4], W[183], W[219]]/2 + SB[W[9], W[6], W[2], W[27]] + 
   SB[W[9], W[6], W[2], W[43]] - SB[W[9], W[6], W[2], W[81]] + 
   SB[W[9], W[6], W[25], W[2]] - SB[W[9], W[6], W[25], W[43]] + 
   SB[W[9], W[6], W[27], W[2]] + SB[W[9], W[6], W[27], W[27]] - 
   SB[W[9], W[6], W[27], W[81]] - SB[W[9], W[6], W[60], W[2]] - 
   SB[W[9], W[6], W[60], W[27]] + SB[W[9], W[6], W[60], W[81]] + 
   SB[W[9], W[9], W[3], W[2]]/2 + SB[W[9], W[9], W[3], W[48]]/2 - 
   SB[W[9], W[9], W[3], W[81]]/2 + SB[W[9], W[9], W[4], W[2]]/2 + 
   SB[W[9], W[9], W[4], W[48]]/2 - SB[W[9], W[9], W[4], W[81]]/2 + 
   SB[W[9], W[9], W[6], W[27]] + SB[W[9], W[9], W[6], W[43]] - 
   SB[W[9], W[9], W[6], W[81]] + SB[W[9], W[9], W[18], W[27]] - 
   SB[W[9], W[9], W[18], W[48]] - SB[W[9], W[9], W[25], W[2]] + 
   SB[W[9], W[9], W[25], W[43]] - SB[W[9], W[9], W[51], W[2]]/2 - 
   SB[W[9], W[9], W[51], W[27]] + SB[W[9], W[9], W[51], W[48]]/2 + 
   SB[W[9], W[9], W[51], W[81]]/2 + SB[W[9], W[9], W[91], W[2]]/2 - 
   SB[W[9], W[9], W[91], W[43]] - SB[W[9], W[9], W[91], W[48]]/2 + 
   SB[W[9], W[9], W[91], W[81]]/2 + SB[W[9], W[9], W[189], W[219]]/2 - 
   SB[W[9], W[9], W[207], W[219]]/2 + SB[W[9], W[18], W[2], W[27]] - 
   SB[W[9], W[18], W[2], W[48]] + SB[W[9], W[18], W[3], W[2]]/2 + 
   SB[W[9], W[18], W[3], W[48]]/2 - SB[W[9], W[18], W[3], W[81]]/2 + 
   SB[W[9], W[18], W[4], W[2]]/2 + SB[W[9], W[18], W[4], W[48]]/2 - 
   SB[W[9], W[18], W[4], W[81]]/2 + 2*SB[W[9], W[18], W[18], W[27]] - 
   2*SB[W[9], W[18], W[18], W[48]] + SB[W[9], W[18], W[27], W[2]] + 
   SB[W[9], W[18], W[27], W[27]] - SB[W[9], W[18], W[27], W[81]] - 
   SB[W[9], W[18], W[30], W[2]]/2 - SB[W[9], W[18], W[30], W[27]] + 
   SB[W[9], W[18], W[30], W[48]]/2 + SB[W[9], W[18], W[30], W[81]]/2 - 
   SB[W[9], W[18], W[48], W[2]]/2 - SB[W[9], W[18], W[48], W[27]] + 
   SB[W[9], W[18], W[48], W[48]]/2 + SB[W[9], W[18], W[48], W[81]]/2 - 
   SB[W[9], W[18], W[51], W[2]]/2 - SB[W[9], W[18], W[51], W[27]] + 
   SB[W[9], W[18], W[51], W[48]]/2 + SB[W[9], W[18], W[51], W[81]]/2 + 
   SB[W[9], W[18], W[183], W[219]]/2 - SB[W[9], W[18], W[195], W[219]]/2 - 
   SB[W[9], W[18], W[219], W[219]]/2 + SB[W[9], W[21], W[2], W[2]]/2 - 
   SB[W[9], W[21], W[2], W[43]] - SB[W[9], W[21], W[2], W[48]]/2 + 
   SB[W[9], W[21], W[2], W[81]]/2 - SB[W[9], W[21], W[6], W[27]] - 
   SB[W[9], W[21], W[6], W[43]] + SB[W[9], W[21], W[6], W[81]] - 
   SB[W[9], W[21], W[48], W[2]]/2 - SB[W[9], W[21], W[48], W[27]] + 
   SB[W[9], W[21], W[48], W[48]]/2 + SB[W[9], W[21], W[48], W[81]]/2 + 
   SB[W[9], W[21], W[51], W[2]]/2 + SB[W[9], W[21], W[51], W[27]] - 
   SB[W[9], W[21], W[51], W[48]]/2 - SB[W[9], W[21], W[51], W[81]]/2 - 
   SB[W[9], W[21], W[91], W[2]]/2 + SB[W[9], W[21], W[91], W[43]] + 
   SB[W[9], W[21], W[91], W[48]]/2 - SB[W[9], W[21], W[91], W[81]]/2 - 
   SB[W[9], W[21], W[189], W[219]]/2 - SB[W[9], W[21], W[195], W[219]]/2 + 
   SB[W[9], W[21], W[207], W[219]]/2 - SB[W[9], W[21], W[219], W[219]]/2 - 
   SB[W[9], W[25], W[2], W[2]]/2 - SB[W[9], W[25], W[2], W[48]]/2 + 
   SB[W[9], W[25], W[2], W[81]]/2 - SB[W[9], W[25], W[3], W[2]]/2 - 
   SB[W[9], W[25], W[3], W[48]]/2 + SB[W[9], W[25], W[3], W[81]]/2 - 
   SB[W[9], W[25], W[4], W[2]]/2 - SB[W[9], W[25], W[4], W[48]]/2 + 
   SB[W[9], W[25], W[4], W[81]]/2 - SB[W[9], W[25], W[6], W[27]] - 
   SB[W[9], W[25], W[6], W[43]] + SB[W[9], W[25], W[6], W[81]] + 
   SB[W[9], W[25], W[25], W[2]] - SB[W[9], W[25], W[25], W[43]] - 
   SB[W[9], W[25], W[30], W[2]]/2 - SB[W[9], W[25], W[30], W[27]] + 
   SB[W[9], W[25], W[30], W[48]]/2 + SB[W[9], W[25], W[30], W[81]]/2 + 
   SB[W[9], W[25], W[60], W[2]] + SB[W[9], W[25], W[60], W[27]] - 
   SB[W[9], W[25], W[60], W[81]] - SB[W[9], W[25], W[91], W[2]]/2 + 
   SB[W[9], W[25], W[91], W[43]] + SB[W[9], W[25], W[91], W[48]]/2 - 
   SB[W[9], W[25], W[91], W[81]]/2 + SB[W[9], W[25], W[183], W[219]]/2 - 
   SB[W[9], W[25], W[189], W[219]]/2 + SB[W[9], W[25], W[207], W[219]]/2 - 
   SB[W[9], W[51], W[2], W[2]]/2 - SB[W[9], W[51], W[2], W[27]] + 
   SB[W[9], W[51], W[2], W[48]]/2 + SB[W[9], W[51], W[2], W[81]]/2 - 
   SB[W[9], W[51], W[3], W[2]]/2 - SB[W[9], W[51], W[3], W[48]]/2 + 
   SB[W[9], W[51], W[3], W[81]]/2 - SB[W[9], W[51], W[4], W[2]]/2 - 
   SB[W[9], W[51], W[4], W[48]]/2 + SB[W[9], W[51], W[4], W[81]]/2 - 
   SB[W[9], W[51], W[18], W[27]] + SB[W[9], W[51], W[18], W[48]] - 
   SB[W[9], W[51], W[27], W[2]] - SB[W[9], W[51], W[27], W[27]] + 
   SB[W[9], W[51], W[27], W[81]] + SB[W[9], W[51], W[48], W[2]]/2 + 
   SB[W[9], W[51], W[48], W[27]] - SB[W[9], W[51], W[48], W[48]]/2 - 
   SB[W[9], W[51], W[48], W[81]]/2 + SB[W[9], W[51], W[60], W[2]] + 
   SB[W[9], W[51], W[60], W[27]] - SB[W[9], W[51], W[60], W[81]] + 
   SB[W[9], W[51], W[195], W[219]]/2 + SB[W[9], W[51], W[219], W[219]]/2, 
  -1/2*SB[W[1], W[2], W[6], W[2]] - SB[W[1], W[2], W[6], W[6]]/2 + 
   SB[W[1], W[2], W[6], W[28]]/2 + SB[W[1], W[2], W[6], W[33]]/2 - 
   SB[W[1], W[2], W[16], W[2]] + SB[W[1], W[2], W[16], W[28]] + 
   SB[W[1], W[2], W[22], W[6]] - SB[W[1], W[2], W[22], W[33]] + 
   SB[W[1], W[2], W[28], W[2]]/2 + SB[W[1], W[2], W[28], W[6]]/2 - 
   SB[W[1], W[2], W[28], W[28]]/2 - SB[W[1], W[2], W[28], W[33]]/2 + 
   SB[W[1], W[2], W[49], W[2]]/2 - SB[W[1], W[2], W[49], W[6]]/2 - 
   SB[W[1], W[2], W[49], W[28]]/2 + SB[W[1], W[2], W[49], W[33]]/2 + 
   SB[W[1], W[2], W[187], W[183]]/2 + SB[W[1], W[2], W[187], W[186]]/2 + 
   SB[W[1], W[2], W[187], W[187]]/2 + SB[W[1], W[2], W[187], W[190]]/2 - 
   SB[W[1], W[6], W[2], W[2]]/2 - SB[W[1], W[6], W[2], W[6]]/2 + 
   SB[W[1], W[6], W[2], W[28]]/2 + SB[W[1], W[6], W[2], W[33]]/2 + 
   SB[W[1], W[6], W[16], W[2]] - SB[W[1], W[6], W[16], W[28]] - 
   SB[W[1], W[6], W[22], W[6]] + SB[W[1], W[6], W[22], W[33]] + 
   SB[W[1], W[6], W[33], W[2]]/2 + SB[W[1], W[6], W[33], W[6]]/2 - 
   SB[W[1], W[6], W[33], W[28]]/2 - SB[W[1], W[6], W[33], W[33]]/2 - 
   SB[W[1], W[6], W[49], W[2]]/2 + SB[W[1], W[6], W[49], W[6]]/2 + 
   SB[W[1], W[6], W[49], W[28]]/2 - SB[W[1], W[6], W[49], W[33]]/2 + 
   SB[W[1], W[6], W[183], W[183]]/2 + SB[W[1], W[6], W[183], W[186]]/2 + 
   SB[W[1], W[6], W[183], W[187]]/2 + SB[W[1], W[6], W[183], W[190]]/2 + 
   SB[W[1], W[6], W[186], W[183]]/2 + SB[W[1], W[6], W[186], W[186]]/2 + 
   SB[W[1], W[6], W[186], W[187]]/2 + SB[W[1], W[6], W[186], W[190]]/2 + 
   SB[W[1], W[6], W[190], W[183]]/2 + SB[W[1], W[6], W[190], W[186]]/2 + 
   SB[W[1], W[6], W[190], W[187]]/2 + SB[W[1], W[6], W[190], W[190]]/2 - 
   SB[W[1], W[16], W[1], W[2]]/2 - SB[W[1], W[16], W[1], W[6]]/2 + 
   SB[W[1], W[16], W[1], W[28]]/2 + SB[W[1], W[16], W[1], W[33]]/2 - 
   SB[W[1], W[16], W[2], W[2]]/2 + SB[W[1], W[16], W[2], W[6]]/2 + 
   SB[W[1], W[16], W[2], W[28]]/2 - SB[W[1], W[16], W[2], W[33]]/2 + 
   SB[W[1], W[16], W[6], W[2]] - SB[W[1], W[16], W[6], W[28]] + 
   2*SB[W[1], W[16], W[16], W[2]] - 2*SB[W[1], W[16], W[16], W[28]] - 
   SB[W[1], W[16], W[28], W[2]]/2 - SB[W[1], W[16], W[28], W[6]]/2 + 
   SB[W[1], W[16], W[28], W[28]]/2 + SB[W[1], W[16], W[28], W[33]]/2 - 
   SB[W[1], W[16], W[46], W[2]]/2 - SB[W[1], W[16], W[46], W[6]]/2 + 
   SB[W[1], W[16], W[46], W[28]]/2 + SB[W[1], W[16], W[46], W[33]]/2 - 
   SB[W[1], W[16], W[49], W[2]]/2 + SB[W[1], W[16], W[49], W[6]]/2 + 
   SB[W[1], W[16], W[49], W[28]]/2 - SB[W[1], W[16], W[49], W[33]]/2 - 
   SB[W[1], W[16], W[182], W[183]]/2 - SB[W[1], W[16], W[182], W[186]]/2 - 
   SB[W[1], W[16], W[182], W[187]]/2 - SB[W[1], W[16], W[182], W[190]]/2 + 
   SB[W[1], W[16], W[183], W[183]]/2 + SB[W[1], W[16], W[183], W[186]]/2 + 
   SB[W[1], W[16], W[183], W[187]]/2 + SB[W[1], W[16], W[183], W[190]]/2 + 
   SB[W[1], W[16], W[188], W[183]]/2 + SB[W[1], W[16], W[188], W[186]]/2 + 
   SB[W[1], W[16], W[188], W[187]]/2 + SB[W[1], W[16], W[188], W[190]]/2 - 
   SB[W[1], W[16], W[189], W[183]]/2 - SB[W[1], W[16], W[189], W[186]]/2 - 
   SB[W[1], W[16], W[189], W[187]]/2 - SB[W[1], W[16], W[189], W[190]]/2 + 
   SB[W[1], W[16], W[190], W[183]]/2 + SB[W[1], W[16], W[190], W[186]]/2 + 
   SB[W[1], W[16], W[190], W[187]]/2 + SB[W[1], W[16], W[190], W[190]]/2 + 
   SB[W[1], W[16], W[196], W[183]]/2 + SB[W[1], W[16], W[196], W[186]]/2 + 
   SB[W[1], W[16], W[196], W[187]]/2 + SB[W[1], W[16], W[196], W[190]]/2 + 
   SB[W[1], W[16], W[220], W[183]]/2 + SB[W[1], W[16], W[220], W[186]]/2 + 
   SB[W[1], W[16], W[220], W[187]]/2 + SB[W[1], W[16], W[220], W[190]]/2 - 
   SB[W[1], W[22], W[1], W[2]]/2 - SB[W[1], W[22], W[1], W[6]]/2 + 
   SB[W[1], W[22], W[1], W[28]]/2 + SB[W[1], W[22], W[1], W[33]]/2 + 
   SB[W[1], W[22], W[2], W[6]] - SB[W[1], W[22], W[2], W[33]] + 
   SB[W[1], W[22], W[6], W[2]]/2 - SB[W[1], W[22], W[6], W[6]]/2 - 
   SB[W[1], W[22], W[6], W[28]]/2 + SB[W[1], W[22], W[6], W[33]]/2 + 
   2*SB[W[1], W[22], W[22], W[6]] - 2*SB[W[1], W[22], W[22], W[33]] - 
   SB[W[1], W[22], W[33], W[2]]/2 - SB[W[1], W[22], W[33], W[6]]/2 + 
   SB[W[1], W[22], W[33], W[28]]/2 + SB[W[1], W[22], W[33], W[33]]/2 - 
   SB[W[1], W[22], W[46], W[2]]/2 - SB[W[1], W[22], W[46], W[6]]/2 + 
   SB[W[1], W[22], W[46], W[28]]/2 + SB[W[1], W[22], W[46], W[33]]/2 + 
   SB[W[1], W[22], W[49], W[2]]/2 - SB[W[1], W[22], W[49], W[6]]/2 - 
   SB[W[1], W[22], W[49], W[28]]/2 + SB[W[1], W[22], W[49], W[33]]/2 - 
   SB[W[1], W[22], W[182], W[183]]/2 - SB[W[1], W[22], W[182], W[186]]/2 - 
   SB[W[1], W[22], W[182], W[187]]/2 - SB[W[1], W[22], W[182], W[190]]/2 - 
   SB[W[1], W[22], W[186], W[183]]/2 - SB[W[1], W[22], W[186], W[186]]/2 - 
   SB[W[1], W[22], W[186], W[187]]/2 - SB[W[1], W[22], W[186], W[190]]/2 + 
   SB[W[1], W[22], W[187], W[183]]/2 + SB[W[1], W[22], W[187], W[186]]/2 + 
   SB[W[1], W[22], W[187], W[187]]/2 + SB[W[1], W[22], W[187], W[190]]/2 + 
   SB[W[1], W[22], W[188], W[183]]/2 + SB[W[1], W[22], W[188], W[186]]/2 + 
   SB[W[1], W[22], W[188], W[187]]/2 + SB[W[1], W[22], W[188], W[190]]/2 - 
   SB[W[1], W[22], W[189], W[183]]/2 - SB[W[1], W[22], W[189], W[186]]/2 - 
   SB[W[1], W[22], W[189], W[187]]/2 - SB[W[1], W[22], W[189], W[190]]/2 + 
   SB[W[1], W[22], W[196], W[183]]/2 + SB[W[1], W[22], W[196], W[186]]/2 + 
   SB[W[1], W[22], W[196], W[187]]/2 + SB[W[1], W[22], W[196], W[190]]/2 + 
   SB[W[1], W[22], W[220], W[183]]/2 + SB[W[1], W[22], W[220], W[186]]/2 + 
   SB[W[1], W[22], W[220], W[187]]/2 + SB[W[1], W[22], W[220], W[190]]/2 + 
   SB[W[1], W[49], W[1], W[2]]/2 + SB[W[1], W[49], W[1], W[6]]/2 - 
   SB[W[1], W[49], W[1], W[28]]/2 - SB[W[1], W[49], W[1], W[33]]/2 + 
   SB[W[1], W[49], W[2], W[2]]/2 - SB[W[1], W[49], W[2], W[6]]/2 - 
   SB[W[1], W[49], W[2], W[28]]/2 + SB[W[1], W[49], W[2], W[33]]/2 - 
   SB[W[1], W[49], W[6], W[2]]/2 + SB[W[1], W[49], W[6], W[6]]/2 + 
   SB[W[1], W[49], W[6], W[28]]/2 - SB[W[1], W[49], W[6], W[33]]/2 - 
   SB[W[1], W[49], W[16], W[2]] + SB[W[1], W[49], W[16], W[28]] - 
   SB[W[1], W[49], W[22], W[6]] + SB[W[1], W[49], W[22], W[33]] + 
   SB[W[1], W[49], W[46], W[2]]/2 + SB[W[1], W[49], W[46], W[6]]/2 - 
   SB[W[1], W[49], W[46], W[28]]/2 - SB[W[1], W[49], W[46], W[33]]/2 + 
   SB[W[1], W[49], W[182], W[183]]/2 + SB[W[1], W[49], W[182], W[186]]/2 + 
   SB[W[1], W[49], W[182], W[187]]/2 + SB[W[1], W[49], W[182], W[190]]/2 - 
   SB[W[1], W[49], W[183], W[183]]/2 - SB[W[1], W[49], W[183], W[186]]/2 - 
   SB[W[1], W[49], W[183], W[187]]/2 - SB[W[1], W[49], W[183], W[190]]/2 - 
   SB[W[1], W[49], W[187], W[183]]/2 - SB[W[1], W[49], W[187], W[186]]/2 - 
   SB[W[1], W[49], W[187], W[187]]/2 - SB[W[1], W[49], W[187], W[190]]/2 - 
   SB[W[1], W[49], W[188], W[183]]/2 - SB[W[1], W[49], W[188], W[186]]/2 - 
   SB[W[1], W[49], W[188], W[187]]/2 - SB[W[1], W[49], W[188], W[190]]/2 + 
   SB[W[1], W[49], W[189], W[183]]/2 + SB[W[1], W[49], W[189], W[186]]/2 + 
   SB[W[1], W[49], W[189], W[187]]/2 + SB[W[1], W[49], W[189], W[190]]/2 - 
   SB[W[1], W[49], W[190], W[183]]/2 - SB[W[1], W[49], W[190], W[186]]/2 - 
   SB[W[1], W[49], W[190], W[187]]/2 - SB[W[1], W[49], W[190], W[190]]/2 - 
   SB[W[1], W[49], W[196], W[183]]/2 - SB[W[1], W[49], W[196], W[186]]/2 - 
   SB[W[1], W[49], W[196], W[187]]/2 - SB[W[1], W[49], W[196], W[190]]/2 - 
   SB[W[1], W[49], W[220], W[183]]/2 - SB[W[1], W[49], W[220], W[186]]/2 - 
   SB[W[1], W[49], W[220], W[187]]/2 - SB[W[1], W[49], W[220], W[190]]/2 - 
   SB[W[2], W[1], W[6], W[2]]/2 - SB[W[2], W[1], W[6], W[6]]/2 + 
   SB[W[2], W[1], W[6], W[28]]/2 + SB[W[2], W[1], W[6], W[33]]/2 - 
   SB[W[2], W[1], W[16], W[2]] + SB[W[2], W[1], W[16], W[28]] + 
   SB[W[2], W[1], W[22], W[6]] - SB[W[2], W[1], W[22], W[33]] + 
   SB[W[2], W[1], W[28], W[2]]/2 + SB[W[2], W[1], W[28], W[6]]/2 - 
   SB[W[2], W[1], W[28], W[28]]/2 - SB[W[2], W[1], W[28], W[33]]/2 + 
   SB[W[2], W[1], W[49], W[2]]/2 - SB[W[2], W[1], W[49], W[6]]/2 - 
   SB[W[2], W[1], W[49], W[28]]/2 + SB[W[2], W[1], W[49], W[33]]/2 + 
   SB[W[2], W[1], W[187], W[183]]/2 + SB[W[2], W[1], W[187], W[186]]/2 + 
   SB[W[2], W[1], W[187], W[187]]/2 + SB[W[2], W[1], W[187], W[190]]/2 + 
   SB[W[2], W[4], W[2], W[2]]/4 + SB[W[2], W[4], W[2], W[6]]/4 + 
   SB[W[2], W[4], W[2], W[28]]/4 + SB[W[2], W[4], W[2], W[33]]/4 - 
   SB[W[2], W[4], W[2], W[37]]/2 - SB[W[2], W[4], W[2], W[43]]/2 - 
   SB[W[2], W[4], W[6], W[2]]/4 - SB[W[2], W[4], W[6], W[6]]/4 - 
   SB[W[2], W[4], W[6], W[28]]/4 - SB[W[2], W[4], W[6], W[33]]/4 + 
   SB[W[2], W[4], W[6], W[37]]/2 + SB[W[2], W[4], W[6], W[43]]/2 + 
   SB[W[2], W[4], W[19], W[6]] - SB[W[2], W[4], W[19], W[37]] - 
   SB[W[2], W[4], W[25], W[2]] + SB[W[2], W[4], W[25], W[43]] + 
   SB[W[2], W[4], W[49], W[2]]/2 - SB[W[2], W[4], W[49], W[6]]/2 - 
   SB[W[2], W[4], W[49], W[28]]/2 + SB[W[2], W[4], W[49], W[33]]/2 - 
   SB[W[2], W[4], W[89], W[2]]/4 - SB[W[2], W[4], W[89], W[6]]/4 + 
   SB[W[2], W[4], W[89], W[28]]/4 - SB[W[2], W[4], W[89], W[33]]/4 + 
   SB[W[2], W[4], W[89], W[37]]/2 + SB[W[2], W[4], W[91], W[2]]/4 + 
   SB[W[2], W[4], W[91], W[6]]/4 + SB[W[2], W[4], W[91], W[28]]/4 - 
   SB[W[2], W[4], W[91], W[33]]/4 - SB[W[2], W[4], W[91], W[43]]/2 - 
   SB[W[2], W[4], W[182], W[183]]/4 - SB[W[2], W[4], W[182], W[186]]/4 - 
   SB[W[2], W[4], W[182], W[187]]/4 - SB[W[2], W[4], W[182], W[190]]/4 - 
   SB[W[2], W[4], W[183], W[183]]/4 - SB[W[2], W[4], W[183], W[186]]/4 - 
   SB[W[2], W[4], W[183], W[187]]/4 - SB[W[2], W[4], W[183], W[190]]/4 - 
   SB[W[2], W[4], W[186], W[183]]/4 - SB[W[2], W[4], W[186], W[186]]/4 - 
   SB[W[2], W[4], W[186], W[187]]/4 - SB[W[2], W[4], W[186], W[190]]/4 + 
   SB[W[2], W[4], W[187], W[183]]/4 + SB[W[2], W[4], W[187], W[186]]/4 + 
   SB[W[2], W[4], W[187], W[187]]/4 + SB[W[2], W[4], W[187], W[190]]/4 + 
   SB[W[2], W[4], W[188], W[183]]/4 + SB[W[2], W[4], W[188], W[186]]/4 + 
   SB[W[2], W[4], W[188], W[187]]/4 + SB[W[2], W[4], W[188], W[190]]/4 - 
   SB[W[2], W[4], W[190], W[183]]/4 - SB[W[2], W[4], W[190], W[186]]/4 - 
   SB[W[2], W[4], W[190], W[187]]/4 - SB[W[2], W[4], W[190], W[190]]/4 - 
   SB[W[2], W[4], W[207], W[183]]/4 - SB[W[2], W[4], W[207], W[186]]/4 - 
   SB[W[2], W[4], W[207], W[187]]/4 - SB[W[2], W[4], W[207], W[190]]/4 - 
   SB[W[2], W[4], W[211], W[183]]/4 - SB[W[2], W[4], W[211], W[186]]/4 - 
   SB[W[2], W[4], W[211], W[187]]/4 - SB[W[2], W[4], W[211], W[190]]/4 - 
   SB[W[2], W[6], W[1], W[2]]/2 - SB[W[2], W[6], W[1], W[6]]/2 + 
   SB[W[2], W[6], W[1], W[28]]/2 + SB[W[2], W[6], W[1], W[33]]/2 - 
   SB[W[2], W[6], W[2], W[2]]/4 - SB[W[2], W[6], W[2], W[6]]/4 - 
   SB[W[2], W[6], W[2], W[28]]/4 - SB[W[2], W[6], W[2], W[33]]/4 + 
   SB[W[2], W[6], W[2], W[37]]/2 + SB[W[2], W[6], W[2], W[43]]/2 - 
   SB[W[2], W[6], W[6], W[2]]/4 - SB[W[2], W[6], W[6], W[6]]/4 - 
   SB[W[2], W[6], W[6], W[28]]/4 - SB[W[2], W[6], W[6], W[33]]/4 + 
   SB[W[2], W[6], W[6], W[37]]/2 + SB[W[2], W[6], W[6], W[43]]/2 + 
   SB[W[2], W[6], W[89], W[2]]/4 + SB[W[2], W[6], W[89], W[6]]/4 - 
   SB[W[2], W[6], W[89], W[28]]/4 + SB[W[2], W[6], W[89], W[33]]/4 - 
   SB[W[2], W[6], W[89], W[37]]/2 + SB[W[2], W[6], W[91], W[2]]/4 + 
   SB[W[2], W[6], W[91], W[6]]/4 + SB[W[2], W[6], W[91], W[28]]/4 - 
   SB[W[2], W[6], W[91], W[33]]/4 - SB[W[2], W[6], W[91], W[43]]/2 - 
   SB[W[2], W[6], W[182], W[183]]/4 - SB[W[2], W[6], W[182], W[186]]/4 - 
   SB[W[2], W[6], W[182], W[187]]/4 - SB[W[2], W[6], W[182], W[190]]/4 + 
   SB[W[2], W[6], W[183], W[183]]/4 + SB[W[2], W[6], W[183], W[186]]/4 + 
   SB[W[2], W[6], W[183], W[187]]/4 + SB[W[2], W[6], W[183], W[190]]/4 + 
   SB[W[2], W[6], W[186], W[183]]/4 + SB[W[2], W[6], W[186], W[186]]/4 + 
   SB[W[2], W[6], W[186], W[187]]/4 + SB[W[2], W[6], W[186], W[190]]/4 + 
   SB[W[2], W[6], W[187], W[183]]/4 + SB[W[2], W[6], W[187], W[186]]/4 + 
   SB[W[2], W[6], W[187], W[187]]/4 + SB[W[2], W[6], W[187], W[190]]/4 + 
   SB[W[2], W[6], W[188], W[183]]/4 + SB[W[2], W[6], W[188], W[186]]/4 + 
   SB[W[2], W[6], W[188], W[187]]/4 + SB[W[2], W[6], W[188], W[190]]/4 + 
   SB[W[2], W[6], W[190], W[183]]/4 + SB[W[2], W[6], W[190], W[186]]/4 + 
   SB[W[2], W[6], W[190], W[187]]/4 + SB[W[2], W[6], W[190], W[190]]/4 - 
   SB[W[2], W[6], W[207], W[183]]/4 - SB[W[2], W[6], W[207], W[186]]/4 - 
   SB[W[2], W[6], W[207], W[187]]/4 - SB[W[2], W[6], W[207], W[190]]/4 + 
   SB[W[2], W[6], W[211], W[183]]/4 + SB[W[2], W[6], W[211], W[186]]/4 + 
   SB[W[2], W[6], W[211], W[187]]/4 + SB[W[2], W[6], W[211], W[190]]/4 - 
   SB[W[2], W[7], W[1], W[2]]/2 - SB[W[2], W[7], W[1], W[6]]/2 + 
   SB[W[2], W[7], W[1], W[28]]/2 + SB[W[2], W[7], W[1], W[33]]/2 - 
   SB[W[2], W[7], W[2], W[2]]/2 - SB[W[2], W[7], W[2], W[6]]/2 + 
   SB[W[2], W[7], W[2], W[28]]/2 - SB[W[2], W[7], W[2], W[33]]/2 + 
   SB[W[2], W[7], W[2], W[37]] + SB[W[2], W[7], W[16], W[2]] - 
   SB[W[2], W[7], W[16], W[28]] - SB[W[2], W[7], W[19], W[6]] + 
   SB[W[2], W[7], W[19], W[37]] - SB[W[2], W[7], W[49], W[2]]/2 + 
   SB[W[2], W[7], W[49], W[6]]/2 + SB[W[2], W[7], W[49], W[28]]/2 - 
   SB[W[2], W[7], W[49], W[33]]/2 + SB[W[2], W[7], W[89], W[2]]/2 + 
   SB[W[2], W[7], W[89], W[6]]/2 - SB[W[2], W[7], W[89], W[28]]/2 + 
   SB[W[2], W[7], W[89], W[33]]/2 - SB[W[2], W[7], W[89], W[37]] + 
   SB[W[2], W[7], W[183], W[183]]/2 + SB[W[2], W[7], W[183], W[186]]/2 + 
   SB[W[2], W[7], W[183], W[187]]/2 + SB[W[2], W[7], W[183], W[190]]/2 + 
   SB[W[2], W[7], W[186], W[183]]/2 + SB[W[2], W[7], W[186], W[186]]/2 + 
   SB[W[2], W[7], W[186], W[187]]/2 + SB[W[2], W[7], W[186], W[190]]/2 + 
   SB[W[2], W[7], W[190], W[183]]/2 + SB[W[2], W[7], W[190], W[186]]/2 + 
   SB[W[2], W[7], W[190], W[187]]/2 + SB[W[2], W[7], W[190], W[190]]/2 + 
   SB[W[2], W[7], W[211], W[183]]/2 + SB[W[2], W[7], W[211], W[186]]/2 + 
   SB[W[2], W[7], W[211], W[187]]/2 + SB[W[2], W[7], W[211], W[190]]/2 + 
   SB[W[2], W[9], W[1], W[2]]/2 + SB[W[2], W[9], W[1], W[6]]/2 - 
   SB[W[2], W[9], W[1], W[28]]/2 - SB[W[2], W[9], W[1], W[33]]/2 + 
   SB[W[2], W[9], W[6], W[2]]/2 + SB[W[2], W[9], W[6], W[6]]/2 + 
   SB[W[2], W[9], W[6], W[28]]/2 - SB[W[2], W[9], W[6], W[33]]/2 - 
   SB[W[2], W[9], W[6], W[43]] - SB[W[2], W[9], W[22], W[6]] + 
   SB[W[2], W[9], W[22], W[33]] + SB[W[2], W[9], W[25], W[2]] - 
   SB[W[2], W[9], W[25], W[43]] - SB[W[2], W[9], W[49], W[2]]/2 + 
   SB[W[2], W[9], W[49], W[6]]/2 + SB[W[2], W[9], W[49], W[28]]/2 - 
   SB[W[2], W[9], W[49], W[33]]/2 - SB[W[2], W[9], W[91], W[2]]/2 - 
   SB[W[2], W[9], W[91], W[6]]/2 - SB[W[2], W[9], W[91], W[28]]/2 + 
   SB[W[2], W[9], W[91], W[33]]/2 + SB[W[2], W[9], W[91], W[43]] + 
   SB[W[2], W[9], W[182], W[183]]/2 + SB[W[2], W[9], W[182], W[186]]/2 + 
   SB[W[2], W[9], W[182], W[187]]/2 + SB[W[2], W[9], W[182], W[190]]/2 - 
   SB[W[2], W[9], W[187], W[183]]/2 - SB[W[2], W[9], W[187], W[186]]/2 - 
   SB[W[2], W[9], W[187], W[187]]/2 - SB[W[2], W[9], W[187], W[190]]/2 - 
   SB[W[2], W[9], W[188], W[183]]/2 - SB[W[2], W[9], W[188], W[186]]/2 - 
   SB[W[2], W[9], W[188], W[187]]/2 - SB[W[2], W[9], W[188], W[190]]/2 + 
   SB[W[2], W[9], W[207], W[183]]/2 + SB[W[2], W[9], W[207], W[186]]/2 + 
   SB[W[2], W[9], W[207], W[187]]/2 + SB[W[2], W[9], W[207], W[190]]/2 + 
   SB[W[2], W[23], W[1], W[2]]/2 + SB[W[2], W[23], W[1], W[6]]/2 - 
   SB[W[2], W[23], W[1], W[28]]/2 - SB[W[2], W[23], W[1], W[33]]/2 + 
   SB[W[2], W[23], W[2], W[2]]/2 + SB[W[2], W[23], W[2], W[6]]/2 - 
   SB[W[2], W[23], W[2], W[28]]/2 + SB[W[2], W[23], W[2], W[33]]/2 - 
   SB[W[2], W[23], W[2], W[37]] + SB[W[2], W[23], W[6], W[2]]/2 + 
   SB[W[2], W[23], W[6], W[6]]/2 - SB[W[2], W[23], W[6], W[28]]/2 + 
   SB[W[2], W[23], W[6], W[33]]/2 - SB[W[2], W[23], W[6], W[37]] - 
   SB[W[2], W[23], W[28], W[2]]/2 - SB[W[2], W[23], W[28], W[6]]/2 + 
   SB[W[2], W[23], W[28], W[28]]/2 + SB[W[2], W[23], W[28], W[33]]/2 - 
   SB[W[2], W[23], W[89], W[2]]/2 - SB[W[2], W[23], W[89], W[6]]/2 + 
   SB[W[2], W[23], W[89], W[28]]/2 - SB[W[2], W[23], W[89], W[33]]/2 + 
   SB[W[2], W[23], W[89], W[37]] - SB[W[2], W[23], W[183], W[183]]/2 - 
   SB[W[2], W[23], W[183], W[186]]/2 - SB[W[2], W[23], W[183], W[187]]/2 - 
   SB[W[2], W[23], W[183], W[190]]/2 - SB[W[2], W[23], W[186], W[183]]/2 - 
   SB[W[2], W[23], W[186], W[186]]/2 - SB[W[2], W[23], W[186], W[187]]/2 - 
   SB[W[2], W[23], W[186], W[190]]/2 - SB[W[2], W[23], W[187], W[183]]/2 - 
   SB[W[2], W[23], W[187], W[186]]/2 - SB[W[2], W[23], W[187], W[187]]/2 - 
   SB[W[2], W[23], W[187], W[190]]/2 - SB[W[2], W[23], W[190], W[183]]/2 - 
   SB[W[2], W[23], W[190], W[186]]/2 - SB[W[2], W[23], W[190], W[187]]/2 - 
   SB[W[2], W[23], W[190], W[190]]/2 - SB[W[2], W[23], W[211], W[183]]/2 - 
   SB[W[2], W[23], W[211], W[186]]/2 - SB[W[2], W[23], W[211], W[187]]/2 - 
   SB[W[2], W[23], W[211], W[190]]/2 + SB[W[2], W[160], W[158], W[2]]/4 + 
   SB[W[2], W[160], W[158], W[6]]/4 + SB[W[2], W[160], W[158], W[28]]/4 + 
   SB[W[2], W[160], W[158], W[33]]/4 - SB[W[2], W[160], W[158], W[37]]/2 - 
   SB[W[2], W[160], W[158], W[43]]/2 + SB[W[2], W[160], W[160], W[2]]/4 + 
   SB[W[2], W[160], W[160], W[6]]/4 + SB[W[2], W[160], W[160], W[28]]/4 + 
   SB[W[2], W[160], W[160], W[33]]/4 - SB[W[2], W[160], W[160], W[37]]/2 - 
   SB[W[2], W[160], W[160], W[43]]/2 + SB[W[2], W[160], W[164], W[2]]/4 + 
   SB[W[2], W[160], W[164], W[6]]/4 - SB[W[2], W[160], W[164], W[28]]/4 + 
   SB[W[2], W[160], W[164], W[33]]/4 - SB[W[2], W[160], W[164], W[37]]/2 + 
   SB[W[2], W[160], W[166], W[2]]/4 + SB[W[2], W[160], W[166], W[6]]/4 + 
   SB[W[2], W[160], W[166], W[28]]/4 - SB[W[2], W[160], W[166], W[33]]/4 - 
   SB[W[2], W[160], W[166], W[43]]/2 + SB[W[2], W[160], W[276], W[183]]/4 + 
   SB[W[2], W[160], W[276], W[186]]/4 + SB[W[2], W[160], W[276], W[187]]/4 + 
   SB[W[2], W[160], W[276], W[190]]/4 + SB[W[2], W[160], W[278], W[183]]/4 + 
   SB[W[2], W[160], W[278], W[186]]/4 + SB[W[2], W[160], W[278], W[187]]/4 + 
   SB[W[2], W[160], W[278], W[190]]/4 + SB[W[4], W[2], W[2], W[2]]/4 + 
   SB[W[4], W[2], W[2], W[6]]/4 + SB[W[4], W[2], W[2], W[28]]/4 + 
   SB[W[4], W[2], W[2], W[33]]/4 - SB[W[4], W[2], W[2], W[37]]/2 - 
   SB[W[4], W[2], W[2], W[43]]/2 - SB[W[4], W[2], W[6], W[2]]/4 - 
   SB[W[4], W[2], W[6], W[6]]/4 - SB[W[4], W[2], W[6], W[28]]/4 - 
   SB[W[4], W[2], W[6], W[33]]/4 + SB[W[4], W[2], W[6], W[37]]/2 + 
   SB[W[4], W[2], W[6], W[43]]/2 + SB[W[4], W[2], W[19], W[6]] - 
   SB[W[4], W[2], W[19], W[37]] - SB[W[4], W[2], W[25], W[2]] + 
   SB[W[4], W[2], W[25], W[43]] + SB[W[4], W[2], W[49], W[2]]/2 - 
   SB[W[4], W[2], W[49], W[6]]/2 - SB[W[4], W[2], W[49], W[28]]/2 + 
   SB[W[4], W[2], W[49], W[33]]/2 - SB[W[4], W[2], W[89], W[2]]/4 - 
   SB[W[4], W[2], W[89], W[6]]/4 + SB[W[4], W[2], W[89], W[28]]/4 - 
   SB[W[4], W[2], W[89], W[33]]/4 + SB[W[4], W[2], W[89], W[37]]/2 + 
   SB[W[4], W[2], W[91], W[2]]/4 + SB[W[4], W[2], W[91], W[6]]/4 + 
   SB[W[4], W[2], W[91], W[28]]/4 - SB[W[4], W[2], W[91], W[33]]/4 - 
   SB[W[4], W[2], W[91], W[43]]/2 - SB[W[4], W[2], W[182], W[183]]/4 - 
   SB[W[4], W[2], W[182], W[186]]/4 - SB[W[4], W[2], W[182], W[187]]/4 - 
   SB[W[4], W[2], W[182], W[190]]/4 - SB[W[4], W[2], W[183], W[183]]/4 - 
   SB[W[4], W[2], W[183], W[186]]/4 - SB[W[4], W[2], W[183], W[187]]/4 - 
   SB[W[4], W[2], W[183], W[190]]/4 - SB[W[4], W[2], W[186], W[183]]/4 - 
   SB[W[4], W[2], W[186], W[186]]/4 - SB[W[4], W[2], W[186], W[187]]/4 - 
   SB[W[4], W[2], W[186], W[190]]/4 + SB[W[4], W[2], W[187], W[183]]/4 + 
   SB[W[4], W[2], W[187], W[186]]/4 + SB[W[4], W[2], W[187], W[187]]/4 + 
   SB[W[4], W[2], W[187], W[190]]/4 + SB[W[4], W[2], W[188], W[183]]/4 + 
   SB[W[4], W[2], W[188], W[186]]/4 + SB[W[4], W[2], W[188], W[187]]/4 + 
   SB[W[4], W[2], W[188], W[190]]/4 - SB[W[4], W[2], W[190], W[183]]/4 - 
   SB[W[4], W[2], W[190], W[186]]/4 - SB[W[4], W[2], W[190], W[187]]/4 - 
   SB[W[4], W[2], W[190], W[190]]/4 - SB[W[4], W[2], W[207], W[183]]/4 - 
   SB[W[4], W[2], W[207], W[186]]/4 - SB[W[4], W[2], W[207], W[187]]/4 - 
   SB[W[4], W[2], W[207], W[190]]/4 - SB[W[4], W[2], W[211], W[183]]/4 - 
   SB[W[4], W[2], W[211], W[186]]/4 - SB[W[4], W[2], W[211], W[187]]/4 - 
   SB[W[4], W[2], W[211], W[190]]/4 - SB[W[4], W[6], W[2], W[2]]/4 - 
   SB[W[4], W[6], W[2], W[6]]/4 - SB[W[4], W[6], W[2], W[28]]/4 - 
   SB[W[4], W[6], W[2], W[33]]/4 + SB[W[4], W[6], W[2], W[37]]/2 + 
   SB[W[4], W[6], W[2], W[43]]/2 + SB[W[4], W[6], W[6], W[2]]/4 + 
   SB[W[4], W[6], W[6], W[6]]/4 + SB[W[4], W[6], W[6], W[28]]/4 + 
   SB[W[4], W[6], W[6], W[33]]/4 - SB[W[4], W[6], W[6], W[37]]/2 - 
   SB[W[4], W[6], W[6], W[43]]/2 - SB[W[4], W[6], W[19], W[6]] + 
   SB[W[4], W[6], W[19], W[37]] + SB[W[4], W[6], W[25], W[2]] - 
   SB[W[4], W[6], W[25], W[43]] - SB[W[4], W[6], W[49], W[2]]/2 + 
   SB[W[4], W[6], W[49], W[6]]/2 + SB[W[4], W[6], W[49], W[28]]/2 - 
   SB[W[4], W[6], W[49], W[33]]/2 + SB[W[4], W[6], W[89], W[2]]/4 + 
   SB[W[4], W[6], W[89], W[6]]/4 - SB[W[4], W[6], W[89], W[28]]/4 + 
   SB[W[4], W[6], W[89], W[33]]/4 - SB[W[4], W[6], W[89], W[37]]/2 - 
   SB[W[4], W[6], W[91], W[2]]/4 - SB[W[4], W[6], W[91], W[6]]/4 - 
   SB[W[4], W[6], W[91], W[28]]/4 + SB[W[4], W[6], W[91], W[33]]/4 + 
   SB[W[4], W[6], W[91], W[43]]/2 + SB[W[4], W[6], W[182], W[183]]/4 + 
   SB[W[4], W[6], W[182], W[186]]/4 + SB[W[4], W[6], W[182], W[187]]/4 + 
   SB[W[4], W[6], W[182], W[190]]/4 + SB[W[4], W[6], W[183], W[183]]/4 + 
   SB[W[4], W[6], W[183], W[186]]/4 + SB[W[4], W[6], W[183], W[187]]/4 + 
   SB[W[4], W[6], W[183], W[190]]/4 + SB[W[4], W[6], W[186], W[183]]/4 + 
   SB[W[4], W[6], W[186], W[186]]/4 + SB[W[4], W[6], W[186], W[187]]/4 + 
   SB[W[4], W[6], W[186], W[190]]/4 - SB[W[4], W[6], W[187], W[183]]/4 - 
   SB[W[4], W[6], W[187], W[186]]/4 - SB[W[4], W[6], W[187], W[187]]/4 - 
   SB[W[4], W[6], W[187], W[190]]/4 - SB[W[4], W[6], W[188], W[183]]/4 - 
   SB[W[4], W[6], W[188], W[186]]/4 - SB[W[4], W[6], W[188], W[187]]/4 - 
   SB[W[4], W[6], W[188], W[190]]/4 + SB[W[4], W[6], W[190], W[183]]/4 + 
   SB[W[4], W[6], W[190], W[186]]/4 + SB[W[4], W[6], W[190], W[187]]/4 + 
   SB[W[4], W[6], W[190], W[190]]/4 + SB[W[4], W[6], W[207], W[183]]/4 + 
   SB[W[4], W[6], W[207], W[186]]/4 + SB[W[4], W[6], W[207], W[187]]/4 + 
   SB[W[4], W[6], W[207], W[190]]/4 + SB[W[4], W[6], W[211], W[183]]/4 + 
   SB[W[4], W[6], W[211], W[186]]/4 + SB[W[4], W[6], W[211], W[187]]/4 + 
   SB[W[4], W[6], W[211], W[190]]/4 - SB[W[4], W[7], W[1], W[2]]/2 - 
   SB[W[4], W[7], W[1], W[6]]/2 + SB[W[4], W[7], W[1], W[28]]/2 + 
   SB[W[4], W[7], W[1], W[33]]/2 - SB[W[4], W[7], W[2], W[2]]/2 - 
   SB[W[4], W[7], W[2], W[6]]/2 + SB[W[4], W[7], W[2], W[28]]/2 - 
   SB[W[4], W[7], W[2], W[33]]/2 + SB[W[4], W[7], W[2], W[37]] + 
   SB[W[4], W[7], W[16], W[2]] - SB[W[4], W[7], W[16], W[28]] - 
   SB[W[4], W[7], W[19], W[6]] + SB[W[4], W[7], W[19], W[37]] - 
   SB[W[4], W[7], W[49], W[2]]/2 + SB[W[4], W[7], W[49], W[6]]/2 + 
   SB[W[4], W[7], W[49], W[28]]/2 - SB[W[4], W[7], W[49], W[33]]/2 + 
   SB[W[4], W[7], W[89], W[2]]/2 + SB[W[4], W[7], W[89], W[6]]/2 - 
   SB[W[4], W[7], W[89], W[28]]/2 + SB[W[4], W[7], W[89], W[33]]/2 - 
   SB[W[4], W[7], W[89], W[37]] + SB[W[4], W[7], W[183], W[183]]/2 + 
   SB[W[4], W[7], W[183], W[186]]/2 + SB[W[4], W[7], W[183], W[187]]/2 + 
   SB[W[4], W[7], W[183], W[190]]/2 + SB[W[4], W[7], W[186], W[183]]/2 + 
   SB[W[4], W[7], W[186], W[186]]/2 + SB[W[4], W[7], W[186], W[187]]/2 + 
   SB[W[4], W[7], W[186], W[190]]/2 + SB[W[4], W[7], W[190], W[183]]/2 + 
   SB[W[4], W[7], W[190], W[186]]/2 + SB[W[4], W[7], W[190], W[187]]/2 + 
   SB[W[4], W[7], W[190], W[190]]/2 + SB[W[4], W[7], W[211], W[183]]/2 + 
   SB[W[4], W[7], W[211], W[186]]/2 + SB[W[4], W[7], W[211], W[187]]/2 + 
   SB[W[4], W[7], W[211], W[190]]/2 - SB[W[4], W[9], W[1], W[2]]/2 - 
   SB[W[4], W[9], W[1], W[6]]/2 + SB[W[4], W[9], W[1], W[28]]/2 + 
   SB[W[4], W[9], W[1], W[33]]/2 - SB[W[4], W[9], W[6], W[2]]/2 - 
   SB[W[4], W[9], W[6], W[6]]/2 - SB[W[4], W[9], W[6], W[28]]/2 + 
   SB[W[4], W[9], W[6], W[33]]/2 + SB[W[4], W[9], W[6], W[43]] + 
   SB[W[4], W[9], W[22], W[6]] - SB[W[4], W[9], W[22], W[33]] - 
   SB[W[4], W[9], W[25], W[2]] + SB[W[4], W[9], W[25], W[43]] + 
   SB[W[4], W[9], W[49], W[2]]/2 - SB[W[4], W[9], W[49], W[6]]/2 - 
   SB[W[4], W[9], W[49], W[28]]/2 + SB[W[4], W[9], W[49], W[33]]/2 + 
   SB[W[4], W[9], W[91], W[2]]/2 + SB[W[4], W[9], W[91], W[6]]/2 + 
   SB[W[4], W[9], W[91], W[28]]/2 - SB[W[4], W[9], W[91], W[33]]/2 - 
   SB[W[4], W[9], W[91], W[43]] - SB[W[4], W[9], W[182], W[183]]/2 - 
   SB[W[4], W[9], W[182], W[186]]/2 - SB[W[4], W[9], W[182], W[187]]/2 - 
   SB[W[4], W[9], W[182], W[190]]/2 + SB[W[4], W[9], W[187], W[183]]/2 + 
   SB[W[4], W[9], W[187], W[186]]/2 + SB[W[4], W[9], W[187], W[187]]/2 + 
   SB[W[4], W[9], W[187], W[190]]/2 + SB[W[4], W[9], W[188], W[183]]/2 + 
   SB[W[4], W[9], W[188], W[186]]/2 + SB[W[4], W[9], W[188], W[187]]/2 + 
   SB[W[4], W[9], W[188], W[190]]/2 - SB[W[4], W[9], W[207], W[183]]/2 - 
   SB[W[4], W[9], W[207], W[186]]/2 - SB[W[4], W[9], W[207], W[187]]/2 - 
   SB[W[4], W[9], W[207], W[190]]/2 + SB[W[4], W[19], W[2], W[6]] - 
   SB[W[4], W[19], W[2], W[37]] + SB[W[4], W[19], W[6], W[2]]/2 - 
   SB[W[4], W[19], W[6], W[6]]/2 - SB[W[4], W[19], W[6], W[28]]/2 + 
   SB[W[4], W[19], W[6], W[33]]/2 + SB[W[4], W[19], W[19], W[6]] - 
   SB[W[4], W[19], W[19], W[37]] + SB[W[4], W[19], W[22], W[6]] - 
   SB[W[4], W[19], W[22], W[33]] - SB[W[4], W[19], W[46], W[2]]/2 - 
   SB[W[4], W[19], W[46], W[6]]/2 + SB[W[4], W[19], W[46], W[28]]/2 + 
   SB[W[4], W[19], W[46], W[33]]/2 + SB[W[4], W[19], W[49], W[2]]/2 - 
   SB[W[4], W[19], W[49], W[6]]/2 - SB[W[4], W[19], W[49], W[28]]/2 + 
   SB[W[4], W[19], W[49], W[33]]/2 - SB[W[4], W[19], W[89], W[2]]/2 - 
   SB[W[4], W[19], W[89], W[6]]/2 + SB[W[4], W[19], W[89], W[28]]/2 - 
   SB[W[4], W[19], W[89], W[33]]/2 + SB[W[4], W[19], W[89], W[37]] - 
   SB[W[4], W[19], W[182], W[183]]/2 - SB[W[4], W[19], W[182], W[186]]/2 - 
   SB[W[4], W[19], W[182], W[187]]/2 - SB[W[4], W[19], W[182], W[190]]/2 - 
   SB[W[4], W[19], W[186], W[183]]/2 - SB[W[4], W[19], W[186], W[186]]/2 - 
   SB[W[4], W[19], W[186], W[187]]/2 - SB[W[4], W[19], W[186], W[190]]/2 + 
   SB[W[4], W[19], W[187], W[183]]/2 + SB[W[4], W[19], W[187], W[186]]/2 + 
   SB[W[4], W[19], W[187], W[187]]/2 + SB[W[4], W[19], W[187], W[190]]/2 + 
   SB[W[4], W[19], W[188], W[183]]/2 + SB[W[4], W[19], W[188], W[186]]/2 + 
   SB[W[4], W[19], W[188], W[187]]/2 + SB[W[4], W[19], W[188], W[190]]/2 - 
   SB[W[4], W[19], W[189], W[183]]/2 - SB[W[4], W[19], W[189], W[186]]/2 - 
   SB[W[4], W[19], W[189], W[187]]/2 - SB[W[4], W[19], W[189], W[190]]/2 + 
   SB[W[4], W[19], W[196], W[183]]/2 + SB[W[4], W[19], W[196], W[186]]/2 + 
   SB[W[4], W[19], W[196], W[187]]/2 + SB[W[4], W[19], W[196], W[190]]/2 - 
   SB[W[4], W[19], W[211], W[183]]/2 - SB[W[4], W[19], W[211], W[186]]/2 - 
   SB[W[4], W[19], W[211], W[187]]/2 - SB[W[4], W[19], W[211], W[190]]/2 + 
   SB[W[4], W[19], W[220], W[183]]/2 + SB[W[4], W[19], W[220], W[186]]/2 + 
   SB[W[4], W[19], W[220], W[187]]/2 + SB[W[4], W[19], W[220], W[190]]/2 - 
   SB[W[4], W[25], W[2], W[2]]/2 + SB[W[4], W[25], W[2], W[6]]/2 + 
   SB[W[4], W[25], W[2], W[28]]/2 - SB[W[4], W[25], W[2], W[33]]/2 + 
   SB[W[4], W[25], W[6], W[2]] - SB[W[4], W[25], W[6], W[43]] + 
   SB[W[4], W[25], W[16], W[2]] - SB[W[4], W[25], W[16], W[28]] + 
   SB[W[4], W[25], W[25], W[2]] - SB[W[4], W[25], W[25], W[43]] - 
   SB[W[4], W[25], W[46], W[2]]/2 - SB[W[4], W[25], W[46], W[6]]/2 + 
   SB[W[4], W[25], W[46], W[28]]/2 + SB[W[4], W[25], W[46], W[33]]/2 - 
   SB[W[4], W[25], W[49], W[2]]/2 + SB[W[4], W[25], W[49], W[6]]/2 + 
   SB[W[4], W[25], W[49], W[28]]/2 - SB[W[4], W[25], W[49], W[33]]/2 - 
   SB[W[4], W[25], W[91], W[2]]/2 - SB[W[4], W[25], W[91], W[6]]/2 - 
   SB[W[4], W[25], W[91], W[28]]/2 + SB[W[4], W[25], W[91], W[33]]/2 + 
   SB[W[4], W[25], W[91], W[43]] + SB[W[4], W[25], W[183], W[183]]/2 + 
   SB[W[4], W[25], W[183], W[186]]/2 + SB[W[4], W[25], W[183], W[187]]/2 + 
   SB[W[4], W[25], W[183], W[190]]/2 - SB[W[4], W[25], W[189], W[183]]/2 - 
   SB[W[4], W[25], W[189], W[186]]/2 - SB[W[4], W[25], W[189], W[187]]/2 - 
   SB[W[4], W[25], W[189], W[190]]/2 + SB[W[4], W[25], W[190], W[183]]/2 + 
   SB[W[4], W[25], W[190], W[186]]/2 + SB[W[4], W[25], W[190], W[187]]/2 + 
   SB[W[4], W[25], W[190], W[190]]/2 + SB[W[4], W[25], W[196], W[183]]/2 + 
   SB[W[4], W[25], W[196], W[186]]/2 + SB[W[4], W[25], W[196], W[187]]/2 + 
   SB[W[4], W[25], W[196], W[190]]/2 + SB[W[4], W[25], W[207], W[183]]/2 + 
   SB[W[4], W[25], W[207], W[186]]/2 + SB[W[4], W[25], W[207], W[187]]/2 + 
   SB[W[4], W[25], W[207], W[190]]/2 + SB[W[4], W[25], W[220], W[183]]/2 + 
   SB[W[4], W[25], W[220], W[186]]/2 + SB[W[4], W[25], W[220], W[187]]/2 + 
   SB[W[4], W[25], W[220], W[190]]/2 + SB[W[4], W[49], W[1], W[2]]/2 + 
   SB[W[4], W[49], W[1], W[6]]/2 - SB[W[4], W[49], W[1], W[28]]/2 - 
   SB[W[4], W[49], W[1], W[33]]/2 + SB[W[4], W[49], W[2], W[2]]/2 - 
   SB[W[4], W[49], W[2], W[6]]/2 - SB[W[4], W[49], W[2], W[28]]/2 + 
   SB[W[4], W[49], W[2], W[33]]/2 - SB[W[4], W[49], W[6], W[2]]/2 + 
   SB[W[4], W[49], W[6], W[6]]/2 + SB[W[4], W[49], W[6], W[28]]/2 - 
   SB[W[4], W[49], W[6], W[33]]/2 - SB[W[4], W[49], W[16], W[2]] + 
   SB[W[4], W[49], W[16], W[28]] - SB[W[4], W[49], W[22], W[6]] + 
   SB[W[4], W[49], W[22], W[33]] + SB[W[4], W[49], W[46], W[2]]/2 + 
   SB[W[4], W[49], W[46], W[6]]/2 - SB[W[4], W[49], W[46], W[28]]/2 - 
   SB[W[4], W[49], W[46], W[33]]/2 + SB[W[4], W[49], W[182], W[183]]/2 + 
   SB[W[4], W[49], W[182], W[186]]/2 + SB[W[4], W[49], W[182], W[187]]/2 + 
   SB[W[4], W[49], W[182], W[190]]/2 - SB[W[4], W[49], W[183], W[183]]/2 - 
   SB[W[4], W[49], W[183], W[186]]/2 - SB[W[4], W[49], W[183], W[187]]/2 - 
   SB[W[4], W[49], W[183], W[190]]/2 - SB[W[4], W[49], W[187], W[183]]/2 - 
   SB[W[4], W[49], W[187], W[186]]/2 - SB[W[4], W[49], W[187], W[187]]/2 - 
   SB[W[4], W[49], W[187], W[190]]/2 - SB[W[4], W[49], W[188], W[183]]/2 - 
   SB[W[4], W[49], W[188], W[186]]/2 - SB[W[4], W[49], W[188], W[187]]/2 - 
   SB[W[4], W[49], W[188], W[190]]/2 + SB[W[4], W[49], W[189], W[183]]/2 + 
   SB[W[4], W[49], W[189], W[186]]/2 + SB[W[4], W[49], W[189], W[187]]/2 + 
   SB[W[4], W[49], W[189], W[190]]/2 - SB[W[4], W[49], W[190], W[183]]/2 - 
   SB[W[4], W[49], W[190], W[186]]/2 - SB[W[4], W[49], W[190], W[187]]/2 - 
   SB[W[4], W[49], W[190], W[190]]/2 - SB[W[4], W[49], W[196], W[183]]/2 - 
   SB[W[4], W[49], W[196], W[186]]/2 - SB[W[4], W[49], W[196], W[187]]/2 - 
   SB[W[4], W[49], W[196], W[190]]/2 - SB[W[4], W[49], W[220], W[183]]/2 - 
   SB[W[4], W[49], W[220], W[186]]/2 - SB[W[4], W[49], W[220], W[187]]/2 - 
   SB[W[4], W[49], W[220], W[190]]/2 - SB[W[4], W[158], W[158], W[2]]/4 - 
   SB[W[4], W[158], W[158], W[6]]/4 - SB[W[4], W[158], W[158], W[28]]/4 - 
   SB[W[4], W[158], W[158], W[33]]/4 + SB[W[4], W[158], W[158], W[37]]/2 + 
   SB[W[4], W[158], W[158], W[43]]/2 - SB[W[4], W[158], W[160], W[2]]/4 - 
   SB[W[4], W[158], W[160], W[6]]/4 - SB[W[4], W[158], W[160], W[28]]/4 - 
   SB[W[4], W[158], W[160], W[33]]/4 + SB[W[4], W[158], W[160], W[37]]/2 + 
   SB[W[4], W[158], W[160], W[43]]/2 - SB[W[4], W[158], W[164], W[2]]/4 - 
   SB[W[4], W[158], W[164], W[6]]/4 + SB[W[4], W[158], W[164], W[28]]/4 - 
   SB[W[4], W[158], W[164], W[33]]/4 + SB[W[4], W[158], W[164], W[37]]/2 - 
   SB[W[4], W[158], W[166], W[2]]/4 - SB[W[4], W[158], W[166], W[6]]/4 - 
   SB[W[4], W[158], W[166], W[28]]/4 + SB[W[4], W[158], W[166], W[33]]/4 + 
   SB[W[4], W[158], W[166], W[43]]/2 - SB[W[4], W[158], W[276], W[183]]/4 - 
   SB[W[4], W[158], W[276], W[186]]/4 - SB[W[4], W[158], W[276], W[187]]/4 - 
   SB[W[4], W[158], W[276], W[190]]/4 - SB[W[4], W[158], W[278], W[183]]/4 - 
   SB[W[4], W[158], W[278], W[186]]/4 - SB[W[4], W[158], W[278], W[187]]/4 - 
   SB[W[4], W[158], W[278], W[190]]/4 - SB[W[4], W[160], W[158], W[2]]/4 - 
   SB[W[4], W[160], W[158], W[6]]/4 - SB[W[4], W[160], W[158], W[28]]/4 - 
   SB[W[4], W[160], W[158], W[33]]/4 + SB[W[4], W[160], W[158], W[37]]/2 + 
   SB[W[4], W[160], W[158], W[43]]/2 - SB[W[4], W[160], W[160], W[2]]/4 - 
   SB[W[4], W[160], W[160], W[6]]/4 - SB[W[4], W[160], W[160], W[28]]/4 - 
   SB[W[4], W[160], W[160], W[33]]/4 + SB[W[4], W[160], W[160], W[37]]/2 + 
   SB[W[4], W[160], W[160], W[43]]/2 - SB[W[4], W[160], W[164], W[2]]/4 - 
   SB[W[4], W[160], W[164], W[6]]/4 + SB[W[4], W[160], W[164], W[28]]/4 - 
   SB[W[4], W[160], W[164], W[33]]/4 + SB[W[4], W[160], W[164], W[37]]/2 - 
   SB[W[4], W[160], W[166], W[2]]/4 - SB[W[4], W[160], W[166], W[6]]/4 - 
   SB[W[4], W[160], W[166], W[28]]/4 + SB[W[4], W[160], W[166], W[33]]/4 + 
   SB[W[4], W[160], W[166], W[43]]/2 - SB[W[4], W[160], W[276], W[183]]/4 - 
   SB[W[4], W[160], W[276], W[186]]/4 - SB[W[4], W[160], W[276], W[187]]/4 - 
   SB[W[4], W[160], W[276], W[190]]/4 - SB[W[4], W[160], W[278], W[183]]/4 - 
   SB[W[4], W[160], W[278], W[186]]/4 - SB[W[4], W[160], W[278], W[187]]/4 - 
   SB[W[4], W[160], W[278], W[190]]/4 - SB[W[6], W[1], W[2], W[2]]/2 - 
   SB[W[6], W[1], W[2], W[6]]/2 + SB[W[6], W[1], W[2], W[28]]/2 + 
   SB[W[6], W[1], W[2], W[33]]/2 + SB[W[6], W[1], W[16], W[2]] - 
   SB[W[6], W[1], W[16], W[28]] - SB[W[6], W[1], W[22], W[6]] + 
   SB[W[6], W[1], W[22], W[33]] + SB[W[6], W[1], W[33], W[2]]/2 + 
   SB[W[6], W[1], W[33], W[6]]/2 - SB[W[6], W[1], W[33], W[28]]/2 - 
   SB[W[6], W[1], W[33], W[33]]/2 - SB[W[6], W[1], W[49], W[2]]/2 + 
   SB[W[6], W[1], W[49], W[6]]/2 + SB[W[6], W[1], W[49], W[28]]/2 - 
   SB[W[6], W[1], W[49], W[33]]/2 + SB[W[6], W[1], W[183], W[183]]/2 + 
   SB[W[6], W[1], W[183], W[186]]/2 + SB[W[6], W[1], W[183], W[187]]/2 + 
   SB[W[6], W[1], W[183], W[190]]/2 + SB[W[6], W[1], W[186], W[183]]/2 + 
   SB[W[6], W[1], W[186], W[186]]/2 + SB[W[6], W[1], W[186], W[187]]/2 + 
   SB[W[6], W[1], W[186], W[190]]/2 + SB[W[6], W[1], W[190], W[183]]/2 + 
   SB[W[6], W[1], W[190], W[186]]/2 + SB[W[6], W[1], W[190], W[187]]/2 + 
   SB[W[6], W[1], W[190], W[190]]/2 - SB[W[6], W[2], W[1], W[2]]/2 - 
   SB[W[6], W[2], W[1], W[6]]/2 + SB[W[6], W[2], W[1], W[28]]/2 + 
   SB[W[6], W[2], W[1], W[33]]/2 - SB[W[6], W[2], W[2], W[2]]/4 - 
   SB[W[6], W[2], W[2], W[6]]/4 - SB[W[6], W[2], W[2], W[28]]/4 - 
   SB[W[6], W[2], W[2], W[33]]/4 + SB[W[6], W[2], W[2], W[37]]/2 + 
   SB[W[6], W[2], W[2], W[43]]/2 - SB[W[6], W[2], W[6], W[2]]/4 - 
   SB[W[6], W[2], W[6], W[6]]/4 - SB[W[6], W[2], W[6], W[28]]/4 - 
   SB[W[6], W[2], W[6], W[33]]/4 + SB[W[6], W[2], W[6], W[37]]/2 + 
   SB[W[6], W[2], W[6], W[43]]/2 + SB[W[6], W[2], W[89], W[2]]/4 + 
   SB[W[6], W[2], W[89], W[6]]/4 - SB[W[6], W[2], W[89], W[28]]/4 + 
   SB[W[6], W[2], W[89], W[33]]/4 - SB[W[6], W[2], W[89], W[37]]/2 + 
   SB[W[6], W[2], W[91], W[2]]/4 + SB[W[6], W[2], W[91], W[6]]/4 + 
   SB[W[6], W[2], W[91], W[28]]/4 - SB[W[6], W[2], W[91], W[33]]/4 - 
   SB[W[6], W[2], W[91], W[43]]/2 - SB[W[6], W[2], W[182], W[183]]/4 - 
   SB[W[6], W[2], W[182], W[186]]/4 - SB[W[6], W[2], W[182], W[187]]/4 - 
   SB[W[6], W[2], W[182], W[190]]/4 + SB[W[6], W[2], W[183], W[183]]/4 + 
   SB[W[6], W[2], W[183], W[186]]/4 + SB[W[6], W[2], W[183], W[187]]/4 + 
   SB[W[6], W[2], W[183], W[190]]/4 + SB[W[6], W[2], W[186], W[183]]/4 + 
   SB[W[6], W[2], W[186], W[186]]/4 + SB[W[6], W[2], W[186], W[187]]/4 + 
   SB[W[6], W[2], W[186], W[190]]/4 + SB[W[6], W[2], W[187], W[183]]/4 + 
   SB[W[6], W[2], W[187], W[186]]/4 + SB[W[6], W[2], W[187], W[187]]/4 + 
   SB[W[6], W[2], W[187], W[190]]/4 + SB[W[6], W[2], W[188], W[183]]/4 + 
   SB[W[6], W[2], W[188], W[186]]/4 + SB[W[6], W[2], W[188], W[187]]/4 + 
   SB[W[6], W[2], W[188], W[190]]/4 + SB[W[6], W[2], W[190], W[183]]/4 + 
   SB[W[6], W[2], W[190], W[186]]/4 + SB[W[6], W[2], W[190], W[187]]/4 + 
   SB[W[6], W[2], W[190], W[190]]/4 - SB[W[6], W[2], W[207], W[183]]/4 - 
   SB[W[6], W[2], W[207], W[186]]/4 - SB[W[6], W[2], W[207], W[187]]/4 - 
   SB[W[6], W[2], W[207], W[190]]/4 + SB[W[6], W[2], W[211], W[183]]/4 + 
   SB[W[6], W[2], W[211], W[186]]/4 + SB[W[6], W[2], W[211], W[187]]/4 + 
   SB[W[6], W[2], W[211], W[190]]/4 - SB[W[6], W[4], W[2], W[2]]/4 - 
   SB[W[6], W[4], W[2], W[6]]/4 - SB[W[6], W[4], W[2], W[28]]/4 - 
   SB[W[6], W[4], W[2], W[33]]/4 + SB[W[6], W[4], W[2], W[37]]/2 + 
   SB[W[6], W[4], W[2], W[43]]/2 + SB[W[6], W[4], W[6], W[2]]/4 + 
   SB[W[6], W[4], W[6], W[6]]/4 + SB[W[6], W[4], W[6], W[28]]/4 + 
   SB[W[6], W[4], W[6], W[33]]/4 - SB[W[6], W[4], W[6], W[37]]/2 - 
   SB[W[6], W[4], W[6], W[43]]/2 - SB[W[6], W[4], W[19], W[6]] + 
   SB[W[6], W[4], W[19], W[37]] + SB[W[6], W[4], W[25], W[2]] - 
   SB[W[6], W[4], W[25], W[43]] - SB[W[6], W[4], W[49], W[2]]/2 + 
   SB[W[6], W[4], W[49], W[6]]/2 + SB[W[6], W[4], W[49], W[28]]/2 - 
   SB[W[6], W[4], W[49], W[33]]/2 + SB[W[6], W[4], W[89], W[2]]/4 + 
   SB[W[6], W[4], W[89], W[6]]/4 - SB[W[6], W[4], W[89], W[28]]/4 + 
   SB[W[6], W[4], W[89], W[33]]/4 - SB[W[6], W[4], W[89], W[37]]/2 - 
   SB[W[6], W[4], W[91], W[2]]/4 - SB[W[6], W[4], W[91], W[6]]/4 - 
   SB[W[6], W[4], W[91], W[28]]/4 + SB[W[6], W[4], W[91], W[33]]/4 + 
   SB[W[6], W[4], W[91], W[43]]/2 + SB[W[6], W[4], W[182], W[183]]/4 + 
   SB[W[6], W[4], W[182], W[186]]/4 + SB[W[6], W[4], W[182], W[187]]/4 + 
   SB[W[6], W[4], W[182], W[190]]/4 + SB[W[6], W[4], W[183], W[183]]/4 + 
   SB[W[6], W[4], W[183], W[186]]/4 + SB[W[6], W[4], W[183], W[187]]/4 + 
   SB[W[6], W[4], W[183], W[190]]/4 + SB[W[6], W[4], W[186], W[183]]/4 + 
   SB[W[6], W[4], W[186], W[186]]/4 + SB[W[6], W[4], W[186], W[187]]/4 + 
   SB[W[6], W[4], W[186], W[190]]/4 - SB[W[6], W[4], W[187], W[183]]/4 - 
   SB[W[6], W[4], W[187], W[186]]/4 - SB[W[6], W[4], W[187], W[187]]/4 - 
   SB[W[6], W[4], W[187], W[190]]/4 - SB[W[6], W[4], W[188], W[183]]/4 - 
   SB[W[6], W[4], W[188], W[186]]/4 - SB[W[6], W[4], W[188], W[187]]/4 - 
   SB[W[6], W[4], W[188], W[190]]/4 + SB[W[6], W[4], W[190], W[183]]/4 + 
   SB[W[6], W[4], W[190], W[186]]/4 + SB[W[6], W[4], W[190], W[187]]/4 + 
   SB[W[6], W[4], W[190], W[190]]/4 + SB[W[6], W[4], W[207], W[183]]/4 + 
   SB[W[6], W[4], W[207], W[186]]/4 + SB[W[6], W[4], W[207], W[187]]/4 + 
   SB[W[6], W[4], W[207], W[190]]/4 + SB[W[6], W[4], W[211], W[183]]/4 + 
   SB[W[6], W[4], W[211], W[186]]/4 + SB[W[6], W[4], W[211], W[187]]/4 + 
   SB[W[6], W[4], W[211], W[190]]/4 + SB[W[6], W[7], W[1], W[2]]/2 + 
   SB[W[6], W[7], W[1], W[6]]/2 - SB[W[6], W[7], W[1], W[28]]/2 - 
   SB[W[6], W[7], W[1], W[33]]/2 + SB[W[6], W[7], W[2], W[2]]/2 + 
   SB[W[6], W[7], W[2], W[6]]/2 - SB[W[6], W[7], W[2], W[28]]/2 + 
   SB[W[6], W[7], W[2], W[33]]/2 - SB[W[6], W[7], W[2], W[37]] - 
   SB[W[6], W[7], W[16], W[2]] + SB[W[6], W[7], W[16], W[28]] + 
   SB[W[6], W[7], W[19], W[6]] - SB[W[6], W[7], W[19], W[37]] + 
   SB[W[6], W[7], W[49], W[2]]/2 - SB[W[6], W[7], W[49], W[6]]/2 - 
   SB[W[6], W[7], W[49], W[28]]/2 + SB[W[6], W[7], W[49], W[33]]/2 - 
   SB[W[6], W[7], W[89], W[2]]/2 - SB[W[6], W[7], W[89], W[6]]/2 + 
   SB[W[6], W[7], W[89], W[28]]/2 - SB[W[6], W[7], W[89], W[33]]/2 + 
   SB[W[6], W[7], W[89], W[37]] - SB[W[6], W[7], W[183], W[183]]/2 - 
   SB[W[6], W[7], W[183], W[186]]/2 - SB[W[6], W[7], W[183], W[187]]/2 - 
   SB[W[6], W[7], W[183], W[190]]/2 - SB[W[6], W[7], W[186], W[183]]/2 - 
   SB[W[6], W[7], W[186], W[186]]/2 - SB[W[6], W[7], W[186], W[187]]/2 - 
   SB[W[6], W[7], W[186], W[190]]/2 - SB[W[6], W[7], W[190], W[183]]/2 - 
   SB[W[6], W[7], W[190], W[186]]/2 - SB[W[6], W[7], W[190], W[187]]/2 - 
   SB[W[6], W[7], W[190], W[190]]/2 - SB[W[6], W[7], W[211], W[183]]/2 - 
   SB[W[6], W[7], W[211], W[186]]/2 - SB[W[6], W[7], W[211], W[187]]/2 - 
   SB[W[6], W[7], W[211], W[190]]/2 - SB[W[6], W[9], W[1], W[2]]/2 - 
   SB[W[6], W[9], W[1], W[6]]/2 + SB[W[6], W[9], W[1], W[28]]/2 + 
   SB[W[6], W[9], W[1], W[33]]/2 - SB[W[6], W[9], W[6], W[2]]/2 - 
   SB[W[6], W[9], W[6], W[6]]/2 - SB[W[6], W[9], W[6], W[28]]/2 + 
   SB[W[6], W[9], W[6], W[33]]/2 + SB[W[6], W[9], W[6], W[43]] + 
   SB[W[6], W[9], W[22], W[6]] - SB[W[6], W[9], W[22], W[33]] - 
   SB[W[6], W[9], W[25], W[2]] + SB[W[6], W[9], W[25], W[43]] + 
   SB[W[6], W[9], W[49], W[2]]/2 - SB[W[6], W[9], W[49], W[6]]/2 - 
   SB[W[6], W[9], W[49], W[28]]/2 + SB[W[6], W[9], W[49], W[33]]/2 + 
   SB[W[6], W[9], W[91], W[2]]/2 + SB[W[6], W[9], W[91], W[6]]/2 + 
   SB[W[6], W[9], W[91], W[28]]/2 - SB[W[6], W[9], W[91], W[33]]/2 - 
   SB[W[6], W[9], W[91], W[43]] - SB[W[6], W[9], W[182], W[183]]/2 - 
   SB[W[6], W[9], W[182], W[186]]/2 - SB[W[6], W[9], W[182], W[187]]/2 - 
   SB[W[6], W[9], W[182], W[190]]/2 + SB[W[6], W[9], W[187], W[183]]/2 + 
   SB[W[6], W[9], W[187], W[186]]/2 + SB[W[6], W[9], W[187], W[187]]/2 + 
   SB[W[6], W[9], W[187], W[190]]/2 + SB[W[6], W[9], W[188], W[183]]/2 + 
   SB[W[6], W[9], W[188], W[186]]/2 + SB[W[6], W[9], W[188], W[187]]/2 + 
   SB[W[6], W[9], W[188], W[190]]/2 - SB[W[6], W[9], W[207], W[183]]/2 - 
   SB[W[6], W[9], W[207], W[186]]/2 - SB[W[6], W[9], W[207], W[187]]/2 - 
   SB[W[6], W[9], W[207], W[190]]/2 + SB[W[6], W[21], W[1], W[2]]/2 + 
   SB[W[6], W[21], W[1], W[6]]/2 - SB[W[6], W[21], W[1], W[28]]/2 - 
   SB[W[6], W[21], W[1], W[33]]/2 + SB[W[6], W[21], W[2], W[2]]/2 + 
   SB[W[6], W[21], W[2], W[6]]/2 + SB[W[6], W[21], W[2], W[28]]/2 - 
   SB[W[6], W[21], W[2], W[33]]/2 - SB[W[6], W[21], W[2], W[43]] + 
   SB[W[6], W[21], W[6], W[2]]/2 + SB[W[6], W[21], W[6], W[6]]/2 + 
   SB[W[6], W[21], W[6], W[28]]/2 - SB[W[6], W[21], W[6], W[33]]/2 - 
   SB[W[6], W[21], W[6], W[43]] - SB[W[6], W[21], W[33], W[2]]/2 - 
   SB[W[6], W[21], W[33], W[6]]/2 + SB[W[6], W[21], W[33], W[28]]/2 + 
   SB[W[6], W[21], W[33], W[33]]/2 - SB[W[6], W[21], W[91], W[2]]/2 - 
   SB[W[6], W[21], W[91], W[6]]/2 - SB[W[6], W[21], W[91], W[28]]/2 + 
   SB[W[6], W[21], W[91], W[33]]/2 + SB[W[6], W[21], W[91], W[43]] + 
   SB[W[6], W[21], W[182], W[183]]/2 + SB[W[6], W[21], W[182], W[186]]/2 + 
   SB[W[6], W[21], W[182], W[187]]/2 + SB[W[6], W[21], W[182], W[190]]/2 - 
   SB[W[6], W[21], W[183], W[183]]/2 - SB[W[6], W[21], W[183], W[186]]/2 - 
   SB[W[6], W[21], W[183], W[187]]/2 - SB[W[6], W[21], W[183], W[190]]/2 - 
   SB[W[6], W[21], W[186], W[183]]/2 - SB[W[6], W[21], W[186], W[186]]/2 - 
   SB[W[6], W[21], W[186], W[187]]/2 - SB[W[6], W[21], W[186], W[190]]/2 - 
   SB[W[6], W[21], W[187], W[183]]/2 - SB[W[6], W[21], W[187], W[186]]/2 - 
   SB[W[6], W[21], W[187], W[187]]/2 - SB[W[6], W[21], W[187], W[190]]/2 - 
   SB[W[6], W[21], W[188], W[183]]/2 - SB[W[6], W[21], W[188], W[186]]/2 - 
   SB[W[6], W[21], W[188], W[187]]/2 - SB[W[6], W[21], W[188], W[190]]/2 - 
   SB[W[6], W[21], W[190], W[183]]/2 - SB[W[6], W[21], W[190], W[186]]/2 - 
   SB[W[6], W[21], W[190], W[187]]/2 - SB[W[6], W[21], W[190], W[190]]/2 + 
   SB[W[6], W[21], W[207], W[183]]/2 + SB[W[6], W[21], W[207], W[186]]/2 + 
   SB[W[6], W[21], W[207], W[187]]/2 + SB[W[6], W[21], W[207], W[190]]/2 + 
   SB[W[6], W[158], W[158], W[2]]/4 + SB[W[6], W[158], W[158], W[6]]/4 + 
   SB[W[6], W[158], W[158], W[28]]/4 + SB[W[6], W[158], W[158], W[33]]/4 - 
   SB[W[6], W[158], W[158], W[37]]/2 - SB[W[6], W[158], W[158], W[43]]/2 + 
   SB[W[6], W[158], W[160], W[2]]/4 + SB[W[6], W[158], W[160], W[6]]/4 + 
   SB[W[6], W[158], W[160], W[28]]/4 + SB[W[6], W[158], W[160], W[33]]/4 - 
   SB[W[6], W[158], W[160], W[37]]/2 - SB[W[6], W[158], W[160], W[43]]/2 + 
   SB[W[6], W[158], W[164], W[2]]/4 + SB[W[6], W[158], W[164], W[6]]/4 - 
   SB[W[6], W[158], W[164], W[28]]/4 + SB[W[6], W[158], W[164], W[33]]/4 - 
   SB[W[6], W[158], W[164], W[37]]/2 + SB[W[6], W[158], W[166], W[2]]/4 + 
   SB[W[6], W[158], W[166], W[6]]/4 + SB[W[6], W[158], W[166], W[28]]/4 - 
   SB[W[6], W[158], W[166], W[33]]/4 - SB[W[6], W[158], W[166], W[43]]/2 + 
   SB[W[6], W[158], W[276], W[183]]/4 + SB[W[6], W[158], W[276], W[186]]/4 + 
   SB[W[6], W[158], W[276], W[187]]/4 + SB[W[6], W[158], W[276], W[190]]/4 + 
   SB[W[6], W[158], W[278], W[183]]/4 + SB[W[6], W[158], W[278], W[186]]/4 + 
   SB[W[6], W[158], W[278], W[187]]/4 + SB[W[6], W[158], W[278], W[190]]/4 + 
   SB[W[7], W[1], W[6], W[2]]/2 + SB[W[7], W[1], W[6], W[6]]/2 - 
   SB[W[7], W[1], W[6], W[28]]/2 - SB[W[7], W[1], W[6], W[33]]/2 + 
   SB[W[7], W[1], W[16], W[2]] - SB[W[7], W[1], W[16], W[28]] - 
   SB[W[7], W[1], W[22], W[6]] + SB[W[7], W[1], W[22], W[33]] - 
   SB[W[7], W[1], W[28], W[2]]/2 - SB[W[7], W[1], W[28], W[6]]/2 + 
   SB[W[7], W[1], W[28], W[28]]/2 + SB[W[7], W[1], W[28], W[33]]/2 - 
   SB[W[7], W[1], W[49], W[2]]/2 + SB[W[7], W[1], W[49], W[6]]/2 + 
   SB[W[7], W[1], W[49], W[28]]/2 - SB[W[7], W[1], W[49], W[33]]/2 - 
   SB[W[7], W[1], W[187], W[183]]/2 - SB[W[7], W[1], W[187], W[186]]/2 - 
   SB[W[7], W[1], W[187], W[187]]/2 - SB[W[7], W[1], W[187], W[190]]/2 + 
   SB[W[7], W[2], W[6], W[2]]/2 + SB[W[7], W[2], W[6], W[6]]/2 - 
   SB[W[7], W[2], W[6], W[28]]/2 + SB[W[7], W[2], W[6], W[33]]/2 - 
   SB[W[7], W[2], W[6], W[37]] + SB[W[7], W[2], W[16], W[2]] - 
   SB[W[7], W[2], W[16], W[28]] - SB[W[7], W[2], W[19], W[6]] + 
   SB[W[7], W[2], W[19], W[37]] - SB[W[7], W[2], W[28], W[2]]/2 - 
   SB[W[7], W[2], W[28], W[6]]/2 + SB[W[7], W[2], W[28], W[28]]/2 + 
   SB[W[7], W[2], W[28], W[33]]/2 - SB[W[7], W[2], W[49], W[2]]/2 + 
   SB[W[7], W[2], W[49], W[6]]/2 + SB[W[7], W[2], W[49], W[28]]/2 - 
   SB[W[7], W[2], W[49], W[33]]/2 - SB[W[7], W[2], W[187], W[183]]/2 - 
   SB[W[7], W[2], W[187], W[186]]/2 - SB[W[7], W[2], W[187], W[187]]/2 - 
   SB[W[7], W[2], W[187], W[190]]/2 + SB[W[7], W[6], W[1], W[2]]/2 + 
   SB[W[7], W[6], W[1], W[6]]/2 - SB[W[7], W[6], W[1], W[28]]/2 - 
   SB[W[7], W[6], W[1], W[33]]/2 + SB[W[7], W[6], W[2], W[2]]/2 + 
   SB[W[7], W[6], W[2], W[6]]/2 - SB[W[7], W[6], W[2], W[28]]/2 + 
   SB[W[7], W[6], W[2], W[33]]/2 - SB[W[7], W[6], W[2], W[37]] - 
   SB[W[7], W[6], W[16], W[2]] + SB[W[7], W[6], W[16], W[28]] + 
   SB[W[7], W[6], W[19], W[6]] - SB[W[7], W[6], W[19], W[37]] + 
   SB[W[7], W[6], W[49], W[2]]/2 - SB[W[7], W[6], W[49], W[6]]/2 - 
   SB[W[7], W[6], W[49], W[28]]/2 + SB[W[7], W[6], W[49], W[33]]/2 - 
   SB[W[7], W[6], W[89], W[2]]/2 - SB[W[7], W[6], W[89], W[6]]/2 + 
   SB[W[7], W[6], W[89], W[28]]/2 - SB[W[7], W[6], W[89], W[33]]/2 + 
   SB[W[7], W[6], W[89], W[37]] - SB[W[7], W[6], W[183], W[183]]/2 - 
   SB[W[7], W[6], W[183], W[186]]/2 - SB[W[7], W[6], W[183], W[187]]/2 - 
   SB[W[7], W[6], W[183], W[190]]/2 - SB[W[7], W[6], W[186], W[183]]/2 - 
   SB[W[7], W[6], W[186], W[186]]/2 - SB[W[7], W[6], W[186], W[187]]/2 - 
   SB[W[7], W[6], W[186], W[190]]/2 - SB[W[7], W[6], W[190], W[183]]/2 - 
   SB[W[7], W[6], W[190], W[186]]/2 - SB[W[7], W[6], W[190], W[187]]/2 - 
   SB[W[7], W[6], W[190], W[190]]/2 - SB[W[7], W[6], W[211], W[183]]/2 - 
   SB[W[7], W[6], W[211], W[186]]/2 - SB[W[7], W[6], W[211], W[187]]/2 - 
   SB[W[7], W[6], W[211], W[190]]/2 + SB[W[7], W[7], W[1], W[2]]/2 + 
   SB[W[7], W[7], W[1], W[6]]/2 - SB[W[7], W[7], W[1], W[28]]/2 - 
   SB[W[7], W[7], W[1], W[33]]/2 + SB[W[7], W[7], W[2], W[2]]/2 + 
   SB[W[7], W[7], W[2], W[6]]/2 - SB[W[7], W[7], W[2], W[28]]/2 + 
   SB[W[7], W[7], W[2], W[33]]/2 - SB[W[7], W[7], W[2], W[37]] - 
   SB[W[7], W[7], W[16], W[2]] + SB[W[7], W[7], W[16], W[28]] + 
   SB[W[7], W[7], W[19], W[6]] - SB[W[7], W[7], W[19], W[37]] + 
   SB[W[7], W[7], W[49], W[2]]/2 - SB[W[7], W[7], W[49], W[6]]/2 - 
   SB[W[7], W[7], W[49], W[28]]/2 + SB[W[7], W[7], W[49], W[33]]/2 - 
   SB[W[7], W[7], W[89], W[2]]/2 - SB[W[7], W[7], W[89], W[6]]/2 + 
   SB[W[7], W[7], W[89], W[28]]/2 - SB[W[7], W[7], W[89], W[33]]/2 + 
   SB[W[7], W[7], W[89], W[37]] - SB[W[7], W[7], W[183], W[183]]/2 - 
   SB[W[7], W[7], W[183], W[186]]/2 - SB[W[7], W[7], W[183], W[187]]/2 - 
   SB[W[7], W[7], W[183], W[190]]/2 - SB[W[7], W[7], W[186], W[183]]/2 - 
   SB[W[7], W[7], W[186], W[186]]/2 - SB[W[7], W[7], W[186], W[187]]/2 - 
   SB[W[7], W[7], W[186], W[190]]/2 - SB[W[7], W[7], W[190], W[183]]/2 - 
   SB[W[7], W[7], W[190], W[186]]/2 - SB[W[7], W[7], W[190], W[187]]/2 - 
   SB[W[7], W[7], W[190], W[190]]/2 - SB[W[7], W[7], W[211], W[183]]/2 - 
   SB[W[7], W[7], W[211], W[186]]/2 - SB[W[7], W[7], W[211], W[187]]/2 - 
   SB[W[7], W[7], W[211], W[190]]/2 + SB[W[7], W[16], W[1], W[2]]/2 + 
   SB[W[7], W[16], W[1], W[6]]/2 - SB[W[7], W[16], W[1], W[28]]/2 - 
   SB[W[7], W[16], W[1], W[33]]/2 + SB[W[7], W[16], W[2], W[2]]/2 - 
   SB[W[7], W[16], W[2], W[6]]/2 - SB[W[7], W[16], W[2], W[28]]/2 + 
   SB[W[7], W[16], W[2], W[33]]/2 - SB[W[7], W[16], W[6], W[2]] + 
   SB[W[7], W[16], W[6], W[28]] - 2*SB[W[7], W[16], W[16], W[2]] + 
   2*SB[W[7], W[16], W[16], W[28]] + SB[W[7], W[16], W[28], W[2]]/2 + 
   SB[W[7], W[16], W[28], W[6]]/2 - SB[W[7], W[16], W[28], W[28]]/2 - 
   SB[W[7], W[16], W[28], W[33]]/2 + SB[W[7], W[16], W[46], W[2]]/2 + 
   SB[W[7], W[16], W[46], W[6]]/2 - SB[W[7], W[16], W[46], W[28]]/2 - 
   SB[W[7], W[16], W[46], W[33]]/2 + SB[W[7], W[16], W[49], W[2]]/2 - 
   SB[W[7], W[16], W[49], W[6]]/2 - SB[W[7], W[16], W[49], W[28]]/2 + 
   SB[W[7], W[16], W[49], W[33]]/2 + SB[W[7], W[16], W[182], W[183]]/2 + 
   SB[W[7], W[16], W[182], W[186]]/2 + SB[W[7], W[16], W[182], W[187]]/2 + 
   SB[W[7], W[16], W[182], W[190]]/2 - SB[W[7], W[16], W[183], W[183]]/2 - 
   SB[W[7], W[16], W[183], W[186]]/2 - SB[W[7], W[16], W[183], W[187]]/2 - 
   SB[W[7], W[16], W[183], W[190]]/2 - SB[W[7], W[16], W[188], W[183]]/2 - 
   SB[W[7], W[16], W[188], W[186]]/2 - SB[W[7], W[16], W[188], W[187]]/2 - 
   SB[W[7], W[16], W[188], W[190]]/2 + SB[W[7], W[16], W[189], W[183]]/2 + 
   SB[W[7], W[16], W[189], W[186]]/2 + SB[W[7], W[16], W[189], W[187]]/2 + 
   SB[W[7], W[16], W[189], W[190]]/2 - SB[W[7], W[16], W[190], W[183]]/2 - 
   SB[W[7], W[16], W[190], W[186]]/2 - SB[W[7], W[16], W[190], W[187]]/2 - 
   SB[W[7], W[16], W[190], W[190]]/2 - SB[W[7], W[16], W[196], W[183]]/2 - 
   SB[W[7], W[16], W[196], W[186]]/2 - SB[W[7], W[16], W[196], W[187]]/2 - 
   SB[W[7], W[16], W[196], W[190]]/2 - SB[W[7], W[16], W[220], W[183]]/2 - 
   SB[W[7], W[16], W[220], W[186]]/2 - SB[W[7], W[16], W[220], W[187]]/2 - 
   SB[W[7], W[16], W[220], W[190]]/2 - SB[W[7], W[19], W[2], W[6]] + 
   SB[W[7], W[19], W[2], W[37]] - SB[W[7], W[19], W[6], W[2]]/2 + 
   SB[W[7], W[19], W[6], W[6]]/2 + SB[W[7], W[19], W[6], W[28]]/2 - 
   SB[W[7], W[19], W[6], W[33]]/2 - SB[W[7], W[19], W[19], W[6]] + 
   SB[W[7], W[19], W[19], W[37]] - SB[W[7], W[19], W[22], W[6]] + 
   SB[W[7], W[19], W[22], W[33]] + SB[W[7], W[19], W[46], W[2]]/2 + 
   SB[W[7], W[19], W[46], W[6]]/2 - SB[W[7], W[19], W[46], W[28]]/2 - 
   SB[W[7], W[19], W[46], W[33]]/2 - SB[W[7], W[19], W[49], W[2]]/2 + 
   SB[W[7], W[19], W[49], W[6]]/2 + SB[W[7], W[19], W[49], W[28]]/2 - 
   SB[W[7], W[19], W[49], W[33]]/2 + SB[W[7], W[19], W[89], W[2]]/2 + 
   SB[W[7], W[19], W[89], W[6]]/2 - SB[W[7], W[19], W[89], W[28]]/2 + 
   SB[W[7], W[19], W[89], W[33]]/2 - SB[W[7], W[19], W[89], W[37]] + 
   SB[W[7], W[19], W[182], W[183]]/2 + SB[W[7], W[19], W[182], W[186]]/2 + 
   SB[W[7], W[19], W[182], W[187]]/2 + SB[W[7], W[19], W[182], W[190]]/2 + 
   SB[W[7], W[19], W[186], W[183]]/2 + SB[W[7], W[19], W[186], W[186]]/2 + 
   SB[W[7], W[19], W[186], W[187]]/2 + SB[W[7], W[19], W[186], W[190]]/2 - 
   SB[W[7], W[19], W[187], W[183]]/2 - SB[W[7], W[19], W[187], W[186]]/2 - 
   SB[W[7], W[19], W[187], W[187]]/2 - SB[W[7], W[19], W[187], W[190]]/2 - 
   SB[W[7], W[19], W[188], W[183]]/2 - SB[W[7], W[19], W[188], W[186]]/2 - 
   SB[W[7], W[19], W[188], W[187]]/2 - SB[W[7], W[19], W[188], W[190]]/2 + 
   SB[W[7], W[19], W[189], W[183]]/2 + SB[W[7], W[19], W[189], W[186]]/2 + 
   SB[W[7], W[19], W[189], W[187]]/2 + SB[W[7], W[19], W[189], W[190]]/2 - 
   SB[W[7], W[19], W[196], W[183]]/2 - SB[W[7], W[19], W[196], W[186]]/2 - 
   SB[W[7], W[19], W[196], W[187]]/2 - SB[W[7], W[19], W[196], W[190]]/2 + 
   SB[W[7], W[19], W[211], W[183]]/2 + SB[W[7], W[19], W[211], W[186]]/2 + 
   SB[W[7], W[19], W[211], W[187]]/2 + SB[W[7], W[19], W[211], W[190]]/2 - 
   SB[W[7], W[19], W[220], W[183]]/2 - SB[W[7], W[19], W[220], W[186]]/2 - 
   SB[W[7], W[19], W[220], W[187]]/2 - SB[W[7], W[19], W[220], W[190]]/2 - 
   SB[W[7], W[23], W[1], W[2]]/2 - SB[W[7], W[23], W[1], W[6]]/2 + 
   SB[W[7], W[23], W[1], W[28]]/2 + SB[W[7], W[23], W[1], W[33]]/2 - 
   SB[W[7], W[23], W[2], W[2]]/2 - SB[W[7], W[23], W[2], W[6]]/2 + 
   SB[W[7], W[23], W[2], W[28]]/2 - SB[W[7], W[23], W[2], W[33]]/2 + 
   SB[W[7], W[23], W[2], W[37]] - SB[W[7], W[23], W[6], W[2]]/2 - 
   SB[W[7], W[23], W[6], W[6]]/2 + SB[W[7], W[23], W[6], W[28]]/2 - 
   SB[W[7], W[23], W[6], W[33]]/2 + SB[W[7], W[23], W[6], W[37]] + 
   SB[W[7], W[23], W[28], W[2]]/2 + SB[W[7], W[23], W[28], W[6]]/2 - 
   SB[W[7], W[23], W[28], W[28]]/2 - SB[W[7], W[23], W[28], W[33]]/2 + 
   SB[W[7], W[23], W[89], W[2]]/2 + SB[W[7], W[23], W[89], W[6]]/2 - 
   SB[W[7], W[23], W[89], W[28]]/2 + SB[W[7], W[23], W[89], W[33]]/2 - 
   SB[W[7], W[23], W[89], W[37]] + SB[W[7], W[23], W[183], W[183]]/2 + 
   SB[W[7], W[23], W[183], W[186]]/2 + SB[W[7], W[23], W[183], W[187]]/2 + 
   SB[W[7], W[23], W[183], W[190]]/2 + SB[W[7], W[23], W[186], W[183]]/2 + 
   SB[W[7], W[23], W[186], W[186]]/2 + SB[W[7], W[23], W[186], W[187]]/2 + 
   SB[W[7], W[23], W[186], W[190]]/2 + SB[W[7], W[23], W[187], W[183]]/2 + 
   SB[W[7], W[23], W[187], W[186]]/2 + SB[W[7], W[23], W[187], W[187]]/2 + 
   SB[W[7], W[23], W[187], W[190]]/2 + SB[W[7], W[23], W[190], W[183]]/2 + 
   SB[W[7], W[23], W[190], W[186]]/2 + SB[W[7], W[23], W[190], W[187]]/2 + 
   SB[W[7], W[23], W[190], W[190]]/2 + SB[W[7], W[23], W[211], W[183]]/2 + 
   SB[W[7], W[23], W[211], W[186]]/2 + SB[W[7], W[23], W[211], W[187]]/2 + 
   SB[W[7], W[23], W[211], W[190]]/2 - SB[W[7], W[49], W[1], W[2]]/2 - 
   SB[W[7], W[49], W[1], W[6]]/2 + SB[W[7], W[49], W[1], W[28]]/2 + 
   SB[W[7], W[49], W[1], W[33]]/2 - SB[W[7], W[49], W[2], W[2]]/2 + 
   SB[W[7], W[49], W[2], W[6]]/2 + SB[W[7], W[49], W[2], W[28]]/2 - 
   SB[W[7], W[49], W[2], W[33]]/2 + SB[W[7], W[49], W[6], W[2]]/2 - 
   SB[W[7], W[49], W[6], W[6]]/2 - SB[W[7], W[49], W[6], W[28]]/2 + 
   SB[W[7], W[49], W[6], W[33]]/2 + SB[W[7], W[49], W[16], W[2]] - 
   SB[W[7], W[49], W[16], W[28]] + SB[W[7], W[49], W[22], W[6]] - 
   SB[W[7], W[49], W[22], W[33]] - SB[W[7], W[49], W[46], W[2]]/2 - 
   SB[W[7], W[49], W[46], W[6]]/2 + SB[W[7], W[49], W[46], W[28]]/2 + 
   SB[W[7], W[49], W[46], W[33]]/2 - SB[W[7], W[49], W[182], W[183]]/2 - 
   SB[W[7], W[49], W[182], W[186]]/2 - SB[W[7], W[49], W[182], W[187]]/2 - 
   SB[W[7], W[49], W[182], W[190]]/2 + SB[W[7], W[49], W[183], W[183]]/2 + 
   SB[W[7], W[49], W[183], W[186]]/2 + SB[W[7], W[49], W[183], W[187]]/2 + 
   SB[W[7], W[49], W[183], W[190]]/2 + SB[W[7], W[49], W[187], W[183]]/2 + 
   SB[W[7], W[49], W[187], W[186]]/2 + SB[W[7], W[49], W[187], W[187]]/2 + 
   SB[W[7], W[49], W[187], W[190]]/2 + SB[W[7], W[49], W[188], W[183]]/2 + 
   SB[W[7], W[49], W[188], W[186]]/2 + SB[W[7], W[49], W[188], W[187]]/2 + 
   SB[W[7], W[49], W[188], W[190]]/2 - SB[W[7], W[49], W[189], W[183]]/2 - 
   SB[W[7], W[49], W[189], W[186]]/2 - SB[W[7], W[49], W[189], W[187]]/2 - 
   SB[W[7], W[49], W[189], W[190]]/2 + SB[W[7], W[49], W[190], W[183]]/2 + 
   SB[W[7], W[49], W[190], W[186]]/2 + SB[W[7], W[49], W[190], W[187]]/2 + 
   SB[W[7], W[49], W[190], W[190]]/2 + SB[W[7], W[49], W[196], W[183]]/2 + 
   SB[W[7], W[49], W[196], W[186]]/2 + SB[W[7], W[49], W[196], W[187]]/2 + 
   SB[W[7], W[49], W[196], W[190]]/2 + SB[W[7], W[49], W[220], W[183]]/2 + 
   SB[W[7], W[49], W[220], W[186]]/2 + SB[W[7], W[49], W[220], W[187]]/2 + 
   SB[W[7], W[49], W[220], W[190]]/2 + SB[W[9], W[1], W[2], W[2]]/2 + 
   SB[W[9], W[1], W[2], W[6]]/2 - SB[W[9], W[1], W[2], W[28]]/2 - 
   SB[W[9], W[1], W[2], W[33]]/2 - SB[W[9], W[1], W[16], W[2]] + 
   SB[W[9], W[1], W[16], W[28]] + SB[W[9], W[1], W[22], W[6]] - 
   SB[W[9], W[1], W[22], W[33]] - SB[W[9], W[1], W[33], W[2]]/2 - 
   SB[W[9], W[1], W[33], W[6]]/2 + SB[W[9], W[1], W[33], W[28]]/2 + 
   SB[W[9], W[1], W[33], W[33]]/2 + SB[W[9], W[1], W[49], W[2]]/2 - 
   SB[W[9], W[1], W[49], W[6]]/2 - SB[W[9], W[1], W[49], W[28]]/2 + 
   SB[W[9], W[1], W[49], W[33]]/2 - SB[W[9], W[1], W[183], W[183]]/2 - 
   SB[W[9], W[1], W[183], W[186]]/2 - SB[W[9], W[1], W[183], W[187]]/2 - 
   SB[W[9], W[1], W[183], W[190]]/2 - SB[W[9], W[1], W[186], W[183]]/2 - 
   SB[W[9], W[1], W[186], W[186]]/2 - SB[W[9], W[1], W[186], W[187]]/2 - 
   SB[W[9], W[1], W[186], W[190]]/2 - SB[W[9], W[1], W[190], W[183]]/2 - 
   SB[W[9], W[1], W[190], W[186]]/2 - SB[W[9], W[1], W[190], W[187]]/2 - 
   SB[W[9], W[1], W[190], W[190]]/2 + SB[W[9], W[2], W[1], W[2]]/2 + 
   SB[W[9], W[2], W[1], W[6]]/2 - SB[W[9], W[2], W[1], W[28]]/2 - 
   SB[W[9], W[2], W[1], W[33]]/2 + SB[W[9], W[2], W[6], W[2]]/2 + 
   SB[W[9], W[2], W[6], W[6]]/2 + SB[W[9], W[2], W[6], W[28]]/2 - 
   SB[W[9], W[2], W[6], W[33]]/2 - SB[W[9], W[2], W[6], W[43]] - 
   SB[W[9], W[2], W[22], W[6]] + SB[W[9], W[2], W[22], W[33]] + 
   SB[W[9], W[2], W[25], W[2]] - SB[W[9], W[2], W[25], W[43]] - 
   SB[W[9], W[2], W[49], W[2]]/2 + SB[W[9], W[2], W[49], W[6]]/2 + 
   SB[W[9], W[2], W[49], W[28]]/2 - SB[W[9], W[2], W[49], W[33]]/2 - 
   SB[W[9], W[2], W[91], W[2]]/2 - SB[W[9], W[2], W[91], W[6]]/2 - 
   SB[W[9], W[2], W[91], W[28]]/2 + SB[W[9], W[2], W[91], W[33]]/2 + 
   SB[W[9], W[2], W[91], W[43]] + SB[W[9], W[2], W[182], W[183]]/2 + 
   SB[W[9], W[2], W[182], W[186]]/2 + SB[W[9], W[2], W[182], W[187]]/2 + 
   SB[W[9], W[2], W[182], W[190]]/2 - SB[W[9], W[2], W[187], W[183]]/2 - 
   SB[W[9], W[2], W[187], W[186]]/2 - SB[W[9], W[2], W[187], W[187]]/2 - 
   SB[W[9], W[2], W[187], W[190]]/2 - SB[W[9], W[2], W[188], W[183]]/2 - 
   SB[W[9], W[2], W[188], W[186]]/2 - SB[W[9], W[2], W[188], W[187]]/2 - 
   SB[W[9], W[2], W[188], W[190]]/2 + SB[W[9], W[2], W[207], W[183]]/2 + 
   SB[W[9], W[2], W[207], W[186]]/2 + SB[W[9], W[2], W[207], W[187]]/2 + 
   SB[W[9], W[2], W[207], W[190]]/2 + SB[W[9], W[6], W[2], W[2]]/2 + 
   SB[W[9], W[6], W[2], W[6]]/2 + SB[W[9], W[6], W[2], W[28]]/2 - 
   SB[W[9], W[6], W[2], W[33]]/2 - SB[W[9], W[6], W[2], W[43]] + 
   SB[W[9], W[6], W[22], W[6]] - SB[W[9], W[6], W[22], W[33]] - 
   SB[W[9], W[6], W[25], W[2]] + SB[W[9], W[6], W[25], W[43]] - 
   SB[W[9], W[6], W[33], W[2]]/2 - SB[W[9], W[6], W[33], W[6]]/2 + 
   SB[W[9], W[6], W[33], W[28]]/2 + SB[W[9], W[6], W[33], W[33]]/2 + 
   SB[W[9], W[6], W[49], W[2]]/2 - SB[W[9], W[6], W[49], W[6]]/2 - 
   SB[W[9], W[6], W[49], W[28]]/2 + SB[W[9], W[6], W[49], W[33]]/2 - 
   SB[W[9], W[6], W[183], W[183]]/2 - SB[W[9], W[6], W[183], W[186]]/2 - 
   SB[W[9], W[6], W[183], W[187]]/2 - SB[W[9], W[6], W[183], W[190]]/2 - 
   SB[W[9], W[6], W[186], W[183]]/2 - SB[W[9], W[6], W[186], W[186]]/2 - 
   SB[W[9], W[6], W[186], W[187]]/2 - SB[W[9], W[6], W[186], W[190]]/2 - 
   SB[W[9], W[6], W[190], W[183]]/2 - SB[W[9], W[6], W[190], W[186]]/2 - 
   SB[W[9], W[6], W[190], W[187]]/2 - SB[W[9], W[6], W[190], W[190]]/2 + 
   SB[W[9], W[9], W[1], W[2]]/2 + SB[W[9], W[9], W[1], W[6]]/2 - 
   SB[W[9], W[9], W[1], W[28]]/2 - SB[W[9], W[9], W[1], W[33]]/2 + 
   SB[W[9], W[9], W[6], W[2]]/2 + SB[W[9], W[9], W[6], W[6]]/2 + 
   SB[W[9], W[9], W[6], W[28]]/2 - SB[W[9], W[9], W[6], W[33]]/2 - 
   SB[W[9], W[9], W[6], W[43]] - SB[W[9], W[9], W[22], W[6]] + 
   SB[W[9], W[9], W[22], W[33]] + SB[W[9], W[9], W[25], W[2]] - 
   SB[W[9], W[9], W[25], W[43]] - SB[W[9], W[9], W[49], W[2]]/2 + 
   SB[W[9], W[9], W[49], W[6]]/2 + SB[W[9], W[9], W[49], W[28]]/2 - 
   SB[W[9], W[9], W[49], W[33]]/2 - SB[W[9], W[9], W[91], W[2]]/2 - 
   SB[W[9], W[9], W[91], W[6]]/2 - SB[W[9], W[9], W[91], W[28]]/2 + 
   SB[W[9], W[9], W[91], W[33]]/2 + SB[W[9], W[9], W[91], W[43]] + 
   SB[W[9], W[9], W[182], W[183]]/2 + SB[W[9], W[9], W[182], W[186]]/2 + 
   SB[W[9], W[9], W[182], W[187]]/2 + SB[W[9], W[9], W[182], W[190]]/2 - 
   SB[W[9], W[9], W[187], W[183]]/2 - SB[W[9], W[9], W[187], W[186]]/2 - 
   SB[W[9], W[9], W[187], W[187]]/2 - SB[W[9], W[9], W[187], W[190]]/2 - 
   SB[W[9], W[9], W[188], W[183]]/2 - SB[W[9], W[9], W[188], W[186]]/2 - 
   SB[W[9], W[9], W[188], W[187]]/2 - SB[W[9], W[9], W[188], W[190]]/2 + 
   SB[W[9], W[9], W[207], W[183]]/2 + SB[W[9], W[9], W[207], W[186]]/2 + 
   SB[W[9], W[9], W[207], W[187]]/2 + SB[W[9], W[9], W[207], W[190]]/2 - 
   SB[W[9], W[21], W[1], W[2]]/2 - SB[W[9], W[21], W[1], W[6]]/2 + 
   SB[W[9], W[21], W[1], W[28]]/2 + SB[W[9], W[21], W[1], W[33]]/2 - 
   SB[W[9], W[21], W[2], W[2]]/2 - SB[W[9], W[21], W[2], W[6]]/2 - 
   SB[W[9], W[21], W[2], W[28]]/2 + SB[W[9], W[21], W[2], W[33]]/2 + 
   SB[W[9], W[21], W[2], W[43]] - SB[W[9], W[21], W[6], W[2]]/2 - 
   SB[W[9], W[21], W[6], W[6]]/2 - SB[W[9], W[21], W[6], W[28]]/2 + 
   SB[W[9], W[21], W[6], W[33]]/2 + SB[W[9], W[21], W[6], W[43]] + 
   SB[W[9], W[21], W[33], W[2]]/2 + SB[W[9], W[21], W[33], W[6]]/2 - 
   SB[W[9], W[21], W[33], W[28]]/2 - SB[W[9], W[21], W[33], W[33]]/2 + 
   SB[W[9], W[21], W[91], W[2]]/2 + SB[W[9], W[21], W[91], W[6]]/2 + 
   SB[W[9], W[21], W[91], W[28]]/2 - SB[W[9], W[21], W[91], W[33]]/2 - 
   SB[W[9], W[21], W[91], W[43]] - SB[W[9], W[21], W[182], W[183]]/2 - 
   SB[W[9], W[21], W[182], W[186]]/2 - SB[W[9], W[21], W[182], W[187]]/2 - 
   SB[W[9], W[21], W[182], W[190]]/2 + SB[W[9], W[21], W[183], W[183]]/2 + 
   SB[W[9], W[21], W[183], W[186]]/2 + SB[W[9], W[21], W[183], W[187]]/2 + 
   SB[W[9], W[21], W[183], W[190]]/2 + SB[W[9], W[21], W[186], W[183]]/2 + 
   SB[W[9], W[21], W[186], W[186]]/2 + SB[W[9], W[21], W[186], W[187]]/2 + 
   SB[W[9], W[21], W[186], W[190]]/2 + SB[W[9], W[21], W[187], W[183]]/2 + 
   SB[W[9], W[21], W[187], W[186]]/2 + SB[W[9], W[21], W[187], W[187]]/2 + 
   SB[W[9], W[21], W[187], W[190]]/2 + SB[W[9], W[21], W[188], W[183]]/2 + 
   SB[W[9], W[21], W[188], W[186]]/2 + SB[W[9], W[21], W[188], W[187]]/2 + 
   SB[W[9], W[21], W[188], W[190]]/2 + SB[W[9], W[21], W[190], W[183]]/2 + 
   SB[W[9], W[21], W[190], W[186]]/2 + SB[W[9], W[21], W[190], W[187]]/2 + 
   SB[W[9], W[21], W[190], W[190]]/2 - SB[W[9], W[21], W[207], W[183]]/2 - 
   SB[W[9], W[21], W[207], W[186]]/2 - SB[W[9], W[21], W[207], W[187]]/2 - 
   SB[W[9], W[21], W[207], W[190]]/2 + SB[W[9], W[22], W[1], W[2]]/2 + 
   SB[W[9], W[22], W[1], W[6]]/2 - SB[W[9], W[22], W[1], W[28]]/2 - 
   SB[W[9], W[22], W[1], W[33]]/2 - SB[W[9], W[22], W[2], W[6]] + 
   SB[W[9], W[22], W[2], W[33]] - SB[W[9], W[22], W[6], W[2]]/2 + 
   SB[W[9], W[22], W[6], W[6]]/2 + SB[W[9], W[22], W[6], W[28]]/2 - 
   SB[W[9], W[22], W[6], W[33]]/2 - 2*SB[W[9], W[22], W[22], W[6]] + 
   2*SB[W[9], W[22], W[22], W[33]] + SB[W[9], W[22], W[33], W[2]]/2 + 
   SB[W[9], W[22], W[33], W[6]]/2 - SB[W[9], W[22], W[33], W[28]]/2 - 
   SB[W[9], W[22], W[33], W[33]]/2 + SB[W[9], W[22], W[46], W[2]]/2 + 
   SB[W[9], W[22], W[46], W[6]]/2 - SB[W[9], W[22], W[46], W[28]]/2 - 
   SB[W[9], W[22], W[46], W[33]]/2 - SB[W[9], W[22], W[49], W[2]]/2 + 
   SB[W[9], W[22], W[49], W[6]]/2 + SB[W[9], W[22], W[49], W[28]]/2 - 
   SB[W[9], W[22], W[49], W[33]]/2 + SB[W[9], W[22], W[182], W[183]]/2 + 
   SB[W[9], W[22], W[182], W[186]]/2 + SB[W[9], W[22], W[182], W[187]]/2 + 
   SB[W[9], W[22], W[182], W[190]]/2 + SB[W[9], W[22], W[186], W[183]]/2 + 
   SB[W[9], W[22], W[186], W[186]]/2 + SB[W[9], W[22], W[186], W[187]]/2 + 
   SB[W[9], W[22], W[186], W[190]]/2 - SB[W[9], W[22], W[187], W[183]]/2 - 
   SB[W[9], W[22], W[187], W[186]]/2 - SB[W[9], W[22], W[187], W[187]]/2 - 
   SB[W[9], W[22], W[187], W[190]]/2 - SB[W[9], W[22], W[188], W[183]]/2 - 
   SB[W[9], W[22], W[188], W[186]]/2 - SB[W[9], W[22], W[188], W[187]]/2 - 
   SB[W[9], W[22], W[188], W[190]]/2 + SB[W[9], W[22], W[189], W[183]]/2 + 
   SB[W[9], W[22], W[189], W[186]]/2 + SB[W[9], W[22], W[189], W[187]]/2 + 
   SB[W[9], W[22], W[189], W[190]]/2 - SB[W[9], W[22], W[196], W[183]]/2 - 
   SB[W[9], W[22], W[196], W[186]]/2 - SB[W[9], W[22], W[196], W[187]]/2 - 
   SB[W[9], W[22], W[196], W[190]]/2 - SB[W[9], W[22], W[220], W[183]]/2 - 
   SB[W[9], W[22], W[220], W[186]]/2 - SB[W[9], W[22], W[220], W[187]]/2 - 
   SB[W[9], W[22], W[220], W[190]]/2 + SB[W[9], W[25], W[2], W[2]]/2 - 
   SB[W[9], W[25], W[2], W[6]]/2 - SB[W[9], W[25], W[2], W[28]]/2 + 
   SB[W[9], W[25], W[2], W[33]]/2 - SB[W[9], W[25], W[6], W[2]] + 
   SB[W[9], W[25], W[6], W[43]] - SB[W[9], W[25], W[16], W[2]] + 
   SB[W[9], W[25], W[16], W[28]] - SB[W[9], W[25], W[25], W[2]] + 
   SB[W[9], W[25], W[25], W[43]] + SB[W[9], W[25], W[46], W[2]]/2 + 
   SB[W[9], W[25], W[46], W[6]]/2 - SB[W[9], W[25], W[46], W[28]]/2 - 
   SB[W[9], W[25], W[46], W[33]]/2 + SB[W[9], W[25], W[49], W[2]]/2 - 
   SB[W[9], W[25], W[49], W[6]]/2 - SB[W[9], W[25], W[49], W[28]]/2 + 
   SB[W[9], W[25], W[49], W[33]]/2 + SB[W[9], W[25], W[91], W[2]]/2 + 
   SB[W[9], W[25], W[91], W[6]]/2 + SB[W[9], W[25], W[91], W[28]]/2 - 
   SB[W[9], W[25], W[91], W[33]]/2 - SB[W[9], W[25], W[91], W[43]] - 
   SB[W[9], W[25], W[183], W[183]]/2 - SB[W[9], W[25], W[183], W[186]]/2 - 
   SB[W[9], W[25], W[183], W[187]]/2 - SB[W[9], W[25], W[183], W[190]]/2 + 
   SB[W[9], W[25], W[189], W[183]]/2 + SB[W[9], W[25], W[189], W[186]]/2 + 
   SB[W[9], W[25], W[189], W[187]]/2 + SB[W[9], W[25], W[189], W[190]]/2 - 
   SB[W[9], W[25], W[190], W[183]]/2 - SB[W[9], W[25], W[190], W[186]]/2 - 
   SB[W[9], W[25], W[190], W[187]]/2 - SB[W[9], W[25], W[190], W[190]]/2 - 
   SB[W[9], W[25], W[196], W[183]]/2 - SB[W[9], W[25], W[196], W[186]]/2 - 
   SB[W[9], W[25], W[196], W[187]]/2 - SB[W[9], W[25], W[196], W[190]]/2 - 
   SB[W[9], W[25], W[207], W[183]]/2 - SB[W[9], W[25], W[207], W[186]]/2 - 
   SB[W[9], W[25], W[207], W[187]]/2 - SB[W[9], W[25], W[207], W[190]]/2 - 
   SB[W[9], W[25], W[220], W[183]]/2 - SB[W[9], W[25], W[220], W[186]]/2 - 
   SB[W[9], W[25], W[220], W[187]]/2 - SB[W[9], W[25], W[220], W[190]]/2 - 
   SB[W[9], W[49], W[1], W[2]]/2 - SB[W[9], W[49], W[1], W[6]]/2 + 
   SB[W[9], W[49], W[1], W[28]]/2 + SB[W[9], W[49], W[1], W[33]]/2 - 
   SB[W[9], W[49], W[2], W[2]]/2 + SB[W[9], W[49], W[2], W[6]]/2 + 
   SB[W[9], W[49], W[2], W[28]]/2 - SB[W[9], W[49], W[2], W[33]]/2 + 
   SB[W[9], W[49], W[6], W[2]]/2 - SB[W[9], W[49], W[6], W[6]]/2 - 
   SB[W[9], W[49], W[6], W[28]]/2 + SB[W[9], W[49], W[6], W[33]]/2 + 
   SB[W[9], W[49], W[16], W[2]] - SB[W[9], W[49], W[16], W[28]] + 
   SB[W[9], W[49], W[22], W[6]] - SB[W[9], W[49], W[22], W[33]] - 
   SB[W[9], W[49], W[46], W[2]]/2 - SB[W[9], W[49], W[46], W[6]]/2 + 
   SB[W[9], W[49], W[46], W[28]]/2 + SB[W[9], W[49], W[46], W[33]]/2 - 
   SB[W[9], W[49], W[182], W[183]]/2 - SB[W[9], W[49], W[182], W[186]]/2 - 
   SB[W[9], W[49], W[182], W[187]]/2 - SB[W[9], W[49], W[182], W[190]]/2 + 
   SB[W[9], W[49], W[183], W[183]]/2 + SB[W[9], W[49], W[183], W[186]]/2 + 
   SB[W[9], W[49], W[183], W[187]]/2 + SB[W[9], W[49], W[183], W[190]]/2 + 
   SB[W[9], W[49], W[187], W[183]]/2 + SB[W[9], W[49], W[187], W[186]]/2 + 
   SB[W[9], W[49], W[187], W[187]]/2 + SB[W[9], W[49], W[187], W[190]]/2 + 
   SB[W[9], W[49], W[188], W[183]]/2 + SB[W[9], W[49], W[188], W[186]]/2 + 
   SB[W[9], W[49], W[188], W[187]]/2 + SB[W[9], W[49], W[188], W[190]]/2 - 
   SB[W[9], W[49], W[189], W[183]]/2 - SB[W[9], W[49], W[189], W[186]]/2 - 
   SB[W[9], W[49], W[189], W[187]]/2 - SB[W[9], W[49], W[189], W[190]]/2 + 
   SB[W[9], W[49], W[190], W[183]]/2 + SB[W[9], W[49], W[190], W[186]]/2 + 
   SB[W[9], W[49], W[190], W[187]]/2 + SB[W[9], W[49], W[190], W[190]]/2 + 
   SB[W[9], W[49], W[196], W[183]]/2 + SB[W[9], W[49], W[196], W[186]]/2 + 
   SB[W[9], W[49], W[196], W[187]]/2 + SB[W[9], W[49], W[196], W[190]]/2 + 
   SB[W[9], W[49], W[220], W[183]]/2 + SB[W[9], W[49], W[220], W[186]]/2 + 
   SB[W[9], W[49], W[220], W[187]]/2 + SB[W[9], W[49], W[220], W[190]]/2, 
  -1/2*SB[W[2], W[4], W[2], W[17]] - SB[W[2], W[4], W[2], W[45]]/2 + 
   SB[W[2], W[4], W[2], W[93]]/2 - SB[W[2], W[4], W[4], W[17]]/2 + 
   SB[W[2], W[4], W[4], W[27]]/2 + SB[W[2], W[4], W[4], W[35]]/2 - 
   SB[W[2], W[4], W[4], W[45]]/2 - SB[W[2], W[4], W[6], W[27]]/2 - 
   SB[W[2], W[4], W[6], W[35]]/2 + SB[W[2], W[4], W[6], W[93]]/2 + 
   SB[W[2], W[4], W[8], W[17]] + SB[W[2], W[4], W[8], W[27]] - 
   SB[W[2], W[4], W[8], W[93]] + SB[W[2], W[4], W[17], W[17]] - 
   SB[W[2], W[4], W[17], W[35]] - SB[W[2], W[4], W[93], W[17]]/2 - 
   SB[W[2], W[4], W[93], W[27]]/2 + SB[W[2], W[4], W[93], W[35]]/2 + 
   SB[W[2], W[4], W[93], W[45]]/2 + SB[W[2], W[6], W[2], W[17]]/2 + 
   SB[W[2], W[6], W[2], W[45]]/2 - SB[W[2], W[6], W[2], W[93]]/2 - 
   SB[W[2], W[6], W[4], W[17]]/2 - SB[W[2], W[6], W[4], W[27]]/2 - 
   SB[W[2], W[6], W[4], W[35]]/2 - SB[W[2], W[6], W[4], W[45]]/2 + 
   SB[W[2], W[6], W[4], W[93]] + SB[W[2], W[6], W[6], W[27]]/2 + 
   SB[W[2], W[6], W[6], W[35]]/2 - SB[W[2], W[6], W[6], W[93]]/2 - 
   2*SB[W[2], W[6], W[8], W[17]] - 2*SB[W[2], W[6], W[8], W[27]] + 
   2*SB[W[2], W[6], W[8], W[93]] + SB[W[2], W[6], W[17], W[27]] + 
   SB[W[2], W[6], W[17], W[35]] - SB[W[2], W[6], W[17], W[93]] + 
   SB[W[2], W[6], W[27], W[17]] + SB[W[2], W[6], W[27], W[45]] - 
   SB[W[2], W[6], W[27], W[93]] + SB[W[2], W[6], W[93], W[17]]/2 + 
   SB[W[2], W[6], W[93], W[27]]/2 - SB[W[2], W[6], W[93], W[35]]/2 - 
   SB[W[2], W[6], W[93], W[45]]/2 - SB[W[2], W[8], W[2], W[17]] - 
   SB[W[2], W[8], W[2], W[45]] + SB[W[2], W[8], W[2], W[93]] + 
   SB[W[2], W[8], W[4], W[17]] + SB[W[2], W[8], W[4], W[27]] - 
   SB[W[2], W[8], W[4], W[93]] - SB[W[2], W[8], W[6], W[27]] - 
   SB[W[2], W[8], W[6], W[35]] + SB[W[2], W[8], W[6], W[93]] + 
   3*SB[W[2], W[8], W[8], W[17]] + 3*SB[W[2], W[8], W[8], W[27]] - 
   3*SB[W[2], W[8], W[8], W[93]] - SB[W[2], W[8], W[17], W[27]] - 
   SB[W[2], W[8], W[17], W[35]] + SB[W[2], W[8], W[17], W[93]] - 
   SB[W[2], W[8], W[27], W[17]] - SB[W[2], W[8], W[27], W[45]] + 
   SB[W[2], W[8], W[27], W[93]] - SB[W[2], W[8], W[93], W[17]] - 
   SB[W[2], W[8], W[93], W[27]] + SB[W[2], W[8], W[93], W[35]] + 
   SB[W[2], W[8], W[93], W[45]] + SB[W[2], W[17], W[2], W[17]] + 
   SB[W[2], W[17], W[2], W[45]] - SB[W[2], W[17], W[2], W[93]] - 
   SB[W[2], W[17], W[4], W[27]] + SB[W[2], W[17], W[4], W[45]] + 
   SB[W[2], W[17], W[6], W[27]] + SB[W[2], W[17], W[6], W[35]] - 
   SB[W[2], W[17], W[6], W[93]] - 2*SB[W[2], W[17], W[8], W[17]] - 
   2*SB[W[2], W[17], W[8], W[27]] + 2*SB[W[2], W[17], W[8], W[93]] - 
   SB[W[2], W[17], W[17], W[17]] + SB[W[2], W[17], W[17], W[35]] + 
   SB[W[2], W[17], W[93], W[17]] + SB[W[2], W[17], W[93], W[27]] - 
   SB[W[2], W[17], W[93], W[35]] - SB[W[2], W[17], W[93], W[45]] - 
   SB[W[2], W[160], W[158], W[17]]/2 - SB[W[2], W[160], W[158], W[45]]/2 + 
   SB[W[2], W[160], W[158], W[93]]/2 - SB[W[2], W[160], W[160], W[27]]/2 - 
   SB[W[2], W[160], W[160], W[35]]/2 + SB[W[2], W[160], W[160], W[93]]/2 - 
   SB[W[2], W[160], W[162], W[17]]/2 - SB[W[2], W[160], W[162], W[27]]/2 + 
   SB[W[2], W[160], W[162], W[35]]/2 + SB[W[2], W[160], W[162], W[45]]/2 - 
   SB[W[4], W[2], W[2], W[17]]/2 - SB[W[4], W[2], W[2], W[45]]/2 + 
   SB[W[4], W[2], W[2], W[93]]/2 - SB[W[4], W[2], W[4], W[17]]/2 + 
   SB[W[4], W[2], W[4], W[27]]/2 + SB[W[4], W[2], W[4], W[35]]/2 - 
   SB[W[4], W[2], W[4], W[45]]/2 - SB[W[4], W[2], W[6], W[27]]/2 - 
   SB[W[4], W[2], W[6], W[35]]/2 + SB[W[4], W[2], W[6], W[93]]/2 + 
   SB[W[4], W[2], W[8], W[17]] + SB[W[4], W[2], W[8], W[27]] - 
   SB[W[4], W[2], W[8], W[93]] + SB[W[4], W[2], W[17], W[17]] - 
   SB[W[4], W[2], W[17], W[35]] - SB[W[4], W[2], W[93], W[17]]/2 - 
   SB[W[4], W[2], W[93], W[27]]/2 + SB[W[4], W[2], W[93], W[35]]/2 + 
   SB[W[4], W[2], W[93], W[45]]/2 - SB[W[4], W[6], W[2], W[17]]/2 - 
   SB[W[4], W[6], W[2], W[45]]/2 + SB[W[4], W[6], W[2], W[93]]/2 + 
   SB[W[4], W[6], W[4], W[17]]/2 - SB[W[4], W[6], W[4], W[27]]/2 - 
   SB[W[4], W[6], W[4], W[35]]/2 + SB[W[4], W[6], W[4], W[45]]/2 - 
   SB[W[4], W[6], W[6], W[27]]/2 - SB[W[4], W[6], W[6], W[35]]/2 + 
   SB[W[4], W[6], W[6], W[93]]/2 + SB[W[4], W[6], W[8], W[17]] + 
   SB[W[4], W[6], W[8], W[27]] - SB[W[4], W[6], W[8], W[93]] + 
   SB[W[4], W[6], W[27], W[27]] - SB[W[4], W[6], W[27], W[45]] - 
   SB[W[4], W[6], W[93], W[17]]/2 - SB[W[4], W[6], W[93], W[27]]/2 + 
   SB[W[4], W[6], W[93], W[35]]/2 + SB[W[4], W[6], W[93], W[45]]/2 + 
   SB[W[4], W[8], W[2], W[17]] + SB[W[4], W[8], W[2], W[45]] - 
   SB[W[4], W[8], W[2], W[93]] + SB[W[4], W[8], W[6], W[27]] + 
   SB[W[4], W[8], W[6], W[35]] - SB[W[4], W[8], W[6], W[93]] - 
   2*SB[W[4], W[8], W[8], W[17]] - 2*SB[W[4], W[8], W[8], W[27]] + 
   2*SB[W[4], W[8], W[8], W[93]] - SB[W[4], W[8], W[17], W[17]] + 
   SB[W[4], W[8], W[17], W[35]] - SB[W[4], W[8], W[27], W[27]] + 
   SB[W[4], W[8], W[27], W[45]] + SB[W[4], W[8], W[93], W[17]] + 
   SB[W[4], W[8], W[93], W[27]] - SB[W[4], W[8], W[93], W[35]] - 
   SB[W[4], W[8], W[93], W[45]] + SB[W[4], W[158], W[158], W[17]]/2 + 
   SB[W[4], W[158], W[158], W[45]]/2 - SB[W[4], W[158], W[158], W[93]]/2 + 
   SB[W[4], W[158], W[160], W[27]]/2 + SB[W[4], W[158], W[160], W[35]]/2 - 
   SB[W[4], W[158], W[160], W[93]]/2 + SB[W[4], W[158], W[162], W[17]]/2 + 
   SB[W[4], W[158], W[162], W[27]]/2 - SB[W[4], W[158], W[162], W[35]]/2 - 
   SB[W[4], W[158], W[162], W[45]]/2 + SB[W[4], W[160], W[158], W[17]]/2 + 
   SB[W[4], W[160], W[158], W[45]]/2 - SB[W[4], W[160], W[158], W[93]]/2 + 
   SB[W[4], W[160], W[160], W[27]]/2 + SB[W[4], W[160], W[160], W[35]]/2 - 
   SB[W[4], W[160], W[160], W[93]]/2 + SB[W[4], W[160], W[162], W[17]]/2 + 
   SB[W[4], W[160], W[162], W[27]]/2 - SB[W[4], W[160], W[162], W[35]]/2 - 
   SB[W[4], W[160], W[162], W[45]]/2 + SB[W[6], W[2], W[2], W[17]]/2 + 
   SB[W[6], W[2], W[2], W[45]]/2 - SB[W[6], W[2], W[2], W[93]]/2 - 
   SB[W[6], W[2], W[4], W[17]]/2 - SB[W[6], W[2], W[4], W[27]]/2 - 
   SB[W[6], W[2], W[4], W[35]]/2 - SB[W[6], W[2], W[4], W[45]]/2 + 
   SB[W[6], W[2], W[4], W[93]] + SB[W[6], W[2], W[6], W[27]]/2 + 
   SB[W[6], W[2], W[6], W[35]]/2 - SB[W[6], W[2], W[6], W[93]]/2 - 
   2*SB[W[6], W[2], W[8], W[17]] - 2*SB[W[6], W[2], W[8], W[27]] + 
   2*SB[W[6], W[2], W[8], W[93]] + SB[W[6], W[2], W[17], W[27]] + 
   SB[W[6], W[2], W[17], W[35]] - SB[W[6], W[2], W[17], W[93]] + 
   SB[W[6], W[2], W[27], W[17]] + SB[W[6], W[2], W[27], W[45]] - 
   SB[W[6], W[2], W[27], W[93]] + SB[W[6], W[2], W[93], W[17]]/2 + 
   SB[W[6], W[2], W[93], W[27]]/2 - SB[W[6], W[2], W[93], W[35]]/2 - 
   SB[W[6], W[2], W[93], W[45]]/2 - SB[W[6], W[4], W[2], W[17]]/2 - 
   SB[W[6], W[4], W[2], W[45]]/2 + SB[W[6], W[4], W[2], W[93]]/2 + 
   SB[W[6], W[4], W[4], W[17]]/2 - SB[W[6], W[4], W[4], W[27]]/2 - 
   SB[W[6], W[4], W[4], W[35]]/2 + SB[W[6], W[4], W[4], W[45]]/2 - 
   SB[W[6], W[4], W[6], W[27]]/2 - SB[W[6], W[4], W[6], W[35]]/2 + 
   SB[W[6], W[4], W[6], W[93]]/2 + SB[W[6], W[4], W[8], W[17]] + 
   SB[W[6], W[4], W[8], W[27]] - SB[W[6], W[4], W[8], W[93]] + 
   SB[W[6], W[4], W[27], W[27]] - SB[W[6], W[4], W[27], W[45]] - 
   SB[W[6], W[4], W[93], W[17]]/2 - SB[W[6], W[4], W[93], W[27]]/2 + 
   SB[W[6], W[4], W[93], W[35]]/2 + SB[W[6], W[4], W[93], W[45]]/2 - 
   SB[W[6], W[8], W[2], W[17]] - SB[W[6], W[8], W[2], W[45]] + 
   SB[W[6], W[8], W[2], W[93]] + SB[W[6], W[8], W[4], W[17]] + 
   SB[W[6], W[8], W[4], W[27]] - SB[W[6], W[8], W[4], W[93]] - 
   SB[W[6], W[8], W[6], W[27]] - SB[W[6], W[8], W[6], W[35]] + 
   SB[W[6], W[8], W[6], W[93]] + 3*SB[W[6], W[8], W[8], W[17]] + 
   3*SB[W[6], W[8], W[8], W[27]] - 3*SB[W[6], W[8], W[8], W[93]] - 
   SB[W[6], W[8], W[17], W[27]] - SB[W[6], W[8], W[17], W[35]] + 
   SB[W[6], W[8], W[17], W[93]] - SB[W[6], W[8], W[27], W[17]] - 
   SB[W[6], W[8], W[27], W[45]] + SB[W[6], W[8], W[27], W[93]] - 
   SB[W[6], W[8], W[93], W[17]] - SB[W[6], W[8], W[93], W[27]] + 
   SB[W[6], W[8], W[93], W[35]] + SB[W[6], W[8], W[93], W[45]] + 
   SB[W[6], W[27], W[2], W[17]] + SB[W[6], W[27], W[2], W[45]] - 
   SB[W[6], W[27], W[2], W[93]] - SB[W[6], W[27], W[4], W[17]] + 
   SB[W[6], W[27], W[4], W[35]] + SB[W[6], W[27], W[6], W[27]] + 
   SB[W[6], W[27], W[6], W[35]] - SB[W[6], W[27], W[6], W[93]] - 
   2*SB[W[6], W[27], W[8], W[17]] - 2*SB[W[6], W[27], W[8], W[27]] + 
   2*SB[W[6], W[27], W[8], W[93]] - SB[W[6], W[27], W[27], W[27]] + 
   SB[W[6], W[27], W[27], W[45]] + SB[W[6], W[27], W[93], W[17]] + 
   SB[W[6], W[27], W[93], W[27]] - SB[W[6], W[27], W[93], W[35]] - 
   SB[W[6], W[27], W[93], W[45]] - SB[W[6], W[158], W[158], W[17]]/2 - 
   SB[W[6], W[158], W[158], W[45]]/2 + SB[W[6], W[158], W[158], W[93]]/2 - 
   SB[W[6], W[158], W[160], W[27]]/2 - SB[W[6], W[158], W[160], W[35]]/2 + 
   SB[W[6], W[158], W[160], W[93]]/2 - SB[W[6], W[158], W[162], W[17]]/2 - 
   SB[W[6], W[158], W[162], W[27]]/2 + SB[W[6], W[158], W[162], W[35]]/2 + 
   SB[W[6], W[158], W[162], W[45]]/2 + SB[W[8], W[2], W[4], W[17]] + 
   SB[W[8], W[2], W[4], W[45]] - SB[W[8], W[2], W[4], W[93]] + 
   SB[W[8], W[2], W[8], W[17]] + SB[W[8], W[2], W[8], W[27]] - 
   SB[W[8], W[2], W[8], W[93]] - SB[W[8], W[2], W[17], W[17]] - 
   SB[W[8], W[2], W[17], W[27]] + SB[W[8], W[2], W[17], W[93]] - 
   SB[W[8], W[2], W[27], W[17]] - SB[W[8], W[2], W[27], W[45]] + 
   SB[W[8], W[2], W[27], W[93]] + SB[W[8], W[4], W[2], W[17]] + 
   SB[W[8], W[4], W[2], W[45]] - SB[W[8], W[4], W[2], W[93]] + 
   SB[W[8], W[4], W[6], W[27]] + SB[W[8], W[4], W[6], W[35]] - 
   SB[W[8], W[4], W[6], W[93]] - 2*SB[W[8], W[4], W[8], W[17]] - 
   2*SB[W[8], W[4], W[8], W[27]] + 2*SB[W[8], W[4], W[8], W[93]] - 
   SB[W[8], W[4], W[17], W[17]] + SB[W[8], W[4], W[17], W[35]] - 
   SB[W[8], W[4], W[27], W[27]] + SB[W[8], W[4], W[27], W[45]] + 
   SB[W[8], W[4], W[93], W[17]] + SB[W[8], W[4], W[93], W[27]] - 
   SB[W[8], W[4], W[93], W[35]] - SB[W[8], W[4], W[93], W[45]] + 
   SB[W[8], W[6], W[4], W[27]] + SB[W[8], W[6], W[4], W[35]] - 
   SB[W[8], W[6], W[4], W[93]] + SB[W[8], W[6], W[8], W[17]] + 
   SB[W[8], W[6], W[8], W[27]] - SB[W[8], W[6], W[8], W[93]] - 
   SB[W[8], W[6], W[17], W[27]] - SB[W[8], W[6], W[17], W[35]] + 
   SB[W[8], W[6], W[17], W[93]] - SB[W[8], W[6], W[27], W[17]] - 
   SB[W[8], W[6], W[27], W[27]] + SB[W[8], W[6], W[27], W[93]] + 
   SB[W[8], W[8], W[2], W[17]] + SB[W[8], W[8], W[2], W[45]] - 
   SB[W[8], W[8], W[2], W[93]] - 2*SB[W[8], W[8], W[4], W[17]] - 
   2*SB[W[8], W[8], W[4], W[27]] + 2*SB[W[8], W[8], W[4], W[93]] + 
   SB[W[8], W[8], W[6], W[27]] + SB[W[8], W[8], W[6], W[35]] - 
   SB[W[8], W[8], W[6], W[93]] - 4*SB[W[8], W[8], W[8], W[17]] - 
   4*SB[W[8], W[8], W[8], W[27]] + 4*SB[W[8], W[8], W[8], W[93]] + 
   SB[W[8], W[8], W[17], W[17]] + 2*SB[W[8], W[8], W[17], W[27]] + 
   SB[W[8], W[8], W[17], W[35]] - 2*SB[W[8], W[8], W[17], W[93]] + 
   2*SB[W[8], W[8], W[27], W[17]] + SB[W[8], W[8], W[27], W[27]] + 
   SB[W[8], W[8], W[27], W[45]] - 2*SB[W[8], W[8], W[27], W[93]] + 
   SB[W[8], W[8], W[93], W[17]] + SB[W[8], W[8], W[93], W[27]] - 
   SB[W[8], W[8], W[93], W[35]] - SB[W[8], W[8], W[93], W[45]] - 
   SB[W[8], W[17], W[2], W[17]] - SB[W[8], W[17], W[2], W[45]] + 
   SB[W[8], W[17], W[2], W[93]] + SB[W[8], W[17], W[4], W[27]] - 
   SB[W[8], W[17], W[4], W[45]] - SB[W[8], W[17], W[6], W[27]] - 
   SB[W[8], W[17], W[6], W[35]] + SB[W[8], W[17], W[6], W[93]] + 
   2*SB[W[8], W[17], W[8], W[17]] + 2*SB[W[8], W[17], W[8], W[27]] - 
   2*SB[W[8], W[17], W[8], W[93]] + SB[W[8], W[17], W[17], W[17]] - 
   SB[W[8], W[17], W[17], W[35]] - SB[W[8], W[17], W[93], W[17]] - 
   SB[W[8], W[17], W[93], W[27]] + SB[W[8], W[17], W[93], W[35]] + 
   SB[W[8], W[17], W[93], W[45]] - SB[W[8], W[27], W[2], W[17]] - 
   SB[W[8], W[27], W[2], W[45]] + SB[W[8], W[27], W[2], W[93]] + 
   SB[W[8], W[27], W[4], W[17]] - SB[W[8], W[27], W[4], W[35]] - 
   SB[W[8], W[27], W[6], W[27]] - SB[W[8], W[27], W[6], W[35]] + 
   SB[W[8], W[27], W[6], W[93]] + 2*SB[W[8], W[27], W[8], W[17]] + 
   2*SB[W[8], W[27], W[8], W[27]] - 2*SB[W[8], W[27], W[8], W[93]] + 
   SB[W[8], W[27], W[27], W[27]] - SB[W[8], W[27], W[27], W[45]] - 
   SB[W[8], W[27], W[93], W[17]] - SB[W[8], W[27], W[93], W[27]] + 
   SB[W[8], W[27], W[93], W[35]] + SB[W[8], W[27], W[93], W[45]]}}


==> anc/ggggggmmppppNf1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{Rf[2] -> (-2*ab[1, 4]*ab[2, 3]*(ab[1, 4]^2*ab[2, 3]^2 + 
      10*ab[1, 3]^2*ab[2, 4]^2 - 8*ab[1, 2]*ab[1, 3]*ab[2, 4]*ab[3, 4] + 
      ab[1, 2]^2*ab[3, 4]^2))/(ab[1, 2]^3*ab[3, 4]^3), 
  Rf[3] -> (-2*ab[1, 5]*ab[2, 3]*(ab[1, 5]^2*ab[2, 3]^2 + 
      10*ab[1, 3]^2*ab[2, 5]^2 - 8*ab[1, 2]*ab[1, 3]*ab[2, 5]*ab[3, 5] + 
      ab[1, 2]^2*ab[3, 5]^2))/(ab[1, 2]^3*ab[3, 5]^3), 
  Rf[4] -> (-2*ab[1, 6]*ab[2, 3]*(ab[1, 6]^2*ab[2, 3]^2 + 
      10*ab[1, 3]^2*ab[2, 6]^2 - 8*ab[1, 2]*ab[1, 3]*ab[2, 6]*ab[3, 6] + 
      ab[1, 2]^2*ab[3, 6]^2))/(ab[1, 2]^3*ab[3, 6]^3), 
  Rf[5] -> (-2*ab[1, 5]*ab[2, 4]*(ab[1, 5]^2*ab[2, 4]^2 + 
      10*ab[1, 4]^2*ab[2, 5]^2 - 8*ab[1, 2]*ab[1, 4]*ab[2, 5]*ab[4, 5] + 
      ab[1, 2]^2*ab[4, 5]^2))/(ab[1, 2]^3*ab[4, 5]^3), 
  Rf[6] -> (-2*ab[1, 6]*ab[2, 4]*(ab[1, 6]^2*ab[2, 4]^2 + 
      10*ab[1, 4]^2*ab[2, 6]^2 - 8*ab[1, 2]*ab[1, 4]*ab[2, 6]*ab[4, 6] + 
      ab[1, 2]^2*ab[4, 6]^2))/(ab[1, 2]^3*ab[4, 6]^3), 
  Rf[7] -> (-2*ab[1, 6]*ab[2, 5]*(ab[1, 6]^2*ab[2, 5]^2 + 
      10*ab[1, 5]^2*ab[2, 6]^2 - 8*ab[1, 2]*ab[1, 5]*ab[2, 6]*ab[5, 6] + 
      ab[1, 2]^2*ab[5, 6]^2))/(ab[1, 2]^3*ab[5, 6]^3)}, 
 {-SB[W[2], W[2], W[3], W[17]] + SB[W[2], W[2], W[3], W[29]] + 
   SB[W[2], W[2], W[17], W[17]] - SB[W[2], W[2], W[17], W[29]] - 
   SB[W[2], W[3], W[2], W[17]] + SB[W[2], W[3], W[2], W[29]] - 
   SB[W[2], W[3], W[8], W[2]] + SB[W[2], W[3], W[8], W[11]] + 
   SB[W[2], W[3], W[8], W[17]] - SB[W[2], W[3], W[8], W[29]] - 
   SB[W[2], W[3], W[17], W[17]] + SB[W[2], W[3], W[17], W[29]] + 
   SB[W[2], W[3], W[29], W[2]] - SB[W[2], W[3], W[29], W[11]] + 
   SB[W[2], W[3], W[29], W[17]] - SB[W[2], W[3], W[29], W[29]] + 
   SB[W[2], W[8], W[2], W[2]] - SB[W[2], W[8], W[2], W[11]] - 
   SB[W[2], W[8], W[3], W[2]] + SB[W[2], W[8], W[3], W[11]] + 
   SB[W[2], W[8], W[3], W[17]] - SB[W[2], W[8], W[3], W[29]] - 
   SB[W[2], W[8], W[17], W[17]] + SB[W[2], W[8], W[17], W[29]] - 
   SB[W[2], W[17], W[2], W[2]] + SB[W[2], W[17], W[2], W[11]] + 
   SB[W[2], W[17], W[2], W[17]] - SB[W[2], W[17], W[2], W[29]] + 
   SB[W[2], W[17], W[3], W[2]] - SB[W[2], W[17], W[3], W[11]] + 
   SB[W[2], W[17], W[8], W[2]] - SB[W[2], W[17], W[8], W[11]] - 
   SB[W[2], W[17], W[8], W[17]] + SB[W[2], W[17], W[8], W[29]] + 
   SB[W[2], W[17], W[17], W[17]] - SB[W[2], W[17], W[17], W[29]] - 
   SB[W[2], W[17], W[29], W[2]] + SB[W[2], W[17], W[29], W[11]] - 
   SB[W[2], W[17], W[29], W[17]] + SB[W[2], W[17], W[29], W[29]] - 
   SB[W[3], W[2], W[2], W[17]] + SB[W[3], W[2], W[2], W[29]] - 
   SB[W[3], W[2], W[8], W[2]] + SB[W[3], W[2], W[8], W[11]] + 
   SB[W[3], W[2], W[8], W[17]] - SB[W[3], W[2], W[8], W[29]] - 
   SB[W[3], W[2], W[17], W[17]] + SB[W[3], W[2], W[17], W[29]] + 
   SB[W[3], W[2], W[29], W[2]] - SB[W[3], W[2], W[29], W[11]] + 
   SB[W[3], W[2], W[29], W[17]] - SB[W[3], W[2], W[29], W[29]] - 
   SB[W[3], W[8], W[2], W[2]] + SB[W[3], W[8], W[2], W[11]] + 
   SB[W[3], W[8], W[3], W[2]] - SB[W[3], W[8], W[3], W[11]] - 
   SB[W[3], W[8], W[3], W[17]] + SB[W[3], W[8], W[3], W[29]] + 
   SB[W[3], W[8], W[17], W[17]] - SB[W[3], W[8], W[17], W[29]] + 
   SB[W[3], W[24], W[2], W[2]] - SB[W[3], W[24], W[2], W[11]] + 
   SB[W[3], W[24], W[2], W[17]] - SB[W[3], W[24], W[2], W[29]] - 
   SB[W[3], W[24], W[3], W[2]] + SB[W[3], W[24], W[3], W[11]] + 
   SB[W[3], W[24], W[3], W[17]] - SB[W[3], W[24], W[3], W[29]] + 
   SB[W[3], W[24], W[8], W[2]] - SB[W[3], W[24], W[8], W[11]] - 
   SB[W[3], W[24], W[8], W[17]] + SB[W[3], W[24], W[8], W[29]] - 
   SB[W[3], W[24], W[29], W[2]] + SB[W[3], W[24], W[29], W[11]] - 
   SB[W[3], W[24], W[29], W[17]] + SB[W[3], W[24], W[29], W[29]] + 
   SB[W[8], W[2], W[2], W[17]] - SB[W[8], W[2], W[2], W[29]] + 
   SB[W[8], W[2], W[3], W[17]] - SB[W[8], W[2], W[3], W[29]] + 
   SB[W[8], W[2], W[8], W[2]] - SB[W[8], W[2], W[8], W[11]] - 
   SB[W[8], W[2], W[8], W[17]] + SB[W[8], W[2], W[8], W[29]] - 
   SB[W[8], W[2], W[29], W[2]] + SB[W[8], W[2], W[29], W[11]] - 
   SB[W[8], W[2], W[29], W[17]] + SB[W[8], W[2], W[29], W[29]] + 
   SB[W[8], W[3], W[2], W[17]] - SB[W[8], W[3], W[2], W[29]] + 
   SB[W[8], W[3], W[8], W[2]] - SB[W[8], W[3], W[8], W[11]] - 
   SB[W[8], W[3], W[8], W[17]] + SB[W[8], W[3], W[8], W[29]] + 
   SB[W[8], W[3], W[17], W[17]] - SB[W[8], W[3], W[17], W[29]] - 
   SB[W[8], W[3], W[29], W[2]] + SB[W[8], W[3], W[29], W[11]] - 
   SB[W[8], W[3], W[29], W[17]] + SB[W[8], W[3], W[29], W[29]] + 
   SB[W[8], W[17], W[2], W[2]] - SB[W[8], W[17], W[2], W[11]] - 
   SB[W[8], W[17], W[2], W[17]] + SB[W[8], W[17], W[2], W[29]] - 
   SB[W[8], W[17], W[3], W[2]] + SB[W[8], W[17], W[3], W[11]] - 
   SB[W[8], W[17], W[8], W[2]] + SB[W[8], W[17], W[8], W[11]] + 
   SB[W[8], W[17], W[8], W[17]] - SB[W[8], W[17], W[8], W[29]] - 
   SB[W[8], W[17], W[17], W[17]] + SB[W[8], W[17], W[17], W[29]] + 
   SB[W[8], W[17], W[29], W[2]] - SB[W[8], W[17], W[29], W[11]] + 
   SB[W[8], W[17], W[29], W[17]] - SB[W[8], W[17], W[29], W[29]] - 
   SB[W[8], W[24], W[2], W[2]] + SB[W[8], W[24], W[2], W[11]] - 
   SB[W[8], W[24], W[2], W[17]] + SB[W[8], W[24], W[2], W[29]] + 
   SB[W[8], W[24], W[3], W[2]] - SB[W[8], W[24], W[3], W[11]] - 
   SB[W[8], W[24], W[3], W[17]] + SB[W[8], W[24], W[3], W[29]] - 
   SB[W[8], W[24], W[8], W[2]] + SB[W[8], W[24], W[8], W[11]] + 
   SB[W[8], W[24], W[8], W[17]] - SB[W[8], W[24], W[8], W[29]] + 
   SB[W[8], W[24], W[29], W[2]] - SB[W[8], W[24], W[29], W[11]] + 
   SB[W[8], W[24], W[29], W[17]] - SB[W[8], W[24], W[29], W[29]], 
  -1/2*SB[W[2], W[3], W[4], W[2]] - SB[W[2], W[3], W[4], W[48]]/2 + 
   SB[W[2], W[3], W[4], W[81]]/2 - SB[W[2], W[3], W[8], W[11]] - 
   SB[W[2], W[3], W[8], W[27]] + SB[W[2], W[3], W[8], W[81]] - 
   SB[W[2], W[3], W[18], W[27]] + SB[W[2], W[3], W[18], W[48]] - 
   SB[W[2], W[3], W[29], W[2]]/2 + SB[W[2], W[3], W[29], W[11]] + 
   SB[W[2], W[3], W[29], W[48]]/2 - SB[W[2], W[3], W[29], W[81]]/2 + 
   SB[W[2], W[3], W[51], W[2]]/2 + SB[W[2], W[3], W[51], W[27]] - 
   SB[W[2], W[3], W[51], W[48]]/2 - SB[W[2], W[3], W[51], W[81]]/2 - 
   SB[W[2], W[3], W[189], W[219]]/2 - SB[W[2], W[4], W[2], W[2]]/4 + 
   SB[W[2], W[4], W[2], W[43]]/2 + SB[W[2], W[4], W[2], W[45]]/2 - 
   SB[W[2], W[4], W[2], W[48]]/4 - SB[W[2], W[4], W[2], W[81]]/4 - 
   SB[W[2], W[4], W[3], W[2]]/2 - SB[W[2], W[4], W[3], W[48]]/2 + 
   SB[W[2], W[4], W[3], W[81]]/2 - SB[W[2], W[4], W[4], W[2]]/4 - 
   SB[W[2], W[4], W[4], W[27]]/2 + SB[W[2], W[4], W[4], W[45]]/2 - 
   SB[W[2], W[4], W[4], W[48]]/4 + SB[W[2], W[4], W[4], W[81]]/4 - 
   SB[W[2], W[4], W[6], W[27]]/2 - SB[W[2], W[4], W[6], W[43]]/2 + 
   SB[W[2], W[4], W[6], W[81]]/2 + SB[W[2], W[4], W[25], W[2]] - 
   SB[W[2], W[4], W[25], W[43]] - SB[W[2], W[4], W[91], W[2]]/4 + 
   SB[W[2], W[4], W[91], W[43]]/2 + SB[W[2], W[4], W[91], W[48]]/4 - 
   SB[W[2], W[4], W[91], W[81]]/4 + SB[W[2], W[4], W[93], W[2]]/4 + 
   SB[W[2], W[4], W[93], W[27]]/2 - SB[W[2], W[4], W[93], W[45]]/2 + 
   SB[W[2], W[4], W[93], W[48]]/4 - SB[W[2], W[4], W[93], W[81]]/4 + 
   SB[W[2], W[4], W[183], W[219]]/4 - SB[W[2], W[4], W[184], W[219]]/4 - 
   SB[W[2], W[4], W[189], W[219]]/4 + SB[W[2], W[4], W[190], W[219]]/4 + 
   SB[W[2], W[4], W[207], W[219]]/4 - SB[W[2], W[4], W[209], W[219]]/4 + 
   SB[W[2], W[6], W[2], W[2]]/4 - SB[W[2], W[6], W[2], W[43]]/2 - 
   SB[W[2], W[6], W[2], W[45]]/2 + SB[W[2], W[6], W[2], W[48]]/4 + 
   SB[W[2], W[6], W[2], W[81]]/4 - SB[W[2], W[6], W[4], W[2]]/4 - 
   SB[W[2], W[6], W[4], W[27]]/2 + SB[W[2], W[6], W[4], W[45]]/2 - 
   SB[W[2], W[6], W[4], W[48]]/4 + SB[W[2], W[6], W[4], W[81]]/4 - 
   SB[W[2], W[6], W[6], W[27]]/2 - SB[W[2], W[6], W[6], W[43]]/2 + 
   SB[W[2], W[6], W[6], W[81]]/2 - SB[W[2], W[6], W[27], W[45]] + 
   SB[W[2], W[6], W[27], W[48]] + SB[W[2], W[6], W[51], W[2]]/2 + 
   SB[W[2], W[6], W[51], W[27]] - SB[W[2], W[6], W[51], W[48]]/2 - 
   SB[W[2], W[6], W[51], W[81]]/2 - SB[W[2], W[6], W[91], W[2]]/4 + 
   SB[W[2], W[6], W[91], W[43]]/2 + SB[W[2], W[6], W[91], W[48]]/4 - 
   SB[W[2], W[6], W[91], W[81]]/4 - SB[W[2], W[6], W[93], W[2]]/4 - 
   SB[W[2], W[6], W[93], W[27]]/2 + SB[W[2], W[6], W[93], W[45]]/2 - 
   SB[W[2], W[6], W[93], W[48]]/4 + SB[W[2], W[6], W[93], W[81]]/4 - 
   SB[W[2], W[6], W[183], W[219]]/4 + SB[W[2], W[6], W[184], W[219]]/4 - 
   SB[W[2], W[6], W[189], W[219]]/4 - SB[W[2], W[6], W[190], W[219]]/4 + 
   SB[W[2], W[6], W[207], W[219]]/4 + SB[W[2], W[6], W[209], W[219]]/4 - 
   SB[W[2], W[8], W[2], W[2]]/2 + SB[W[2], W[8], W[2], W[11]] + 
   SB[W[2], W[8], W[2], W[45]] - SB[W[2], W[8], W[2], W[48]]/2 - 
   SB[W[2], W[8], W[2], W[81]]/2 + SB[W[2], W[8], W[3], W[2]]/2 - 
   SB[W[2], W[8], W[3], W[11]] - SB[W[2], W[8], W[3], W[48]]/2 + 
   SB[W[2], W[8], W[3], W[81]]/2 + SB[W[2], W[8], W[27], W[45]] - 
   SB[W[2], W[8], W[27], W[48]] - SB[W[2], W[8], W[51], W[2]]/2 - 
   SB[W[2], W[8], W[51], W[27]] + SB[W[2], W[8], W[51], W[48]]/2 + 
   SB[W[2], W[8], W[51], W[81]]/2 + SB[W[2], W[8], W[93], W[2]]/2 + 
   SB[W[2], W[8], W[93], W[27]] - SB[W[2], W[8], W[93], W[45]] + 
   SB[W[2], W[8], W[93], W[48]]/2 - SB[W[2], W[8], W[93], W[81]]/2 + 
   SB[W[2], W[8], W[183], W[219]]/2 - SB[W[2], W[8], W[184], W[219]]/2 + 
   SB[W[2], W[8], W[190], W[219]]/2 - SB[W[2], W[8], W[209], W[219]]/2 + 
   SB[W[2], W[9], W[3], W[2]]/2 + SB[W[2], W[9], W[3], W[48]]/2 - 
   SB[W[2], W[9], W[3], W[81]]/2 + SB[W[2], W[9], W[4], W[2]]/2 + 
   SB[W[2], W[9], W[4], W[48]]/2 - SB[W[2], W[9], W[4], W[81]]/2 + 
   SB[W[2], W[9], W[6], W[27]] + SB[W[2], W[9], W[6], W[43]] - 
   SB[W[2], W[9], W[6], W[81]] + SB[W[2], W[9], W[18], W[27]] - 
   SB[W[2], W[9], W[18], W[48]] - SB[W[2], W[9], W[25], W[2]] + 
   SB[W[2], W[9], W[25], W[43]] - SB[W[2], W[9], W[51], W[2]]/2 - 
   SB[W[2], W[9], W[51], W[27]] + SB[W[2], W[9], W[51], W[48]]/2 + 
   SB[W[2], W[9], W[51], W[81]]/2 + SB[W[2], W[9], W[91], W[2]]/2 - 
   SB[W[2], W[9], W[91], W[43]] - SB[W[2], W[9], W[91], W[48]]/2 + 
   SB[W[2], W[9], W[91], W[81]]/2 + SB[W[2], W[9], W[189], W[219]]/2 - 
   SB[W[2], W[9], W[207], W[219]]/2 + SB[W[2], W[17], W[2], W[2]]/2 - 
   SB[W[2], W[17], W[2], W[11]] - SB[W[2], W[17], W[2], W[45]] + 
   SB[W[2], W[17], W[2], W[48]]/2 + SB[W[2], W[17], W[2], W[81]]/2 - 
   SB[W[2], W[17], W[3], W[2]]/2 + SB[W[2], W[17], W[3], W[11]] + 
   SB[W[2], W[17], W[3], W[48]]/2 - SB[W[2], W[17], W[3], W[81]]/2 + 
   SB[W[2], W[17], W[4], W[2]]/2 + SB[W[2], W[17], W[4], W[27]] - 
   SB[W[2], W[17], W[4], W[45]] + SB[W[2], W[17], W[4], W[48]]/2 - 
   SB[W[2], W[17], W[4], W[81]]/2 + SB[W[2], W[17], W[8], W[11]] + 
   SB[W[2], W[17], W[8], W[27]] - SB[W[2], W[17], W[8], W[81]] + 
   SB[W[2], W[17], W[29], W[2]]/2 - SB[W[2], W[17], W[29], W[11]] - 
   SB[W[2], W[17], W[29], W[48]]/2 + SB[W[2], W[17], W[29], W[81]]/2 - 
   SB[W[2], W[17], W[93], W[2]]/2 - SB[W[2], W[17], W[93], W[27]] + 
   SB[W[2], W[17], W[93], W[45]] - SB[W[2], W[17], W[93], W[48]]/2 + 
   SB[W[2], W[17], W[93], W[81]]/2 - SB[W[2], W[17], W[183], W[219]]/2 + 
   SB[W[2], W[17], W[184], W[219]]/2 + SB[W[2], W[17], W[189], W[219]]/2 - 
   SB[W[2], W[17], W[190], W[219]]/2 + SB[W[2], W[17], W[209], W[219]]/2 - 
   SB[W[2], W[160], W[158], W[2]]/4 + SB[W[2], W[160], W[158], W[43]]/2 + 
   SB[W[2], W[160], W[158], W[45]]/2 - SB[W[2], W[160], W[158], W[48]]/4 - 
   SB[W[2], W[160], W[158], W[81]]/4 + SB[W[2], W[160], W[160], W[27]]/2 + 
   SB[W[2], W[160], W[160], W[43]]/2 - SB[W[2], W[160], W[160], W[81]]/2 + 
   SB[W[2], W[160], W[162], W[2]]/4 + SB[W[2], W[160], W[162], W[27]]/2 - 
   SB[W[2], W[160], W[162], W[45]]/2 + SB[W[2], W[160], W[162], W[48]]/4 - 
   SB[W[2], W[160], W[162], W[81]]/4 - SB[W[2], W[160], W[166], W[2]]/4 + 
   SB[W[2], W[160], W[166], W[43]]/2 + SB[W[2], W[160], W[166], W[48]]/4 - 
   SB[W[2], W[160], W[166], W[81]]/4 - SB[W[2], W[160], W[276], W[219]]/4 - 
   SB[W[3], W[2], W[4], W[2]]/2 - SB[W[3], W[2], W[4], W[48]]/2 + 
   SB[W[3], W[2], W[4], W[81]]/2 - SB[W[3], W[2], W[8], W[11]] - 
   SB[W[3], W[2], W[8], W[27]] + SB[W[3], W[2], W[8], W[81]] - 
   SB[W[3], W[2], W[18], W[27]] + SB[W[3], W[2], W[18], W[48]] - 
   SB[W[3], W[2], W[29], W[2]]/2 + SB[W[3], W[2], W[29], W[11]] + 
   SB[W[3], W[2], W[29], W[48]]/2 - SB[W[3], W[2], W[29], W[81]]/2 + 
   SB[W[3], W[2], W[51], W[2]]/2 + SB[W[3], W[2], W[51], W[27]] - 
   SB[W[3], W[2], W[51], W[48]]/2 - SB[W[3], W[2], W[51], W[81]]/2 - 
   SB[W[3], W[2], W[189], W[219]]/2 - SB[W[3], W[4], W[2], W[2]]/2 - 
   SB[W[3], W[4], W[2], W[48]]/2 + SB[W[3], W[4], W[2], W[81]]/2 + 
   SB[W[3], W[4], W[18], W[27]] - SB[W[3], W[4], W[18], W[48]] - 
   SB[W[3], W[4], W[30], W[2]]/2 - SB[W[3], W[4], W[30], W[27]] + 
   SB[W[3], W[4], W[30], W[48]]/2 + SB[W[3], W[4], W[30], W[81]]/2 - 
   SB[W[3], W[4], W[51], W[2]]/2 - SB[W[3], W[4], W[51], W[27]] + 
   SB[W[3], W[4], W[51], W[48]]/2 + SB[W[3], W[4], W[51], W[81]]/2 + 
   SB[W[3], W[4], W[60], W[2]] + SB[W[3], W[4], W[60], W[27]] - 
   SB[W[3], W[4], W[60], W[81]] + SB[W[3], W[4], W[183], W[219]]/2 - 
   SB[W[3], W[8], W[2], W[11]] - SB[W[3], W[8], W[2], W[27]] + 
   SB[W[3], W[8], W[2], W[81]] - SB[W[3], W[8], W[3], W[2]] + 
   SB[W[3], W[8], W[3], W[11]] - SB[W[3], W[8], W[27], W[2]] - 
   SB[W[3], W[8], W[27], W[27]] + SB[W[3], W[8], W[27], W[81]] + 
   SB[W[3], W[8], W[60], W[2]] + SB[W[3], W[8], W[60], W[27]] - 
   SB[W[3], W[8], W[60], W[81]] - SB[W[3], W[18], W[2], W[27]] + 
   SB[W[3], W[18], W[2], W[48]] - SB[W[3], W[18], W[3], W[2]]/2 - 
   SB[W[3], W[18], W[3], W[48]]/2 + SB[W[3], W[18], W[3], W[81]]/2 - 
   SB[W[3], W[18], W[4], W[2]]/2 - SB[W[3], W[18], W[4], W[48]]/2 + 
   SB[W[3], W[18], W[4], W[81]]/2 - 2*SB[W[3], W[18], W[18], W[27]] + 
   2*SB[W[3], W[18], W[18], W[48]] - SB[W[3], W[18], W[27], W[2]] - 
   SB[W[3], W[18], W[27], W[27]] + SB[W[3], W[18], W[27], W[81]] + 
   SB[W[3], W[18], W[30], W[2]]/2 + SB[W[3], W[18], W[30], W[27]] - 
   SB[W[3], W[18], W[30], W[48]]/2 - SB[W[3], W[18], W[30], W[81]]/2 + 
   SB[W[3], W[18], W[48], W[2]]/2 + SB[W[3], W[18], W[48], W[27]] - 
   SB[W[3], W[18], W[48], W[48]]/2 - SB[W[3], W[18], W[48], W[81]]/2 + 
   SB[W[3], W[18], W[51], W[2]]/2 + SB[W[3], W[18], W[51], W[27]] - 
   SB[W[3], W[18], W[51], W[48]]/2 - SB[W[3], W[18], W[51], W[81]]/2 - 
   SB[W[3], W[18], W[183], W[219]]/2 + SB[W[3], W[18], W[195], W[219]]/2 + 
   SB[W[3], W[18], W[219], W[219]]/2 - SB[W[3], W[24], W[2], W[2]]/2 + 
   SB[W[3], W[24], W[2], W[11]] + SB[W[3], W[24], W[2], W[48]]/2 - 
   SB[W[3], W[24], W[2], W[81]]/2 + SB[W[3], W[24], W[3], W[2]]/2 - 
   SB[W[3], W[24], W[3], W[11]] - SB[W[3], W[24], W[3], W[48]]/2 + 
   SB[W[3], W[24], W[3], W[81]]/2 + SB[W[3], W[24], W[8], W[11]] + 
   SB[W[3], W[24], W[8], W[27]] - SB[W[3], W[24], W[8], W[81]] + 
   SB[W[3], W[24], W[29], W[2]]/2 - SB[W[3], W[24], W[29], W[11]] - 
   SB[W[3], W[24], W[29], W[48]]/2 + SB[W[3], W[24], W[29], W[81]]/2 + 
   SB[W[3], W[24], W[48], W[2]]/2 + SB[W[3], W[24], W[48], W[27]] - 
   SB[W[3], W[24], W[48], W[48]]/2 - SB[W[3], W[24], W[48], W[81]]/2 - 
   SB[W[3], W[24], W[51], W[2]]/2 - SB[W[3], W[24], W[51], W[27]] + 
   SB[W[3], W[24], W[51], W[48]]/2 + SB[W[3], W[24], W[51], W[81]]/2 + 
   SB[W[3], W[24], W[189], W[219]]/2 + SB[W[3], W[24], W[195], W[219]]/2 + 
   SB[W[3], W[24], W[219], W[219]]/2 + SB[W[3], W[51], W[2], W[2]]/2 + 
   SB[W[3], W[51], W[2], W[27]] - SB[W[3], W[51], W[2], W[48]]/2 - 
   SB[W[3], W[51], W[2], W[81]]/2 + SB[W[3], W[51], W[3], W[2]]/2 + 
   SB[W[3], W[51], W[3], W[48]]/2 - SB[W[3], W[51], W[3], W[81]]/2 + 
   SB[W[3], W[51], W[4], W[2]]/2 + SB[W[3], W[51], W[4], W[48]]/2 - 
   SB[W[3], W[51], W[4], W[81]]/2 + SB[W[3], W[51], W[18], W[27]] - 
   SB[W[3], W[51], W[18], W[48]] + SB[W[3], W[51], W[27], W[2]] + 
   SB[W[3], W[51], W[27], W[27]] - SB[W[3], W[51], W[27], W[81]] - 
   SB[W[3], W[51], W[48], W[2]]/2 - SB[W[3], W[51], W[48], W[27]] + 
   SB[W[3], W[51], W[48], W[48]]/2 + SB[W[3], W[51], W[48], W[81]]/2 - 
   SB[W[3], W[51], W[60], W[2]] - SB[W[3], W[51], W[60], W[27]] + 
   SB[W[3], W[51], W[60], W[81]] - SB[W[3], W[51], W[195], W[219]]/2 - 
   SB[W[3], W[51], W[219], W[219]]/2 - SB[W[4], W[2], W[2], W[2]]/4 + 
   SB[W[4], W[2], W[2], W[43]]/2 + SB[W[4], W[2], W[2], W[45]]/2 - 
   SB[W[4], W[2], W[2], W[48]]/4 - SB[W[4], W[2], W[2], W[81]]/4 - 
   SB[W[4], W[2], W[3], W[2]]/2 - SB[W[4], W[2], W[3], W[48]]/2 + 
   SB[W[4], W[2], W[3], W[81]]/2 - SB[W[4], W[2], W[4], W[2]]/4 - 
   SB[W[4], W[2], W[4], W[27]]/2 + SB[W[4], W[2], W[4], W[45]]/2 - 
   SB[W[4], W[2], W[4], W[48]]/4 + SB[W[4], W[2], W[4], W[81]]/4 - 
   SB[W[4], W[2], W[6], W[27]]/2 - SB[W[4], W[2], W[6], W[43]]/2 + 
   SB[W[4], W[2], W[6], W[81]]/2 + SB[W[4], W[2], W[25], W[2]] - 
   SB[W[4], W[2], W[25], W[43]] - SB[W[4], W[2], W[91], W[2]]/4 + 
   SB[W[4], W[2], W[91], W[43]]/2 + SB[W[4], W[2], W[91], W[48]]/4 - 
   SB[W[4], W[2], W[91], W[81]]/4 + SB[W[4], W[2], W[93], W[2]]/4 + 
   SB[W[4], W[2], W[93], W[27]]/2 - SB[W[4], W[2], W[93], W[45]]/2 + 
   SB[W[4], W[2], W[93], W[48]]/4 - SB[W[4], W[2], W[93], W[81]]/4 + 
   SB[W[4], W[2], W[183], W[219]]/4 - SB[W[4], W[2], W[184], W[219]]/4 - 
   SB[W[4], W[2], W[189], W[219]]/4 + SB[W[4], W[2], W[190], W[219]]/4 + 
   SB[W[4], W[2], W[207], W[219]]/4 - SB[W[4], W[2], W[209], W[219]]/4 - 
   SB[W[4], W[3], W[2], W[2]]/2 - SB[W[4], W[3], W[2], W[48]]/2 + 
   SB[W[4], W[3], W[2], W[81]]/2 + SB[W[4], W[3], W[18], W[27]] - 
   SB[W[4], W[3], W[18], W[48]] - SB[W[4], W[3], W[30], W[2]]/2 - 
   SB[W[4], W[3], W[30], W[27]] + SB[W[4], W[3], W[30], W[48]]/2 + 
   SB[W[4], W[3], W[30], W[81]]/2 - SB[W[4], W[3], W[51], W[2]]/2 - 
   SB[W[4], W[3], W[51], W[27]] + SB[W[4], W[3], W[51], W[48]]/2 + 
   SB[W[4], W[3], W[51], W[81]]/2 + SB[W[4], W[3], W[60], W[2]] + 
   SB[W[4], W[3], W[60], W[27]] - SB[W[4], W[3], W[60], W[81]] + 
   SB[W[4], W[3], W[183], W[219]]/2 - SB[W[4], W[6], W[2], W[2]]/4 - 
   SB[W[4], W[6], W[2], W[27]] - SB[W[4], W[6], W[2], W[43]]/2 + 
   SB[W[4], W[6], W[2], W[45]]/2 - SB[W[4], W[6], W[2], W[48]]/4 + 
   (3*SB[W[4], W[6], W[2], W[81]])/4 + SB[W[4], W[6], W[4], W[2]]/4 + 
   SB[W[4], W[6], W[4], W[27]]/2 - SB[W[4], W[6], W[4], W[45]]/2 + 
   SB[W[4], W[6], W[4], W[48]]/4 - SB[W[4], W[6], W[4], W[81]]/4 + 
   SB[W[4], W[6], W[6], W[27]]/2 + SB[W[4], W[6], W[6], W[43]]/2 - 
   SB[W[4], W[6], W[6], W[81]]/2 - SB[W[4], W[6], W[25], W[2]] + 
   SB[W[4], W[6], W[25], W[43]] - SB[W[4], W[6], W[27], W[2]] - 
   SB[W[4], W[6], W[27], W[27]] + SB[W[4], W[6], W[27], W[45]] - 
   SB[W[4], W[6], W[27], W[48]] + SB[W[4], W[6], W[27], W[81]] - 
   SB[W[4], W[6], W[51], W[2]]/2 - SB[W[4], W[6], W[51], W[27]] + 
   SB[W[4], W[6], W[51], W[48]]/2 + SB[W[4], W[6], W[51], W[81]]/2 + 
   SB[W[4], W[6], W[60], W[2]] + SB[W[4], W[6], W[60], W[27]] - 
   SB[W[4], W[6], W[60], W[81]] + SB[W[4], W[6], W[91], W[2]]/4 - 
   SB[W[4], W[6], W[91], W[43]]/2 - SB[W[4], W[6], W[91], W[48]]/4 + 
   SB[W[4], W[6], W[91], W[81]]/4 + SB[W[4], W[6], W[93], W[2]]/4 + 
   SB[W[4], W[6], W[93], W[27]]/2 - SB[W[4], W[6], W[93], W[45]]/2 + 
   SB[W[4], W[6], W[93], W[48]]/4 - SB[W[4], W[6], W[93], W[81]]/4 + 
   SB[W[4], W[6], W[183], W[219]]/4 - SB[W[4], W[6], W[184], W[219]]/4 + 
   SB[W[4], W[6], W[189], W[219]]/4 + SB[W[4], W[6], W[190], W[219]]/4 - 
   SB[W[4], W[6], W[207], W[219]]/4 - SB[W[4], W[6], W[209], W[219]]/4 + 
   SB[W[4], W[8], W[2], W[2]]/2 + SB[W[4], W[8], W[2], W[27]] - 
   SB[W[4], W[8], W[2], W[45]] + SB[W[4], W[8], W[2], W[48]]/2 - 
   SB[W[4], W[8], W[2], W[81]]/2 + SB[W[4], W[8], W[3], W[2]]/2 + 
   SB[W[4], W[8], W[3], W[48]]/2 - SB[W[4], W[8], W[3], W[81]]/2 + 
   SB[W[4], W[8], W[27], W[2]] + SB[W[4], W[8], W[27], W[27]] - 
   SB[W[4], W[8], W[27], W[45]] + SB[W[4], W[8], W[27], W[48]] - 
   SB[W[4], W[8], W[27], W[81]] + SB[W[4], W[8], W[51], W[2]]/2 + 
   SB[W[4], W[8], W[51], W[27]] - SB[W[4], W[8], W[51], W[48]]/2 - 
   SB[W[4], W[8], W[51], W[81]]/2 - SB[W[4], W[8], W[60], W[2]] - 
   SB[W[4], W[8], W[60], W[27]] + SB[W[4], W[8], W[60], W[81]] - 
   SB[W[4], W[8], W[93], W[2]]/2 - SB[W[4], W[8], W[93], W[27]] + 
   SB[W[4], W[8], W[93], W[45]] - SB[W[4], W[8], W[93], W[48]]/2 + 
   SB[W[4], W[8], W[93], W[81]]/2 - SB[W[4], W[8], W[183], W[219]]/2 + 
   SB[W[4], W[8], W[184], W[219]]/2 - SB[W[4], W[8], W[190], W[219]]/2 + 
   SB[W[4], W[8], W[209], W[219]]/2 - SB[W[4], W[9], W[3], W[2]]/2 - 
   SB[W[4], W[9], W[3], W[48]]/2 + SB[W[4], W[9], W[3], W[81]]/2 - 
   SB[W[4], W[9], W[4], W[2]]/2 - SB[W[4], W[9], W[4], W[48]]/2 + 
   SB[W[4], W[9], W[4], W[81]]/2 - SB[W[4], W[9], W[6], W[27]] - 
   SB[W[4], W[9], W[6], W[43]] + SB[W[4], W[9], W[6], W[81]] - 
   SB[W[4], W[9], W[18], W[27]] + SB[W[4], W[9], W[18], W[48]] + 
   SB[W[4], W[9], W[25], W[2]] - SB[W[4], W[9], W[25], W[43]] + 
   SB[W[4], W[9], W[51], W[2]]/2 + SB[W[4], W[9], W[51], W[27]] - 
   SB[W[4], W[9], W[51], W[48]]/2 - SB[W[4], W[9], W[51], W[81]]/2 - 
   SB[W[4], W[9], W[91], W[2]]/2 + SB[W[4], W[9], W[91], W[43]] + 
   SB[W[4], W[9], W[91], W[48]]/2 - SB[W[4], W[9], W[91], W[81]]/2 - 
   SB[W[4], W[9], W[189], W[219]]/2 + SB[W[4], W[9], W[207], W[219]]/2 + 
   SB[W[4], W[25], W[2], W[2]]/2 + SB[W[4], W[25], W[2], W[48]]/2 - 
   SB[W[4], W[25], W[2], W[81]]/2 + SB[W[4], W[25], W[3], W[2]]/2 + 
   SB[W[4], W[25], W[3], W[48]]/2 - SB[W[4], W[25], W[3], W[81]]/2 + 
   SB[W[4], W[25], W[4], W[2]]/2 + SB[W[4], W[25], W[4], W[48]]/2 - 
   SB[W[4], W[25], W[4], W[81]]/2 + SB[W[4], W[25], W[6], W[27]] + 
   SB[W[4], W[25], W[6], W[43]] - SB[W[4], W[25], W[6], W[81]] - 
   SB[W[4], W[25], W[25], W[2]] + SB[W[4], W[25], W[25], W[43]] + 
   SB[W[4], W[25], W[30], W[2]]/2 + SB[W[4], W[25], W[30], W[27]] - 
   SB[W[4], W[25], W[30], W[48]]/2 - SB[W[4], W[25], W[30], W[81]]/2 - 
   SB[W[4], W[25], W[60], W[2]] - SB[W[4], W[25], W[60], W[27]] + 
   SB[W[4], W[25], W[60], W[81]] + SB[W[4], W[25], W[91], W[2]]/2 - 
   SB[W[4], W[25], W[91], W[43]] - SB[W[4], W[25], W[91], W[48]]/2 + 
   SB[W[4], W[25], W[91], W[81]]/2 - SB[W[4], W[25], W[183], W[219]]/2 + 
   SB[W[4], W[25], W[189], W[219]]/2 - SB[W[4], W[25], W[207], W[219]]/2 + 
   SB[W[4], W[158], W[158], W[2]]/4 - SB[W[4], W[158], W[158], W[43]]/2 - 
   SB[W[4], W[158], W[158], W[45]]/2 + SB[W[4], W[158], W[158], W[48]]/4 + 
   SB[W[4], W[158], W[158], W[81]]/4 - SB[W[4], W[158], W[160], W[27]]/2 - 
   SB[W[4], W[158], W[160], W[43]]/2 + SB[W[4], W[158], W[160], W[81]]/2 - 
   SB[W[4], W[158], W[162], W[2]]/4 - SB[W[4], W[158], W[162], W[27]]/2 + 
   SB[W[4], W[158], W[162], W[45]]/2 - SB[W[4], W[158], W[162], W[48]]/4 + 
   SB[W[4], W[158], W[162], W[81]]/4 + SB[W[4], W[158], W[166], W[2]]/4 - 
   SB[W[4], W[158], W[166], W[43]]/2 - SB[W[4], W[158], W[166], W[48]]/4 + 
   SB[W[4], W[158], W[166], W[81]]/4 + SB[W[4], W[158], W[276], W[219]]/4 + 
   SB[W[4], W[160], W[158], W[2]]/4 - SB[W[4], W[160], W[158], W[43]]/2 - 
   SB[W[4], W[160], W[158], W[45]]/2 + SB[W[4], W[160], W[158], W[48]]/4 + 
   SB[W[4], W[160], W[158], W[81]]/4 - SB[W[4], W[160], W[160], W[27]]/2 - 
   SB[W[4], W[160], W[160], W[43]]/2 + SB[W[4], W[160], W[160], W[81]]/2 - 
   SB[W[4], W[160], W[162], W[2]]/4 - SB[W[4], W[160], W[162], W[27]]/2 + 
   SB[W[4], W[160], W[162], W[45]]/2 - SB[W[4], W[160], W[162], W[48]]/4 + 
   SB[W[4], W[160], W[162], W[81]]/4 + SB[W[4], W[160], W[166], W[2]]/4 - 
   SB[W[4], W[160], W[166], W[43]]/2 - SB[W[4], W[160], W[166], W[48]]/4 + 
   SB[W[4], W[160], W[166], W[81]]/4 + SB[W[4], W[160], W[276], W[219]]/4 + 
   SB[W[6], W[2], W[2], W[2]]/4 - SB[W[6], W[2], W[2], W[43]]/2 - 
   SB[W[6], W[2], W[2], W[45]]/2 + SB[W[6], W[2], W[2], W[48]]/4 + 
   SB[W[6], W[2], W[2], W[81]]/4 - SB[W[6], W[2], W[4], W[2]]/4 - 
   SB[W[6], W[2], W[4], W[27]]/2 + SB[W[6], W[2], W[4], W[45]]/2 - 
   SB[W[6], W[2], W[4], W[48]]/4 + SB[W[6], W[2], W[4], W[81]]/4 - 
   SB[W[6], W[2], W[6], W[27]]/2 - SB[W[6], W[2], W[6], W[43]]/2 + 
   SB[W[6], W[2], W[6], W[81]]/2 - SB[W[6], W[2], W[27], W[45]] + 
   SB[W[6], W[2], W[27], W[48]] + SB[W[6], W[2], W[51], W[2]]/2 + 
   SB[W[6], W[2], W[51], W[27]] - SB[W[6], W[2], W[51], W[48]]/2 - 
   SB[W[6], W[2], W[51], W[81]]/2 - SB[W[6], W[2], W[91], W[2]]/4 + 
   SB[W[6], W[2], W[91], W[43]]/2 + SB[W[6], W[2], W[91], W[48]]/4 - 
   SB[W[6], W[2], W[91], W[81]]/4 - SB[W[6], W[2], W[93], W[2]]/4 - 
   SB[W[6], W[2], W[93], W[27]]/2 + SB[W[6], W[2], W[93], W[45]]/2 - 
   SB[W[6], W[2], W[93], W[48]]/4 + SB[W[6], W[2], W[93], W[81]]/4 - 
   SB[W[6], W[2], W[183], W[219]]/4 + SB[W[6], W[2], W[184], W[219]]/4 - 
   SB[W[6], W[2], W[189], W[219]]/4 - SB[W[6], W[2], W[190], W[219]]/4 + 
   SB[W[6], W[2], W[207], W[219]]/4 + SB[W[6], W[2], W[209], W[219]]/4 - 
   SB[W[6], W[4], W[2], W[2]]/4 - SB[W[6], W[4], W[2], W[27]] - 
   SB[W[6], W[4], W[2], W[43]]/2 + SB[W[6], W[4], W[2], W[45]]/2 - 
   SB[W[6], W[4], W[2], W[48]]/4 + (3*SB[W[6], W[4], W[2], W[81]])/4 + 
   SB[W[6], W[4], W[4], W[2]]/4 + SB[W[6], W[4], W[4], W[27]]/2 - 
   SB[W[6], W[4], W[4], W[45]]/2 + SB[W[6], W[4], W[4], W[48]]/4 - 
   SB[W[6], W[4], W[4], W[81]]/4 + SB[W[6], W[4], W[6], W[27]]/2 + 
   SB[W[6], W[4], W[6], W[43]]/2 - SB[W[6], W[4], W[6], W[81]]/2 - 
   SB[W[6], W[4], W[25], W[2]] + SB[W[6], W[4], W[25], W[43]] - 
   SB[W[6], W[4], W[27], W[2]] - SB[W[6], W[4], W[27], W[27]] + 
   SB[W[6], W[4], W[27], W[45]] - SB[W[6], W[4], W[27], W[48]] + 
   SB[W[6], W[4], W[27], W[81]] - SB[W[6], W[4], W[51], W[2]]/2 - 
   SB[W[6], W[4], W[51], W[27]] + SB[W[6], W[4], W[51], W[48]]/2 + 
   SB[W[6], W[4], W[51], W[81]]/2 + SB[W[6], W[4], W[60], W[2]] + 
   SB[W[6], W[4], W[60], W[27]] - SB[W[6], W[4], W[60], W[81]] + 
   SB[W[6], W[4], W[91], W[2]]/4 - SB[W[6], W[4], W[91], W[43]]/2 - 
   SB[W[6], W[4], W[91], W[48]]/4 + SB[W[6], W[4], W[91], W[81]]/4 + 
   SB[W[6], W[4], W[93], W[2]]/4 + SB[W[6], W[4], W[93], W[27]]/2 - 
   SB[W[6], W[4], W[93], W[45]]/2 + SB[W[6], W[4], W[93], W[48]]/4 - 
   SB[W[6], W[4], W[93], W[81]]/4 + SB[W[6], W[4], W[183], W[219]]/4 - 
   SB[W[6], W[4], W[184], W[219]]/4 + SB[W[6], W[4], W[189], W[219]]/4 + 
   SB[W[6], W[4], W[190], W[219]]/4 - SB[W[6], W[4], W[207], W[219]]/4 - 
   SB[W[6], W[4], W[209], W[219]]/4 - SB[W[6], W[8], W[2], W[2]]/2 - 
   SB[W[6], W[8], W[2], W[27]] + SB[W[6], W[8], W[2], W[45]] - 
   SB[W[6], W[8], W[2], W[48]]/2 + SB[W[6], W[8], W[2], W[81]]/2 - 
   SB[W[6], W[8], W[3], W[2]]/2 - SB[W[6], W[8], W[3], W[48]]/2 + 
   SB[W[6], W[8], W[3], W[81]]/2 - SB[W[6], W[8], W[27], W[2]] - 
   SB[W[6], W[8], W[27], W[27]] + SB[W[6], W[8], W[27], W[45]] - 
   SB[W[6], W[8], W[27], W[48]] + SB[W[6], W[8], W[27], W[81]] - 
   SB[W[6], W[8], W[51], W[2]]/2 - SB[W[6], W[8], W[51], W[27]] + 
   SB[W[6], W[8], W[51], W[48]]/2 + SB[W[6], W[8], W[51], W[81]]/2 + 
   SB[W[6], W[8], W[60], W[2]] + SB[W[6], W[8], W[60], W[27]] - 
   SB[W[6], W[8], W[60], W[81]] + SB[W[6], W[8], W[93], W[2]]/2 + 
   SB[W[6], W[8], W[93], W[27]] - SB[W[6], W[8], W[93], W[45]] + 
   SB[W[6], W[8], W[93], W[48]]/2 - SB[W[6], W[8], W[93], W[81]]/2 + 
   SB[W[6], W[8], W[183], W[219]]/2 - SB[W[6], W[8], W[184], W[219]]/2 + 
   SB[W[6], W[8], W[190], W[219]]/2 - SB[W[6], W[8], W[209], W[219]]/2 - 
   SB[W[6], W[9], W[3], W[2]]/2 - SB[W[6], W[9], W[3], W[48]]/2 + 
   SB[W[6], W[9], W[3], W[81]]/2 - SB[W[6], W[9], W[4], W[2]]/2 - 
   SB[W[6], W[9], W[4], W[48]]/2 + SB[W[6], W[9], W[4], W[81]]/2 - 
   SB[W[6], W[9], W[6], W[27]] - SB[W[6], W[9], W[6], W[43]] + 
   SB[W[6], W[9], W[6], W[81]] - SB[W[6], W[9], W[18], W[27]] + 
   SB[W[6], W[9], W[18], W[48]] + SB[W[6], W[9], W[25], W[2]] - 
   SB[W[6], W[9], W[25], W[43]] + SB[W[6], W[9], W[51], W[2]]/2 + 
   SB[W[6], W[9], W[51], W[27]] - SB[W[6], W[9], W[51], W[48]]/2 - 
   SB[W[6], W[9], W[51], W[81]]/2 - SB[W[6], W[9], W[91], W[2]]/2 + 
   SB[W[6], W[9], W[91], W[43]] + SB[W[6], W[9], W[91], W[48]]/2 - 
   SB[W[6], W[9], W[91], W[81]]/2 - SB[W[6], W[9], W[189], W[219]]/2 + 
   SB[W[6], W[9], W[207], W[219]]/2 - SB[W[6], W[21], W[2], W[2]]/2 + 
   SB[W[6], W[21], W[2], W[43]] + SB[W[6], W[21], W[2], W[48]]/2 - 
   SB[W[6], W[21], W[2], W[81]]/2 + SB[W[6], W[21], W[6], W[27]] + 
   SB[W[6], W[21], W[6], W[43]] - SB[W[6], W[21], W[6], W[81]] + 
   SB[W[6], W[21], W[48], W[2]]/2 + SB[W[6], W[21], W[48], W[27]] - 
   SB[W[6], W[21], W[48], W[48]]/2 - SB[W[6], W[21], W[48], W[81]]/2 - 
   SB[W[6], W[21], W[51], W[2]]/2 - SB[W[6], W[21], W[51], W[27]] + 
   SB[W[6], W[21], W[51], W[48]]/2 + SB[W[6], W[21], W[51], W[81]]/2 + 
   SB[W[6], W[21], W[91], W[2]]/2 - SB[W[6], W[21], W[91], W[43]] - 
   SB[W[6], W[21], W[91], W[48]]/2 + SB[W[6], W[21], W[91], W[81]]/2 + 
   SB[W[6], W[21], W[189], W[219]]/2 + SB[W[6], W[21], W[195], W[219]]/2 - 
   SB[W[6], W[21], W[207], W[219]]/2 + SB[W[6], W[21], W[219], W[219]]/2 - 
   SB[W[6], W[27], W[2], W[45]] + SB[W[6], W[27], W[2], W[48]] - 
   SB[W[6], W[27], W[4], W[2]]/2 - SB[W[6], W[27], W[4], W[48]]/2 + 
   SB[W[6], W[27], W[4], W[81]]/2 - SB[W[6], W[27], W[18], W[27]] + 
   SB[W[6], W[27], W[18], W[48]] - SB[W[6], W[27], W[27], W[45]] + 
   SB[W[6], W[27], W[27], W[48]] + SB[W[6], W[27], W[48], W[2]]/2 + 
   SB[W[6], W[27], W[48], W[27]] - SB[W[6], W[27], W[48], W[48]]/2 - 
   SB[W[6], W[27], W[48], W[81]]/2 + SB[W[6], W[27], W[51], W[2]]/2 + 
   SB[W[6], W[27], W[51], W[27]] - SB[W[6], W[27], W[51], W[48]]/2 - 
   SB[W[6], W[27], W[51], W[81]]/2 - SB[W[6], W[27], W[93], W[2]]/2 - 
   SB[W[6], W[27], W[93], W[27]] + SB[W[6], W[27], W[93], W[45]] - 
   SB[W[6], W[27], W[93], W[48]]/2 + SB[W[6], W[27], W[93], W[81]]/2 - 
   SB[W[6], W[27], W[183], W[219]]/2 + SB[W[6], W[27], W[184], W[219]]/2 - 
   SB[W[6], W[27], W[190], W[219]]/2 + SB[W[6], W[27], W[195], W[219]]/2 + 
   SB[W[6], W[27], W[209], W[219]]/2 + SB[W[6], W[27], W[219], W[219]]/2 + 
   SB[W[6], W[51], W[2], W[2]]/2 + SB[W[6], W[51], W[2], W[27]] - 
   SB[W[6], W[51], W[2], W[48]]/2 - SB[W[6], W[51], W[2], W[81]]/2 + 
   SB[W[6], W[51], W[3], W[2]]/2 + SB[W[6], W[51], W[3], W[48]]/2 - 
   SB[W[6], W[51], W[3], W[81]]/2 + SB[W[6], W[51], W[4], W[2]]/2 + 
   SB[W[6], W[51], W[4], W[48]]/2 - SB[W[6], W[51], W[4], W[81]]/2 + 
   SB[W[6], W[51], W[18], W[27]] - SB[W[6], W[51], W[18], W[48]] + 
   SB[W[6], W[51], W[27], W[2]] + SB[W[6], W[51], W[27], W[27]] - 
   SB[W[6], W[51], W[27], W[81]] - SB[W[6], W[51], W[48], W[2]]/2 - 
   SB[W[6], W[51], W[48], W[27]] + SB[W[6], W[51], W[48], W[48]]/2 + 
   SB[W[6], W[51], W[48], W[81]]/2 - SB[W[6], W[51], W[60], W[2]] - 
   SB[W[6], W[51], W[60], W[27]] + SB[W[6], W[51], W[60], W[81]] - 
   SB[W[6], W[51], W[195], W[219]]/2 - SB[W[6], W[51], W[219], W[219]]/2 - 
   SB[W[6], W[158], W[158], W[2]]/4 + SB[W[6], W[158], W[158], W[43]]/2 + 
   SB[W[6], W[158], W[158], W[45]]/2 - SB[W[6], W[158], W[158], W[48]]/4 - 
   SB[W[6], W[158], W[158], W[81]]/4 + SB[W[6], W[158], W[160], W[27]]/2 + 
   SB[W[6], W[158], W[160], W[43]]/2 - SB[W[6], W[158], W[160], W[81]]/2 + 
   SB[W[6], W[158], W[162], W[2]]/4 + SB[W[6], W[158], W[162], W[27]]/2 - 
   SB[W[6], W[158], W[162], W[45]]/2 + SB[W[6], W[158], W[162], W[48]]/4 - 
   SB[W[6], W[158], W[162], W[81]]/4 - SB[W[6], W[158], W[166], W[2]]/4 + 
   SB[W[6], W[158], W[166], W[43]]/2 + SB[W[6], W[158], W[166], W[48]]/4 - 
   SB[W[6], W[158], W[166], W[81]]/4 - SB[W[6], W[158], W[276], W[219]]/4 + 
   SB[W[8], W[2], W[4], W[2]]/2 + SB[W[8], W[2], W[4], W[27]] - 
   SB[W[8], W[2], W[4], W[45]] + SB[W[8], W[2], W[4], W[48]]/2 - 
   SB[W[8], W[2], W[4], W[81]]/2 + SB[W[8], W[2], W[8], W[11]] + 
   SB[W[8], W[2], W[8], W[27]] - SB[W[8], W[2], W[8], W[81]] + 
   SB[W[8], W[2], W[27], W[45]] - SB[W[8], W[2], W[27], W[48]] + 
   SB[W[8], W[2], W[29], W[2]]/2 - SB[W[8], W[2], W[29], W[11]] - 
   SB[W[8], W[2], W[29], W[48]]/2 + SB[W[8], W[2], W[29], W[81]]/2 - 
   SB[W[8], W[2], W[51], W[2]]/2 - SB[W[8], W[2], W[51], W[27]] + 
   SB[W[8], W[2], W[51], W[48]]/2 + SB[W[8], W[2], W[51], W[81]]/2 + 
   SB[W[8], W[2], W[189], W[219]]/2 + SB[W[8], W[3], W[4], W[2]]/2 + 
   SB[W[8], W[3], W[4], W[48]]/2 - SB[W[8], W[3], W[4], W[81]]/2 + 
   SB[W[8], W[3], W[8], W[11]] + SB[W[8], W[3], W[8], W[27]] - 
   SB[W[8], W[3], W[8], W[81]] + SB[W[8], W[3], W[18], W[27]] - 
   SB[W[8], W[3], W[18], W[48]] + SB[W[8], W[3], W[29], W[2]]/2 - 
   SB[W[8], W[3], W[29], W[11]] - SB[W[8], W[3], W[29], W[48]]/2 + 
   SB[W[8], W[3], W[29], W[81]]/2 - SB[W[8], W[3], W[51], W[2]]/2 - 
   SB[W[8], W[3], W[51], W[27]] + SB[W[8], W[3], W[51], W[48]]/2 + 
   SB[W[8], W[3], W[51], W[81]]/2 + SB[W[8], W[3], W[189], W[219]]/2 + 
   SB[W[8], W[4], W[2], W[2]]/2 + SB[W[8], W[4], W[2], W[27]] - 
   SB[W[8], W[4], W[2], W[45]] + SB[W[8], W[4], W[2], W[48]]/2 - 
   SB[W[8], W[4], W[2], W[81]]/2 + SB[W[8], W[4], W[3], W[2]]/2 + 
   SB[W[8], W[4], W[3], W[48]]/2 - SB[W[8], W[4], W[3], W[81]]/2 + 
   SB[W[8], W[4], W[27], W[2]] + SB[W[8], W[4], W[27], W[27]] - 
   SB[W[8], W[4], W[27], W[45]] + SB[W[8], W[4], W[27], W[48]] - 
   SB[W[8], W[4], W[27], W[81]] + SB[W[8], W[4], W[51], W[2]]/2 + 
   SB[W[8], W[4], W[51], W[27]] - SB[W[8], W[4], W[51], W[48]]/2 - 
   SB[W[8], W[4], W[51], W[81]]/2 - SB[W[8], W[4], W[60], W[2]] - 
   SB[W[8], W[4], W[60], W[27]] + SB[W[8], W[4], W[60], W[81]] - 
   SB[W[8], W[4], W[93], W[2]]/2 - SB[W[8], W[4], W[93], W[27]] + 
   SB[W[8], W[4], W[93], W[45]] - SB[W[8], W[4], W[93], W[48]]/2 + 
   SB[W[8], W[4], W[93], W[81]]/2 - SB[W[8], W[4], W[183], W[219]]/2 + 
   SB[W[8], W[4], W[184], W[219]]/2 - SB[W[8], W[4], W[190], W[219]]/2 + 
   SB[W[8], W[4], W[209], W[219]]/2 + SB[W[8], W[8], W[2], W[2]]/2 + 
   SB[W[8], W[8], W[2], W[27]] - SB[W[8], W[8], W[2], W[45]] + 
   SB[W[8], W[8], W[2], W[48]]/2 - SB[W[8], W[8], W[2], W[81]]/2 + 
   SB[W[8], W[8], W[3], W[2]]/2 + SB[W[8], W[8], W[3], W[48]]/2 - 
   SB[W[8], W[8], W[3], W[81]]/2 + SB[W[8], W[8], W[27], W[2]] + 
   SB[W[8], W[8], W[27], W[27]] - SB[W[8], W[8], W[27], W[45]] + 
   SB[W[8], W[8], W[27], W[48]] - SB[W[8], W[8], W[27], W[81]] + 
   SB[W[8], W[8], W[51], W[2]]/2 + SB[W[8], W[8], W[51], W[27]] - 
   SB[W[8], W[8], W[51], W[48]]/2 - SB[W[8], W[8], W[51], W[81]]/2 - 
   SB[W[8], W[8], W[60], W[2]] - SB[W[8], W[8], W[60], W[27]] + 
   SB[W[8], W[8], W[60], W[81]] - SB[W[8], W[8], W[93], W[2]]/2 - 
   SB[W[8], W[8], W[93], W[27]] + SB[W[8], W[8], W[93], W[45]] - 
   SB[W[8], W[8], W[93], W[48]]/2 + SB[W[8], W[8], W[93], W[81]]/2 - 
   SB[W[8], W[8], W[183], W[219]]/2 + SB[W[8], W[8], W[184], W[219]]/2 - 
   SB[W[8], W[8], W[190], W[219]]/2 + SB[W[8], W[8], W[209], W[219]]/2 - 
   SB[W[8], W[17], W[2], W[2]]/2 + SB[W[8], W[17], W[2], W[11]] + 
   SB[W[8], W[17], W[2], W[45]] - SB[W[8], W[17], W[2], W[48]]/2 - 
   SB[W[8], W[17], W[2], W[81]]/2 + SB[W[8], W[17], W[3], W[2]]/2 - 
   SB[W[8], W[17], W[3], W[11]] - SB[W[8], W[17], W[3], W[48]]/2 + 
   SB[W[8], W[17], W[3], W[81]]/2 - SB[W[8], W[17], W[4], W[2]]/2 - 
   SB[W[8], W[17], W[4], W[27]] + SB[W[8], W[17], W[4], W[45]] - 
   SB[W[8], W[17], W[4], W[48]]/2 + SB[W[8], W[17], W[4], W[81]]/2 - 
   SB[W[8], W[17], W[8], W[11]] - SB[W[8], W[17], W[8], W[27]] + 
   SB[W[8], W[17], W[8], W[81]] - SB[W[8], W[17], W[29], W[2]]/2 + 
   SB[W[8], W[17], W[29], W[11]] + SB[W[8], W[17], W[29], W[48]]/2 - 
   SB[W[8], W[17], W[29], W[81]]/2 + SB[W[8], W[17], W[93], W[2]]/2 + 
   SB[W[8], W[17], W[93], W[27]] - SB[W[8], W[17], W[93], W[45]] + 
   SB[W[8], W[17], W[93], W[48]]/2 - SB[W[8], W[17], W[93], W[81]]/2 + 
   SB[W[8], W[17], W[183], W[219]]/2 - SB[W[8], W[17], W[184], W[219]]/2 - 
   SB[W[8], W[17], W[189], W[219]]/2 + SB[W[8], W[17], W[190], W[219]]/2 - 
   SB[W[8], W[17], W[209], W[219]]/2 + SB[W[8], W[24], W[2], W[2]]/2 - 
   SB[W[8], W[24], W[2], W[11]] - SB[W[8], W[24], W[2], W[48]]/2 + 
   SB[W[8], W[24], W[2], W[81]]/2 - SB[W[8], W[24], W[3], W[2]]/2 + 
   SB[W[8], W[24], W[3], W[11]] + SB[W[8], W[24], W[3], W[48]]/2 - 
   SB[W[8], W[24], W[3], W[81]]/2 - SB[W[8], W[24], W[8], W[11]] - 
   SB[W[8], W[24], W[8], W[27]] + SB[W[8], W[24], W[8], W[81]] - 
   SB[W[8], W[24], W[29], W[2]]/2 + SB[W[8], W[24], W[29], W[11]] + 
   SB[W[8], W[24], W[29], W[48]]/2 - SB[W[8], W[24], W[29], W[81]]/2 - 
   SB[W[8], W[24], W[48], W[2]]/2 - SB[W[8], W[24], W[48], W[27]] + 
   SB[W[8], W[24], W[48], W[48]]/2 + SB[W[8], W[24], W[48], W[81]]/2 + 
   SB[W[8], W[24], W[51], W[2]]/2 + SB[W[8], W[24], W[51], W[27]] - 
   SB[W[8], W[24], W[51], W[48]]/2 - SB[W[8], W[24], W[51], W[81]]/2 - 
   SB[W[8], W[24], W[189], W[219]]/2 - SB[W[8], W[24], W[195], W[219]]/2 - 
   SB[W[8], W[24], W[219], W[219]]/2 + SB[W[8], W[27], W[2], W[45]] - 
   SB[W[8], W[27], W[2], W[48]] + SB[W[8], W[27], W[4], W[2]]/2 + 
   SB[W[8], W[27], W[4], W[48]]/2 - SB[W[8], W[27], W[4], W[81]]/2 + 
   SB[W[8], W[27], W[18], W[27]] - SB[W[8], W[27], W[18], W[48]] + 
   SB[W[8], W[27], W[27], W[45]] - SB[W[8], W[27], W[27], W[48]] - 
   SB[W[8], W[27], W[48], W[2]]/2 - SB[W[8], W[27], W[48], W[27]] + 
   SB[W[8], W[27], W[48], W[48]]/2 + SB[W[8], W[27], W[48], W[81]]/2 - 
   SB[W[8], W[27], W[51], W[2]]/2 - SB[W[8], W[27], W[51], W[27]] + 
   SB[W[8], W[27], W[51], W[48]]/2 + SB[W[8], W[27], W[51], W[81]]/2 + 
   SB[W[8], W[27], W[93], W[2]]/2 + SB[W[8], W[27], W[93], W[27]] - 
   SB[W[8], W[27], W[93], W[45]] + SB[W[8], W[27], W[93], W[48]]/2 - 
   SB[W[8], W[27], W[93], W[81]]/2 + SB[W[8], W[27], W[183], W[219]]/2 - 
   SB[W[8], W[27], W[184], W[219]]/2 + SB[W[8], W[27], W[190], W[219]]/2 - 
   SB[W[8], W[27], W[195], W[219]]/2 - SB[W[8], W[27], W[209], W[219]]/2 - 
   SB[W[8], W[27], W[219], W[219]]/2 - SB[W[8], W[51], W[2], W[2]]/2 - 
   SB[W[8], W[51], W[2], W[27]] + SB[W[8], W[51], W[2], W[48]]/2 + 
   SB[W[8], W[51], W[2], W[81]]/2 - SB[W[8], W[51], W[3], W[2]]/2 - 
   SB[W[8], W[51], W[3], W[48]]/2 + SB[W[8], W[51], W[3], W[81]]/2 - 
   SB[W[8], W[51], W[4], W[2]]/2 - SB[W[8], W[51], W[4], W[48]]/2 + 
   SB[W[8], W[51], W[4], W[81]]/2 - SB[W[8], W[51], W[18], W[27]] + 
   SB[W[8], W[51], W[18], W[48]] - SB[W[8], W[51], W[27], W[2]] - 
   SB[W[8], W[51], W[27], W[27]] + SB[W[8], W[51], W[27], W[81]] + 
   SB[W[8], W[51], W[48], W[2]]/2 + SB[W[8], W[51], W[48], W[27]] - 
   SB[W[8], W[51], W[48], W[48]]/2 - SB[W[8], W[51], W[48], W[81]]/2 + 
   SB[W[8], W[51], W[60], W[2]] + SB[W[8], W[51], W[60], W[27]] - 
   SB[W[8], W[51], W[60], W[81]] + SB[W[8], W[51], W[195], W[219]]/2 + 
   SB[W[8], W[51], W[219], W[219]]/2 + SB[W[9], W[2], W[3], W[2]]/2 + 
   SB[W[9], W[2], W[3], W[48]]/2 - SB[W[9], W[2], W[3], W[81]]/2 + 
   SB[W[9], W[2], W[4], W[2]]/2 + SB[W[9], W[2], W[4], W[48]]/2 - 
   SB[W[9], W[2], W[4], W[81]]/2 + SB[W[9], W[2], W[6], W[27]] + 
   SB[W[9], W[2], W[6], W[43]] - SB[W[9], W[2], W[6], W[81]] + 
   SB[W[9], W[2], W[18], W[27]] - SB[W[9], W[2], W[18], W[48]] - 
   SB[W[9], W[2], W[25], W[2]] + SB[W[9], W[2], W[25], W[43]] - 
   SB[W[9], W[2], W[51], W[2]]/2 - SB[W[9], W[2], W[51], W[27]] + 
   SB[W[9], W[2], W[51], W[48]]/2 + SB[W[9], W[2], W[51], W[81]]/2 + 
   SB[W[9], W[2], W[91], W[2]]/2 - SB[W[9], W[2], W[91], W[43]] - 
   SB[W[9], W[2], W[91], W[48]]/2 + SB[W[9], W[2], W[91], W[81]]/2 + 
   SB[W[9], W[2], W[189], W[219]]/2 - SB[W[9], W[2], W[207], W[219]]/2 + 
   SB[W[9], W[3], W[2], W[2]]/2 + SB[W[9], W[3], W[2], W[48]]/2 - 
   SB[W[9], W[3], W[2], W[81]]/2 - SB[W[9], W[3], W[18], W[27]] + 
   SB[W[9], W[3], W[18], W[48]] + SB[W[9], W[3], W[30], W[2]]/2 + 
   SB[W[9], W[3], W[30], W[27]] - SB[W[9], W[3], W[30], W[48]]/2 - 
   SB[W[9], W[3], W[30], W[81]]/2 + SB[W[9], W[3], W[51], W[2]]/2 + 
   SB[W[9], W[3], W[51], W[27]] - SB[W[9], W[3], W[51], W[48]]/2 - 
   SB[W[9], W[3], W[51], W[81]]/2 - SB[W[9], W[3], W[60], W[2]] - 
   SB[W[9], W[3], W[60], W[27]] + SB[W[9], W[3], W[60], W[81]] - 
   SB[W[9], W[3], W[183], W[219]]/2 + SB[W[9], W[4], W[2], W[2]]/2 + 
   SB[W[9], W[4], W[2], W[48]]/2 - SB[W[9], W[4], W[2], W[81]]/2 - 
   SB[W[9], W[4], W[18], W[27]] + SB[W[9], W[4], W[18], W[48]] + 
   SB[W[9], W[4], W[30], W[2]]/2 + SB[W[9], W[4], W[30], W[27]] - 
   SB[W[9], W[4], W[30], W[48]]/2 - SB[W[9], W[4], W[30], W[81]]/2 + 
   SB[W[9], W[4], W[51], W[2]]/2 + SB[W[9], W[4], W[51], W[27]] - 
   SB[W[9], W[4], W[51], W[48]]/2 - SB[W[9], W[4], W[51], W[81]]/2 - 
   SB[W[9], W[4], W[60], W[2]] - SB[W[9], W[4], W[60], W[27]] + 
   SB[W[9], W[4], W[60], W[81]] - SB[W[9], W[4], W[183], W[219]]/2 + 
   SB[W[9], W[6], W[2], W[27]] + SB[W[9], W[6], W[2], W[43]] - 
   SB[W[9], W[6], W[2], W[81]] + SB[W[9], W[6], W[25], W[2]] - 
   SB[W[9], W[6], W[25], W[43]] + SB[W[9], W[6], W[27], W[2]] + 
   SB[W[9], W[6], W[27], W[27]] - SB[W[9], W[6], W[27], W[81]] - 
   SB[W[9], W[6], W[60], W[2]] - SB[W[9], W[6], W[60], W[27]] + 
   SB[W[9], W[6], W[60], W[81]] + SB[W[9], W[9], W[3], W[2]]/2 + 
   SB[W[9], W[9], W[3], W[48]]/2 - SB[W[9], W[9], W[3], W[81]]/2 + 
   SB[W[9], W[9], W[4], W[2]]/2 + SB[W[9], W[9], W[4], W[48]]/2 - 
   SB[W[9], W[9], W[4], W[81]]/2 + SB[W[9], W[9], W[6], W[27]] + 
   SB[W[9], W[9], W[6], W[43]] - SB[W[9], W[9], W[6], W[81]] + 
   SB[W[9], W[9], W[18], W[27]] - SB[W[9], W[9], W[18], W[48]] - 
   SB[W[9], W[9], W[25], W[2]] + SB[W[9], W[9], W[25], W[43]] - 
   SB[W[9], W[9], W[51], W[2]]/2 - SB[W[9], W[9], W[51], W[27]] + 
   SB[W[9], W[9], W[51], W[48]]/2 + SB[W[9], W[9], W[51], W[81]]/2 + 
   SB[W[9], W[9], W[91], W[2]]/2 - SB[W[9], W[9], W[91], W[43]] - 
   SB[W[9], W[9], W[91], W[48]]/2 + SB[W[9], W[9], W[91], W[81]]/2 + 
   SB[W[9], W[9], W[189], W[219]]/2 - SB[W[9], W[9], W[207], W[219]]/2 + 
   SB[W[9], W[18], W[2], W[27]] - SB[W[9], W[18], W[2], W[48]] + 
   SB[W[9], W[18], W[3], W[2]]/2 + SB[W[9], W[18], W[3], W[48]]/2 - 
   SB[W[9], W[18], W[3], W[81]]/2 + SB[W[9], W[18], W[4], W[2]]/2 + 
   SB[W[9], W[18], W[4], W[48]]/2 - SB[W[9], W[18], W[4], W[81]]/2 + 
   2*SB[W[9], W[18], W[18], W[27]] - 2*SB[W[9], W[18], W[18], W[48]] + 
   SB[W[9], W[18], W[27], W[2]] + SB[W[9], W[18], W[27], W[27]] - 
   SB[W[9], W[18], W[27], W[81]] - SB[W[9], W[18], W[30], W[2]]/2 - 
   SB[W[9], W[18], W[30], W[27]] + SB[W[9], W[18], W[30], W[48]]/2 + 
   SB[W[9], W[18], W[30], W[81]]/2 - SB[W[9], W[18], W[48], W[2]]/2 - 
   SB[W[9], W[18], W[48], W[27]] + SB[W[9], W[18], W[48], W[48]]/2 + 
   SB[W[9], W[18], W[48], W[81]]/2 - SB[W[9], W[18], W[51], W[2]]/2 - 
   SB[W[9], W[18], W[51], W[27]] + SB[W[9], W[18], W[51], W[48]]/2 + 
   SB[W[9], W[18], W[51], W[81]]/2 + SB[W[9], W[18], W[183], W[219]]/2 - 
   SB[W[9], W[18], W[195], W[219]]/2 - SB[W[9], W[18], W[219], W[219]]/2 + 
   SB[W[9], W[21], W[2], W[2]]/2 - SB[W[9], W[21], W[2], W[43]] - 
   SB[W[9], W[21], W[2], W[48]]/2 + SB[W[9], W[21], W[2], W[81]]/2 - 
   SB[W[9], W[21], W[6], W[27]] - SB[W[9], W[21], W[6], W[43]] + 
   SB[W[9], W[21], W[6], W[81]] - SB[W[9], W[21], W[48], W[2]]/2 - 
   SB[W[9], W[21], W[48], W[27]] + SB[W[9], W[21], W[48], W[48]]/2 + 
   SB[W[9], W[21], W[48], W[81]]/2 + SB[W[9], W[21], W[51], W[2]]/2 + 
   SB[W[9], W[21], W[51], W[27]] - SB[W[9], W[21], W[51], W[48]]/2 - 
   SB[W[9], W[21], W[51], W[81]]/2 - SB[W[9], W[21], W[91], W[2]]/2 + 
   SB[W[9], W[21], W[91], W[43]] + SB[W[9], W[21], W[91], W[48]]/2 - 
   SB[W[9], W[21], W[91], W[81]]/2 - SB[W[9], W[21], W[189], W[219]]/2 - 
   SB[W[9], W[21], W[195], W[219]]/2 + SB[W[9], W[21], W[207], W[219]]/2 - 
   SB[W[9], W[21], W[219], W[219]]/2 - SB[W[9], W[25], W[2], W[2]]/2 - 
   SB[W[9], W[25], W[2], W[48]]/2 + SB[W[9], W[25], W[2], W[81]]/2 - 
   SB[W[9], W[25], W[3], W[2]]/2 - SB[W[9], W[25], W[3], W[48]]/2 + 
   SB[W[9], W[25], W[3], W[81]]/2 - SB[W[9], W[25], W[4], W[2]]/2 - 
   SB[W[9], W[25], W[4], W[48]]/2 + SB[W[9], W[25], W[4], W[81]]/2 - 
   SB[W[9], W[25], W[6], W[27]] - SB[W[9], W[25], W[6], W[43]] + 
   SB[W[9], W[25], W[6], W[81]] + SB[W[9], W[25], W[25], W[2]] - 
   SB[W[9], W[25], W[25], W[43]] - SB[W[9], W[25], W[30], W[2]]/2 - 
   SB[W[9], W[25], W[30], W[27]] + SB[W[9], W[25], W[30], W[48]]/2 + 
   SB[W[9], W[25], W[30], W[81]]/2 + SB[W[9], W[25], W[60], W[2]] + 
   SB[W[9], W[25], W[60], W[27]] - SB[W[9], W[25], W[60], W[81]] - 
   SB[W[9], W[25], W[91], W[2]]/2 + SB[W[9], W[25], W[91], W[43]] + 
   SB[W[9], W[25], W[91], W[48]]/2 - SB[W[9], W[25], W[91], W[81]]/2 + 
   SB[W[9], W[25], W[183], W[219]]/2 - SB[W[9], W[25], W[189], W[219]]/2 + 
   SB[W[9], W[25], W[207], W[219]]/2 - SB[W[9], W[51], W[2], W[2]]/2 - 
   SB[W[9], W[51], W[2], W[27]] + SB[W[9], W[51], W[2], W[48]]/2 + 
   SB[W[9], W[51], W[2], W[81]]/2 - SB[W[9], W[51], W[3], W[2]]/2 - 
   SB[W[9], W[51], W[3], W[48]]/2 + SB[W[9], W[51], W[3], W[81]]/2 - 
   SB[W[9], W[51], W[4], W[2]]/2 - SB[W[9], W[51], W[4], W[48]]/2 + 
   SB[W[9], W[51], W[4], W[81]]/2 - SB[W[9], W[51], W[18], W[27]] + 
   SB[W[9], W[51], W[18], W[48]] - SB[W[9], W[51], W[27], W[2]] - 
   SB[W[9], W[51], W[27], W[27]] + SB[W[9], W[51], W[27], W[81]] + 
   SB[W[9], W[51], W[48], W[2]]/2 + SB[W[9], W[51], W[48], W[27]] - 
   SB[W[9], W[51], W[48], W[48]]/2 - SB[W[9], W[51], W[48], W[81]]/2 + 
   SB[W[9], W[51], W[60], W[2]] + SB[W[9], W[51], W[60], W[27]] - 
   SB[W[9], W[51], W[60], W[81]] + SB[W[9], W[51], W[195], W[219]]/2 + 
   SB[W[9], W[51], W[219], W[219]]/2, -1/2*SB[W[1], W[2], W[6], W[2]] - 
   SB[W[1], W[2], W[6], W[6]]/2 + SB[W[1], W[2], W[6], W[28]]/2 + 
   SB[W[1], W[2], W[6], W[33]]/2 - SB[W[1], W[2], W[16], W[2]] + 
   SB[W[1], W[2], W[16], W[28]] + SB[W[1], W[2], W[22], W[6]] - 
   SB[W[1], W[2], W[22], W[33]] + SB[W[1], W[2], W[28], W[2]]/2 + 
   SB[W[1], W[2], W[28], W[6]]/2 - SB[W[1], W[2], W[28], W[28]]/2 - 
   SB[W[1], W[2], W[28], W[33]]/2 + SB[W[1], W[2], W[49], W[2]]/2 - 
   SB[W[1], W[2], W[49], W[6]]/2 - SB[W[1], W[2], W[49], W[28]]/2 + 
   SB[W[1], W[2], W[49], W[33]]/2 + SB[W[1], W[2], W[187], W[183]]/2 + 
   SB[W[1], W[2], W[187], W[186]]/2 + SB[W[1], W[2], W[187], W[187]]/2 + 
   SB[W[1], W[2], W[187], W[190]]/2 - SB[W[1], W[6], W[2], W[2]]/2 - 
   SB[W[1], W[6], W[2], W[6]]/2 + SB[W[1], W[6], W[2], W[28]]/2 + 
   SB[W[1], W[6], W[2], W[33]]/2 + SB[W[1], W[6], W[16], W[2]] - 
   SB[W[1], W[6], W[16], W[28]] - SB[W[1], W[6], W[22], W[6]] + 
   SB[W[1], W[6], W[22], W[33]] + SB[W[1], W[6], W[33], W[2]]/2 + 
   SB[W[1], W[6], W[33], W[6]]/2 - SB[W[1], W[6], W[33], W[28]]/2 - 
   SB[W[1], W[6], W[33], W[33]]/2 - SB[W[1], W[6], W[49], W[2]]/2 + 
   SB[W[1], W[6], W[49], W[6]]/2 + SB[W[1], W[6], W[49], W[28]]/2 - 
   SB[W[1], W[6], W[49], W[33]]/2 + SB[W[1], W[6], W[183], W[183]]/2 + 
   SB[W[1], W[6], W[183], W[186]]/2 + SB[W[1], W[6], W[183], W[187]]/2 + 
   SB[W[1], W[6], W[183], W[190]]/2 + SB[W[1], W[6], W[186], W[183]]/2 + 
   SB[W[1], W[6], W[186], W[186]]/2 + SB[W[1], W[6], W[186], W[187]]/2 + 
   SB[W[1], W[6], W[186], W[190]]/2 + SB[W[1], W[6], W[190], W[183]]/2 + 
   SB[W[1], W[6], W[190], W[186]]/2 + SB[W[1], W[6], W[190], W[187]]/2 + 
   SB[W[1], W[6], W[190], W[190]]/2 - SB[W[1], W[16], W[1], W[2]]/2 - 
   SB[W[1], W[16], W[1], W[6]]/2 + SB[W[1], W[16], W[1], W[28]]/2 + 
   SB[W[1], W[16], W[1], W[33]]/2 - SB[W[1], W[16], W[2], W[2]]/2 + 
   SB[W[1], W[16], W[2], W[6]]/2 + SB[W[1], W[16], W[2], W[28]]/2 - 
   SB[W[1], W[16], W[2], W[33]]/2 + SB[W[1], W[16], W[6], W[2]] - 
   SB[W[1], W[16], W[6], W[28]] + 2*SB[W[1], W[16], W[16], W[2]] - 
   2*SB[W[1], W[16], W[16], W[28]] - SB[W[1], W[16], W[28], W[2]]/2 - 
   SB[W[1], W[16], W[28], W[6]]/2 + SB[W[1], W[16], W[28], W[28]]/2 + 
   SB[W[1], W[16], W[28], W[33]]/2 - SB[W[1], W[16], W[46], W[2]]/2 - 
   SB[W[1], W[16], W[46], W[6]]/2 + SB[W[1], W[16], W[46], W[28]]/2 + 
   SB[W[1], W[16], W[46], W[33]]/2 - SB[W[1], W[16], W[49], W[2]]/2 + 
   SB[W[1], W[16], W[49], W[6]]/2 + SB[W[1], W[16], W[49], W[28]]/2 - 
   SB[W[1], W[16], W[49], W[33]]/2 - SB[W[1], W[16], W[182], W[183]]/2 - 
   SB[W[1], W[16], W[182], W[186]]/2 - SB[W[1], W[16], W[182], W[187]]/2 - 
   SB[W[1], W[16], W[182], W[190]]/2 + SB[W[1], W[16], W[183], W[183]]/2 + 
   SB[W[1], W[16], W[183], W[186]]/2 + SB[W[1], W[16], W[183], W[187]]/2 + 
   SB[W[1], W[16], W[183], W[190]]/2 + SB[W[1], W[16], W[188], W[183]]/2 + 
   SB[W[1], W[16], W[188], W[186]]/2 + SB[W[1], W[16], W[188], W[187]]/2 + 
   SB[W[1], W[16], W[188], W[190]]/2 - SB[W[1], W[16], W[189], W[183]]/2 - 
   SB[W[1], W[16], W[189], W[186]]/2 - SB[W[1], W[16], W[189], W[187]]/2 - 
   SB[W[1], W[16], W[189], W[190]]/2 + SB[W[1], W[16], W[190], W[183]]/2 + 
   SB[W[1], W[16], W[190], W[186]]/2 + SB[W[1], W[16], W[190], W[187]]/2 + 
   SB[W[1], W[16], W[190], W[190]]/2 + SB[W[1], W[16], W[196], W[183]]/2 + 
   SB[W[1], W[16], W[196], W[186]]/2 + SB[W[1], W[16], W[196], W[187]]/2 + 
   SB[W[1], W[16], W[196], W[190]]/2 + SB[W[1], W[16], W[220], W[183]]/2 + 
   SB[W[1], W[16], W[220], W[186]]/2 + SB[W[1], W[16], W[220], W[187]]/2 + 
   SB[W[1], W[16], W[220], W[190]]/2 - SB[W[1], W[22], W[1], W[2]]/2 - 
   SB[W[1], W[22], W[1], W[6]]/2 + SB[W[1], W[22], W[1], W[28]]/2 + 
   SB[W[1], W[22], W[1], W[33]]/2 + SB[W[1], W[22], W[2], W[6]] - 
   SB[W[1], W[22], W[2], W[33]] + SB[W[1], W[22], W[6], W[2]]/2 - 
   SB[W[1], W[22], W[6], W[6]]/2 - SB[W[1], W[22], W[6], W[28]]/2 + 
   SB[W[1], W[22], W[6], W[33]]/2 + 2*SB[W[1], W[22], W[22], W[6]] - 
   2*SB[W[1], W[22], W[22], W[33]] - SB[W[1], W[22], W[33], W[2]]/2 - 
   SB[W[1], W[22], W[33], W[6]]/2 + SB[W[1], W[22], W[33], W[28]]/2 + 
   SB[W[1], W[22], W[33], W[33]]/2 - SB[W[1], W[22], W[46], W[2]]/2 - 
   SB[W[1], W[22], W[46], W[6]]/2 + SB[W[1], W[22], W[46], W[28]]/2 + 
   SB[W[1], W[22], W[46], W[33]]/2 + SB[W[1], W[22], W[49], W[2]]/2 - 
   SB[W[1], W[22], W[49], W[6]]/2 - SB[W[1], W[22], W[49], W[28]]/2 + 
   SB[W[1], W[22], W[49], W[33]]/2 - SB[W[1], W[22], W[182], W[183]]/2 - 
   SB[W[1], W[22], W[182], W[186]]/2 - SB[W[1], W[22], W[182], W[187]]/2 - 
   SB[W[1], W[22], W[182], W[190]]/2 - SB[W[1], W[22], W[186], W[183]]/2 - 
   SB[W[1], W[22], W[186], W[186]]/2 - SB[W[1], W[22], W[186], W[187]]/2 - 
   SB[W[1], W[22], W[186], W[190]]/2 + SB[W[1], W[22], W[187], W[183]]/2 + 
   SB[W[1], W[22], W[187], W[186]]/2 + SB[W[1], W[22], W[187], W[187]]/2 + 
   SB[W[1], W[22], W[187], W[190]]/2 + SB[W[1], W[22], W[188], W[183]]/2 + 
   SB[W[1], W[22], W[188], W[186]]/2 + SB[W[1], W[22], W[188], W[187]]/2 + 
   SB[W[1], W[22], W[188], W[190]]/2 - SB[W[1], W[22], W[189], W[183]]/2 - 
   SB[W[1], W[22], W[189], W[186]]/2 - SB[W[1], W[22], W[189], W[187]]/2 - 
   SB[W[1], W[22], W[189], W[190]]/2 + SB[W[1], W[22], W[196], W[183]]/2 + 
   SB[W[1], W[22], W[196], W[186]]/2 + SB[W[1], W[22], W[196], W[187]]/2 + 
   SB[W[1], W[22], W[196], W[190]]/2 + SB[W[1], W[22], W[220], W[183]]/2 + 
   SB[W[1], W[22], W[220], W[186]]/2 + SB[W[1], W[22], W[220], W[187]]/2 + 
   SB[W[1], W[22], W[220], W[190]]/2 + SB[W[1], W[49], W[1], W[2]]/2 + 
   SB[W[1], W[49], W[1], W[6]]/2 - SB[W[1], W[49], W[1], W[28]]/2 - 
   SB[W[1], W[49], W[1], W[33]]/2 + SB[W[1], W[49], W[2], W[2]]/2 - 
   SB[W[1], W[49], W[2], W[6]]/2 - SB[W[1], W[49], W[2], W[28]]/2 + 
   SB[W[1], W[49], W[2], W[33]]/2 - SB[W[1], W[49], W[6], W[2]]/2 + 
   SB[W[1], W[49], W[6], W[6]]/2 + SB[W[1], W[49], W[6], W[28]]/2 - 
   SB[W[1], W[49], W[6], W[33]]/2 - SB[W[1], W[49], W[16], W[2]] + 
   SB[W[1], W[49], W[16], W[28]] - SB[W[1], W[49], W[22], W[6]] + 
   SB[W[1], W[49], W[22], W[33]] + SB[W[1], W[49], W[46], W[2]]/2 + 
   SB[W[1], W[49], W[46], W[6]]/2 - SB[W[1], W[49], W[46], W[28]]/2 - 
   SB[W[1], W[49], W[46], W[33]]/2 + SB[W[1], W[49], W[182], W[183]]/2 + 
   SB[W[1], W[49], W[182], W[186]]/2 + SB[W[1], W[49], W[182], W[187]]/2 + 
   SB[W[1], W[49], W[182], W[190]]/2 - SB[W[1], W[49], W[183], W[183]]/2 - 
   SB[W[1], W[49], W[183], W[186]]/2 - SB[W[1], W[49], W[183], W[187]]/2 - 
   SB[W[1], W[49], W[183], W[190]]/2 - SB[W[1], W[49], W[187], W[183]]/2 - 
   SB[W[1], W[49], W[187], W[186]]/2 - SB[W[1], W[49], W[187], W[187]]/2 - 
   SB[W[1], W[49], W[187], W[190]]/2 - SB[W[1], W[49], W[188], W[183]]/2 - 
   SB[W[1], W[49], W[188], W[186]]/2 - SB[W[1], W[49], W[188], W[187]]/2 - 
   SB[W[1], W[49], W[188], W[190]]/2 + SB[W[1], W[49], W[189], W[183]]/2 + 
   SB[W[1], W[49], W[189], W[186]]/2 + SB[W[1], W[49], W[189], W[187]]/2 + 
   SB[W[1], W[49], W[189], W[190]]/2 - SB[W[1], W[49], W[190], W[183]]/2 - 
   SB[W[1], W[49], W[190], W[186]]/2 - SB[W[1], W[49], W[190], W[187]]/2 - 
   SB[W[1], W[49], W[190], W[190]]/2 - SB[W[1], W[49], W[196], W[183]]/2 - 
   SB[W[1], W[49], W[196], W[186]]/2 - SB[W[1], W[49], W[196], W[187]]/2 - 
   SB[W[1], W[49], W[196], W[190]]/2 - SB[W[1], W[49], W[220], W[183]]/2 - 
   SB[W[1], W[49], W[220], W[186]]/2 - SB[W[1], W[49], W[220], W[187]]/2 - 
   SB[W[1], W[49], W[220], W[190]]/2 - SB[W[2], W[1], W[6], W[2]]/2 - 
   SB[W[2], W[1], W[6], W[6]]/2 + SB[W[2], W[1], W[6], W[28]]/2 + 
   SB[W[2], W[1], W[6], W[33]]/2 - SB[W[2], W[1], W[16], W[2]] + 
   SB[W[2], W[1], W[16], W[28]] + SB[W[2], W[1], W[22], W[6]] - 
   SB[W[2], W[1], W[22], W[33]] + SB[W[2], W[1], W[28], W[2]]/2 + 
   SB[W[2], W[1], W[28], W[6]]/2 - SB[W[2], W[1], W[28], W[28]]/2 - 
   SB[W[2], W[1], W[28], W[33]]/2 + SB[W[2], W[1], W[49], W[2]]/2 - 
   SB[W[2], W[1], W[49], W[6]]/2 - SB[W[2], W[1], W[49], W[28]]/2 + 
   SB[W[2], W[1], W[49], W[33]]/2 + SB[W[2], W[1], W[187], W[183]]/2 + 
   SB[W[2], W[1], W[187], W[186]]/2 + SB[W[2], W[1], W[187], W[187]]/2 + 
   SB[W[2], W[1], W[187], W[190]]/2 + SB[W[2], W[4], W[2], W[2]]/4 + 
   SB[W[2], W[4], W[2], W[6]]/4 + SB[W[2], W[4], W[2], W[28]]/4 + 
   SB[W[2], W[4], W[2], W[33]]/4 - SB[W[2], W[4], W[2], W[37]]/2 - 
   SB[W[2], W[4], W[2], W[43]]/2 - SB[W[2], W[4], W[6], W[2]]/4 - 
   SB[W[2], W[4], W[6], W[6]]/4 - SB[W[2], W[4], W[6], W[28]]/4 - 
   SB[W[2], W[4], W[6], W[33]]/4 + SB[W[2], W[4], W[6], W[37]]/2 + 
   SB[W[2], W[4], W[6], W[43]]/2 + SB[W[2], W[4], W[19], W[6]] - 
   SB[W[2], W[4], W[19], W[37]] - SB[W[2], W[4], W[25], W[2]] + 
   SB[W[2], W[4], W[25], W[43]] + SB[W[2], W[4], W[49], W[2]]/2 - 
   SB[W[2], W[4], W[49], W[6]]/2 - SB[W[2], W[4], W[49], W[28]]/2 + 
   SB[W[2], W[4], W[49], W[33]]/2 - SB[W[2], W[4], W[89], W[2]]/4 - 
   SB[W[2], W[4], W[89], W[6]]/4 + SB[W[2], W[4], W[89], W[28]]/4 - 
   SB[W[2], W[4], W[89], W[33]]/4 + SB[W[2], W[4], W[89], W[37]]/2 + 
   SB[W[2], W[4], W[91], W[2]]/4 + SB[W[2], W[4], W[91], W[6]]/4 + 
   SB[W[2], W[4], W[91], W[28]]/4 - SB[W[2], W[4], W[91], W[33]]/4 - 
   SB[W[2], W[4], W[91], W[43]]/2 - SB[W[2], W[4], W[182], W[183]]/4 - 
   SB[W[2], W[4], W[182], W[186]]/4 - SB[W[2], W[4], W[182], W[187]]/4 - 
   SB[W[2], W[4], W[182], W[190]]/4 - SB[W[2], W[4], W[183], W[183]]/4 - 
   SB[W[2], W[4], W[183], W[186]]/4 - SB[W[2], W[4], W[183], W[187]]/4 - 
   SB[W[2], W[4], W[183], W[190]]/4 - SB[W[2], W[4], W[186], W[183]]/4 - 
   SB[W[2], W[4], W[186], W[186]]/4 - SB[W[2], W[4], W[186], W[187]]/4 - 
   SB[W[2], W[4], W[186], W[190]]/4 + SB[W[2], W[4], W[187], W[183]]/4 + 
   SB[W[2], W[4], W[187], W[186]]/4 + SB[W[2], W[4], W[187], W[187]]/4 + 
   SB[W[2], W[4], W[187], W[190]]/4 + SB[W[2], W[4], W[188], W[183]]/4 + 
   SB[W[2], W[4], W[188], W[186]]/4 + SB[W[2], W[4], W[188], W[187]]/4 + 
   SB[W[2], W[4], W[188], W[190]]/4 - SB[W[2], W[4], W[190], W[183]]/4 - 
   SB[W[2], W[4], W[190], W[186]]/4 - SB[W[2], W[4], W[190], W[187]]/4 - 
   SB[W[2], W[4], W[190], W[190]]/4 - SB[W[2], W[4], W[207], W[183]]/4 - 
   SB[W[2], W[4], W[207], W[186]]/4 - SB[W[2], W[4], W[207], W[187]]/4 - 
   SB[W[2], W[4], W[207], W[190]]/4 - SB[W[2], W[4], W[211], W[183]]/4 - 
   SB[W[2], W[4], W[211], W[186]]/4 - SB[W[2], W[4], W[211], W[187]]/4 - 
   SB[W[2], W[4], W[211], W[190]]/4 - SB[W[2], W[6], W[1], W[2]]/2 - 
   SB[W[2], W[6], W[1], W[6]]/2 + SB[W[2], W[6], W[1], W[28]]/2 + 
   SB[W[2], W[6], W[1], W[33]]/2 - SB[W[2], W[6], W[2], W[2]]/4 - 
   SB[W[2], W[6], W[2], W[6]]/4 - SB[W[2], W[6], W[2], W[28]]/4 - 
   SB[W[2], W[6], W[2], W[33]]/4 + SB[W[2], W[6], W[2], W[37]]/2 + 
   SB[W[2], W[6], W[2], W[43]]/2 - SB[W[2], W[6], W[6], W[2]]/4 - 
   SB[W[2], W[6], W[6], W[6]]/4 - SB[W[2], W[6], W[6], W[28]]/4 - 
   SB[W[2], W[6], W[6], W[33]]/4 + SB[W[2], W[6], W[6], W[37]]/2 + 
   SB[W[2], W[6], W[6], W[43]]/2 + SB[W[2], W[6], W[89], W[2]]/4 + 
   SB[W[2], W[6], W[89], W[6]]/4 - SB[W[2], W[6], W[89], W[28]]/4 + 
   SB[W[2], W[6], W[89], W[33]]/4 - SB[W[2], W[6], W[89], W[37]]/2 + 
   SB[W[2], W[6], W[91], W[2]]/4 + SB[W[2], W[6], W[91], W[6]]/4 + 
   SB[W[2], W[6], W[91], W[28]]/4 - SB[W[2], W[6], W[91], W[33]]/4 - 
   SB[W[2], W[6], W[91], W[43]]/2 - SB[W[2], W[6], W[182], W[183]]/4 - 
   SB[W[2], W[6], W[182], W[186]]/4 - SB[W[2], W[6], W[182], W[187]]/4 - 
   SB[W[2], W[6], W[182], W[190]]/4 + SB[W[2], W[6], W[183], W[183]]/4 + 
   SB[W[2], W[6], W[183], W[186]]/4 + SB[W[2], W[6], W[183], W[187]]/4 + 
   SB[W[2], W[6], W[183], W[190]]/4 + SB[W[2], W[6], W[186], W[183]]/4 + 
   SB[W[2], W[6], W[186], W[186]]/4 + SB[W[2], W[6], W[186], W[187]]/4 + 
   SB[W[2], W[6], W[186], W[190]]/4 + SB[W[2], W[6], W[187], W[183]]/4 + 
   SB[W[2], W[6], W[187], W[186]]/4 + SB[W[2], W[6], W[187], W[187]]/4 + 
   SB[W[2], W[6], W[187], W[190]]/4 + SB[W[2], W[6], W[188], W[183]]/4 + 
   SB[W[2], W[6], W[188], W[186]]/4 + SB[W[2], W[6], W[188], W[187]]/4 + 
   SB[W[2], W[6], W[188], W[190]]/4 + SB[W[2], W[6], W[190], W[183]]/4 + 
   SB[W[2], W[6], W[190], W[186]]/4 + SB[W[2], W[6], W[190], W[187]]/4 + 
   SB[W[2], W[6], W[190], W[190]]/4 - SB[W[2], W[6], W[207], W[183]]/4 - 
   SB[W[2], W[6], W[207], W[186]]/4 - SB[W[2], W[6], W[207], W[187]]/4 - 
   SB[W[2], W[6], W[207], W[190]]/4 + SB[W[2], W[6], W[211], W[183]]/4 + 
   SB[W[2], W[6], W[211], W[186]]/4 + SB[W[2], W[6], W[211], W[187]]/4 + 
   SB[W[2], W[6], W[211], W[190]]/4 - SB[W[2], W[7], W[1], W[2]]/2 - 
   SB[W[2], W[7], W[1], W[6]]/2 + SB[W[2], W[7], W[1], W[28]]/2 + 
   SB[W[2], W[7], W[1], W[33]]/2 - SB[W[2], W[7], W[2], W[2]]/2 - 
   SB[W[2], W[7], W[2], W[6]]/2 + SB[W[2], W[7], W[2], W[28]]/2 - 
   SB[W[2], W[7], W[2], W[33]]/2 + SB[W[2], W[7], W[2], W[37]] + 
   SB[W[2], W[7], W[16], W[2]] - SB[W[2], W[7], W[16], W[28]] - 
   SB[W[2], W[7], W[19], W[6]] + SB[W[2], W[7], W[19], W[37]] - 
   SB[W[2], W[7], W[49], W[2]]/2 + SB[W[2], W[7], W[49], W[6]]/2 + 
   SB[W[2], W[7], W[49], W[28]]/2 - SB[W[2], W[7], W[49], W[33]]/2 + 
   SB[W[2], W[7], W[89], W[2]]/2 + SB[W[2], W[7], W[89], W[6]]/2 - 
   SB[W[2], W[7], W[89], W[28]]/2 + SB[W[2], W[7], W[89], W[33]]/2 - 
   SB[W[2], W[7], W[89], W[37]] + SB[W[2], W[7], W[183], W[183]]/2 + 
   SB[W[2], W[7], W[183], W[186]]/2 + SB[W[2], W[7], W[183], W[187]]/2 + 
   SB[W[2], W[7], W[183], W[190]]/2 + SB[W[2], W[7], W[186], W[183]]/2 + 
   SB[W[2], W[7], W[186], W[186]]/2 + SB[W[2], W[7], W[186], W[187]]/2 + 
   SB[W[2], W[7], W[186], W[190]]/2 + SB[W[2], W[7], W[190], W[183]]/2 + 
   SB[W[2], W[7], W[190], W[186]]/2 + SB[W[2], W[7], W[190], W[187]]/2 + 
   SB[W[2], W[7], W[190], W[190]]/2 + SB[W[2], W[7], W[211], W[183]]/2 + 
   SB[W[2], W[7], W[211], W[186]]/2 + SB[W[2], W[7], W[211], W[187]]/2 + 
   SB[W[2], W[7], W[211], W[190]]/2 + SB[W[2], W[9], W[1], W[2]]/2 + 
   SB[W[2], W[9], W[1], W[6]]/2 - SB[W[2], W[9], W[1], W[28]]/2 - 
   SB[W[2], W[9], W[1], W[33]]/2 + SB[W[2], W[9], W[6], W[2]]/2 + 
   SB[W[2], W[9], W[6], W[6]]/2 + SB[W[2], W[9], W[6], W[28]]/2 - 
   SB[W[2], W[9], W[6], W[33]]/2 - SB[W[2], W[9], W[6], W[43]] - 
   SB[W[2], W[9], W[22], W[6]] + SB[W[2], W[9], W[22], W[33]] + 
   SB[W[2], W[9], W[25], W[2]] - SB[W[2], W[9], W[25], W[43]] - 
   SB[W[2], W[9], W[49], W[2]]/2 + SB[W[2], W[9], W[49], W[6]]/2 + 
   SB[W[2], W[9], W[49], W[28]]/2 - SB[W[2], W[9], W[49], W[33]]/2 - 
   SB[W[2], W[9], W[91], W[2]]/2 - SB[W[2], W[9], W[91], W[6]]/2 - 
   SB[W[2], W[9], W[91], W[28]]/2 + SB[W[2], W[9], W[91], W[33]]/2 + 
   SB[W[2], W[9], W[91], W[43]] + SB[W[2], W[9], W[182], W[183]]/2 + 
   SB[W[2], W[9], W[182], W[186]]/2 + SB[W[2], W[9], W[182], W[187]]/2 + 
   SB[W[2], W[9], W[182], W[190]]/2 - SB[W[2], W[9], W[187], W[183]]/2 - 
   SB[W[2], W[9], W[187], W[186]]/2 - SB[W[2], W[9], W[187], W[187]]/2 - 
   SB[W[2], W[9], W[187], W[190]]/2 - SB[W[2], W[9], W[188], W[183]]/2 - 
   SB[W[2], W[9], W[188], W[186]]/2 - SB[W[2], W[9], W[188], W[187]]/2 - 
   SB[W[2], W[9], W[188], W[190]]/2 + SB[W[2], W[9], W[207], W[183]]/2 + 
   SB[W[2], W[9], W[207], W[186]]/2 + SB[W[2], W[9], W[207], W[187]]/2 + 
   SB[W[2], W[9], W[207], W[190]]/2 + SB[W[2], W[23], W[1], W[2]]/2 + 
   SB[W[2], W[23], W[1], W[6]]/2 - SB[W[2], W[23], W[1], W[28]]/2 - 
   SB[W[2], W[23], W[1], W[33]]/2 + SB[W[2], W[23], W[2], W[2]]/2 + 
   SB[W[2], W[23], W[2], W[6]]/2 - SB[W[2], W[23], W[2], W[28]]/2 + 
   SB[W[2], W[23], W[2], W[33]]/2 - SB[W[2], W[23], W[2], W[37]] + 
   SB[W[2], W[23], W[6], W[2]]/2 + SB[W[2], W[23], W[6], W[6]]/2 - 
   SB[W[2], W[23], W[6], W[28]]/2 + SB[W[2], W[23], W[6], W[33]]/2 - 
   SB[W[2], W[23], W[6], W[37]] - SB[W[2], W[23], W[28], W[2]]/2 - 
   SB[W[2], W[23], W[28], W[6]]/2 + SB[W[2], W[23], W[28], W[28]]/2 + 
   SB[W[2], W[23], W[28], W[33]]/2 - SB[W[2], W[23], W[89], W[2]]/2 - 
   SB[W[2], W[23], W[89], W[6]]/2 + SB[W[2], W[23], W[89], W[28]]/2 - 
   SB[W[2], W[23], W[89], W[33]]/2 + SB[W[2], W[23], W[89], W[37]] - 
   SB[W[2], W[23], W[183], W[183]]/2 - SB[W[2], W[23], W[183], W[186]]/2 - 
   SB[W[2], W[23], W[183], W[187]]/2 - SB[W[2], W[23], W[183], W[190]]/2 - 
   SB[W[2], W[23], W[186], W[183]]/2 - SB[W[2], W[23], W[186], W[186]]/2 - 
   SB[W[2], W[23], W[186], W[187]]/2 - SB[W[2], W[23], W[186], W[190]]/2 - 
   SB[W[2], W[23], W[187], W[183]]/2 - SB[W[2], W[23], W[187], W[186]]/2 - 
   SB[W[2], W[23], W[187], W[187]]/2 - SB[W[2], W[23], W[187], W[190]]/2 - 
   SB[W[2], W[23], W[190], W[183]]/2 - SB[W[2], W[23], W[190], W[186]]/2 - 
   SB[W[2], W[23], W[190], W[187]]/2 - SB[W[2], W[23], W[190], W[190]]/2 - 
   SB[W[2], W[23], W[211], W[183]]/2 - SB[W[2], W[23], W[211], W[186]]/2 - 
   SB[W[2], W[23], W[211], W[187]]/2 - SB[W[2], W[23], W[211], W[190]]/2 + 
   SB[W[2], W[160], W[158], W[2]]/4 + SB[W[2], W[160], W[158], W[6]]/4 + 
   SB[W[2], W[160], W[158], W[28]]/4 + SB[W[2], W[160], W[158], W[33]]/4 - 
   SB[W[2], W[160], W[158], W[37]]/2 - SB[W[2], W[160], W[158], W[43]]/2 + 
   SB[W[2], W[160], W[160], W[2]]/4 + SB[W[2], W[160], W[160], W[6]]/4 + 
   SB[W[2], W[160], W[160], W[28]]/4 + SB[W[2], W[160], W[160], W[33]]/4 - 
   SB[W[2], W[160], W[160], W[37]]/2 - SB[W[2], W[160], W[160], W[43]]/2 + 
   SB[W[2], W[160], W[164], W[2]]/4 + SB[W[2], W[160], W[164], W[6]]/4 - 
   SB[W[2], W[160], W[164], W[28]]/4 + SB[W[2], W[160], W[164], W[33]]/4 - 
   SB[W[2], W[160], W[164], W[37]]/2 + SB[W[2], W[160], W[166], W[2]]/4 + 
   SB[W[2], W[160], W[166], W[6]]/4 + SB[W[2], W[160], W[166], W[28]]/4 - 
   SB[W[2], W[160], W[166], W[33]]/4 - SB[W[2], W[160], W[166], W[43]]/2 + 
   SB[W[2], W[160], W[276], W[183]]/4 + SB[W[2], W[160], W[276], W[186]]/4 + 
   SB[W[2], W[160], W[276], W[187]]/4 + SB[W[2], W[160], W[276], W[190]]/4 + 
   SB[W[2], W[160], W[278], W[183]]/4 + SB[W[2], W[160], W[278], W[186]]/4 + 
   SB[W[2], W[160], W[278], W[187]]/4 + SB[W[2], W[160], W[278], W[190]]/4 + 
   SB[W[4], W[2], W[2], W[2]]/4 + SB[W[4], W[2], W[2], W[6]]/4 + 
   SB[W[4], W[2], W[2], W[28]]/4 + SB[W[4], W[2], W[2], W[33]]/4 - 
   SB[W[4], W[2], W[2], W[37]]/2 - SB[W[4], W[2], W[2], W[43]]/2 - 
   SB[W[4], W[2], W[6], W[2]]/4 - SB[W[4], W[2], W[6], W[6]]/4 - 
   SB[W[4], W[2], W[6], W[28]]/4 - SB[W[4], W[2], W[6], W[33]]/4 + 
   SB[W[4], W[2], W[6], W[37]]/2 + SB[W[4], W[2], W[6], W[43]]/2 + 
   SB[W[4], W[2], W[19], W[6]] - SB[W[4], W[2], W[19], W[37]] - 
   SB[W[4], W[2], W[25], W[2]] + SB[W[4], W[2], W[25], W[43]] + 
   SB[W[4], W[2], W[49], W[2]]/2 - SB[W[4], W[2], W[49], W[6]]/2 - 
   SB[W[4], W[2], W[49], W[28]]/2 + SB[W[4], W[2], W[49], W[33]]/2 - 
   SB[W[4], W[2], W[89], W[2]]/4 - SB[W[4], W[2], W[89], W[6]]/4 + 
   SB[W[4], W[2], W[89], W[28]]/4 - SB[W[4], W[2], W[89], W[33]]/4 + 
   SB[W[4], W[2], W[89], W[37]]/2 + SB[W[4], W[2], W[91], W[2]]/4 + 
   SB[W[4], W[2], W[91], W[6]]/4 + SB[W[4], W[2], W[91], W[28]]/4 - 
   SB[W[4], W[2], W[91], W[33]]/4 - SB[W[4], W[2], W[91], W[43]]/2 - 
   SB[W[4], W[2], W[182], W[183]]/4 - SB[W[4], W[2], W[182], W[186]]/4 - 
   SB[W[4], W[2], W[182], W[187]]/4 - SB[W[4], W[2], W[182], W[190]]/4 - 
   SB[W[4], W[2], W[183], W[183]]/4 - SB[W[4], W[2], W[183], W[186]]/4 - 
   SB[W[4], W[2], W[183], W[187]]/4 - SB[W[4], W[2], W[183], W[190]]/4 - 
   SB[W[4], W[2], W[186], W[183]]/4 - SB[W[4], W[2], W[186], W[186]]/4 - 
   SB[W[4], W[2], W[186], W[187]]/4 - SB[W[4], W[2], W[186], W[190]]/4 + 
   SB[W[4], W[2], W[187], W[183]]/4 + SB[W[4], W[2], W[187], W[186]]/4 + 
   SB[W[4], W[2], W[187], W[187]]/4 + SB[W[4], W[2], W[187], W[190]]/4 + 
   SB[W[4], W[2], W[188], W[183]]/4 + SB[W[4], W[2], W[188], W[186]]/4 + 
   SB[W[4], W[2], W[188], W[187]]/4 + SB[W[4], W[2], W[188], W[190]]/4 - 
   SB[W[4], W[2], W[190], W[183]]/4 - SB[W[4], W[2], W[190], W[186]]/4 - 
   SB[W[4], W[2], W[190], W[187]]/4 - SB[W[4], W[2], W[190], W[190]]/4 - 
   SB[W[4], W[2], W[207], W[183]]/4 - SB[W[4], W[2], W[207], W[186]]/4 - 
   SB[W[4], W[2], W[207], W[187]]/4 - SB[W[4], W[2], W[207], W[190]]/4 - 
   SB[W[4], W[2], W[211], W[183]]/4 - SB[W[4], W[2], W[211], W[186]]/4 - 
   SB[W[4], W[2], W[211], W[187]]/4 - SB[W[4], W[2], W[211], W[190]]/4 - 
   SB[W[4], W[6], W[2], W[2]]/4 - SB[W[4], W[6], W[2], W[6]]/4 - 
   SB[W[4], W[6], W[2], W[28]]/4 - SB[W[4], W[6], W[2], W[33]]/4 + 
   SB[W[4], W[6], W[2], W[37]]/2 + SB[W[4], W[6], W[2], W[43]]/2 + 
   SB[W[4], W[6], W[6], W[2]]/4 + SB[W[4], W[6], W[6], W[6]]/4 + 
   SB[W[4], W[6], W[6], W[28]]/4 + SB[W[4], W[6], W[6], W[33]]/4 - 
   SB[W[4], W[6], W[6], W[37]]/2 - SB[W[4], W[6], W[6], W[43]]/2 - 
   SB[W[4], W[6], W[19], W[6]] + SB[W[4], W[6], W[19], W[37]] + 
   SB[W[4], W[6], W[25], W[2]] - SB[W[4], W[6], W[25], W[43]] - 
   SB[W[4], W[6], W[49], W[2]]/2 + SB[W[4], W[6], W[49], W[6]]/2 + 
   SB[W[4], W[6], W[49], W[28]]/2 - SB[W[4], W[6], W[49], W[33]]/2 + 
   SB[W[4], W[6], W[89], W[2]]/4 + SB[W[4], W[6], W[89], W[6]]/4 - 
   SB[W[4], W[6], W[89], W[28]]/4 + SB[W[4], W[6], W[89], W[33]]/4 - 
   SB[W[4], W[6], W[89], W[37]]/2 - SB[W[4], W[6], W[91], W[2]]/4 - 
   SB[W[4], W[6], W[91], W[6]]/4 - SB[W[4], W[6], W[91], W[28]]/4 + 
   SB[W[4], W[6], W[91], W[33]]/4 + SB[W[4], W[6], W[91], W[43]]/2 + 
   SB[W[4], W[6], W[182], W[183]]/4 + SB[W[4], W[6], W[182], W[186]]/4 + 
   SB[W[4], W[6], W[182], W[187]]/4 + SB[W[4], W[6], W[182], W[190]]/4 + 
   SB[W[4], W[6], W[183], W[183]]/4 + SB[W[4], W[6], W[183], W[186]]/4 + 
   SB[W[4], W[6], W[183], W[187]]/4 + SB[W[4], W[6], W[183], W[190]]/4 + 
   SB[W[4], W[6], W[186], W[183]]/4 + SB[W[4], W[6], W[186], W[186]]/4 + 
   SB[W[4], W[6], W[186], W[187]]/4 + SB[W[4], W[6], W[186], W[190]]/4 - 
   SB[W[4], W[6], W[187], W[183]]/4 - SB[W[4], W[6], W[187], W[186]]/4 - 
   SB[W[4], W[6], W[187], W[187]]/4 - SB[W[4], W[6], W[187], W[190]]/4 - 
   SB[W[4], W[6], W[188], W[183]]/4 - SB[W[4], W[6], W[188], W[186]]/4 - 
   SB[W[4], W[6], W[188], W[187]]/4 - SB[W[4], W[6], W[188], W[190]]/4 + 
   SB[W[4], W[6], W[190], W[183]]/4 + SB[W[4], W[6], W[190], W[186]]/4 + 
   SB[W[4], W[6], W[190], W[187]]/4 + SB[W[4], W[6], W[190], W[190]]/4 + 
   SB[W[4], W[6], W[207], W[183]]/4 + SB[W[4], W[6], W[207], W[186]]/4 + 
   SB[W[4], W[6], W[207], W[187]]/4 + SB[W[4], W[6], W[207], W[190]]/4 + 
   SB[W[4], W[6], W[211], W[183]]/4 + SB[W[4], W[6], W[211], W[186]]/4 + 
   SB[W[4], W[6], W[211], W[187]]/4 + SB[W[4], W[6], W[211], W[190]]/4 - 
   SB[W[4], W[7], W[1], W[2]]/2 - SB[W[4], W[7], W[1], W[6]]/2 + 
   SB[W[4], W[7], W[1], W[28]]/2 + SB[W[4], W[7], W[1], W[33]]/2 - 
   SB[W[4], W[7], W[2], W[2]]/2 - SB[W[4], W[7], W[2], W[6]]/2 + 
   SB[W[4], W[7], W[2], W[28]]/2 - SB[W[4], W[7], W[2], W[33]]/2 + 
   SB[W[4], W[7], W[2], W[37]] + SB[W[4], W[7], W[16], W[2]] - 
   SB[W[4], W[7], W[16], W[28]] - SB[W[4], W[7], W[19], W[6]] + 
   SB[W[4], W[7], W[19], W[37]] - SB[W[4], W[7], W[49], W[2]]/2 + 
   SB[W[4], W[7], W[49], W[6]]/2 + SB[W[4], W[7], W[49], W[28]]/2 - 
   SB[W[4], W[7], W[49], W[33]]/2 + SB[W[4], W[7], W[89], W[2]]/2 + 
   SB[W[4], W[7], W[89], W[6]]/2 - SB[W[4], W[7], W[89], W[28]]/2 + 
   SB[W[4], W[7], W[89], W[33]]/2 - SB[W[4], W[7], W[89], W[37]] + 
   SB[W[4], W[7], W[183], W[183]]/2 + SB[W[4], W[7], W[183], W[186]]/2 + 
   SB[W[4], W[7], W[183], W[187]]/2 + SB[W[4], W[7], W[183], W[190]]/2 + 
   SB[W[4], W[7], W[186], W[183]]/2 + SB[W[4], W[7], W[186], W[186]]/2 + 
   SB[W[4], W[7], W[186], W[187]]/2 + SB[W[4], W[7], W[186], W[190]]/2 + 
   SB[W[4], W[7], W[190], W[183]]/2 + SB[W[4], W[7], W[190], W[186]]/2 + 
   SB[W[4], W[7], W[190], W[187]]/2 + SB[W[4], W[7], W[190], W[190]]/2 + 
   SB[W[4], W[7], W[211], W[183]]/2 + SB[W[4], W[7], W[211], W[186]]/2 + 
   SB[W[4], W[7], W[211], W[187]]/2 + SB[W[4], W[7], W[211], W[190]]/2 - 
   SB[W[4], W[9], W[1], W[2]]/2 - SB[W[4], W[9], W[1], W[6]]/2 + 
   SB[W[4], W[9], W[1], W[28]]/2 + SB[W[4], W[9], W[1], W[33]]/2 - 
   SB[W[4], W[9], W[6], W[2]]/2 - SB[W[4], W[9], W[6], W[6]]/2 - 
   SB[W[4], W[9], W[6], W[28]]/2 + SB[W[4], W[9], W[6], W[33]]/2 + 
   SB[W[4], W[9], W[6], W[43]] + SB[W[4], W[9], W[22], W[6]] - 
   SB[W[4], W[9], W[22], W[33]] - SB[W[4], W[9], W[25], W[2]] + 
   SB[W[4], W[9], W[25], W[43]] + SB[W[4], W[9], W[49], W[2]]/2 - 
   SB[W[4], W[9], W[49], W[6]]/2 - SB[W[4], W[9], W[49], W[28]]/2 + 
   SB[W[4], W[9], W[49], W[33]]/2 + SB[W[4], W[9], W[91], W[2]]/2 + 
   SB[W[4], W[9], W[91], W[6]]/2 + SB[W[4], W[9], W[91], W[28]]/2 - 
   SB[W[4], W[9], W[91], W[33]]/2 - SB[W[4], W[9], W[91], W[43]] - 
   SB[W[4], W[9], W[182], W[183]]/2 - SB[W[4], W[9], W[182], W[186]]/2 - 
   SB[W[4], W[9], W[182], W[187]]/2 - SB[W[4], W[9], W[182], W[190]]/2 + 
   SB[W[4], W[9], W[187], W[183]]/2 + SB[W[4], W[9], W[187], W[186]]/2 + 
   SB[W[4], W[9], W[187], W[187]]/2 + SB[W[4], W[9], W[187], W[190]]/2 + 
   SB[W[4], W[9], W[188], W[183]]/2 + SB[W[4], W[9], W[188], W[186]]/2 + 
   SB[W[4], W[9], W[188], W[187]]/2 + SB[W[4], W[9], W[188], W[190]]/2 - 
   SB[W[4], W[9], W[207], W[183]]/2 - SB[W[4], W[9], W[207], W[186]]/2 - 
   SB[W[4], W[9], W[207], W[187]]/2 - SB[W[4], W[9], W[207], W[190]]/2 + 
   SB[W[4], W[19], W[2], W[6]] - SB[W[4], W[19], W[2], W[37]] + 
   SB[W[4], W[19], W[6], W[2]]/2 - SB[W[4], W[19], W[6], W[6]]/2 - 
   SB[W[4], W[19], W[6], W[28]]/2 + SB[W[4], W[19], W[6], W[33]]/2 + 
   SB[W[4], W[19], W[19], W[6]] - SB[W[4], W[19], W[19], W[37]] + 
   SB[W[4], W[19], W[22], W[6]] - SB[W[4], W[19], W[22], W[33]] - 
   SB[W[4], W[19], W[46], W[2]]/2 - SB[W[4], W[19], W[46], W[6]]/2 + 
   SB[W[4], W[19], W[46], W[28]]/2 + SB[W[4], W[19], W[46], W[33]]/2 + 
   SB[W[4], W[19], W[49], W[2]]/2 - SB[W[4], W[19], W[49], W[6]]/2 - 
   SB[W[4], W[19], W[49], W[28]]/2 + SB[W[4], W[19], W[49], W[33]]/2 - 
   SB[W[4], W[19], W[89], W[2]]/2 - SB[W[4], W[19], W[89], W[6]]/2 + 
   SB[W[4], W[19], W[89], W[28]]/2 - SB[W[4], W[19], W[89], W[33]]/2 + 
   SB[W[4], W[19], W[89], W[37]] - SB[W[4], W[19], W[182], W[183]]/2 - 
   SB[W[4], W[19], W[182], W[186]]/2 - SB[W[4], W[19], W[182], W[187]]/2 - 
   SB[W[4], W[19], W[182], W[190]]/2 - SB[W[4], W[19], W[186], W[183]]/2 - 
   SB[W[4], W[19], W[186], W[186]]/2 - SB[W[4], W[19], W[186], W[187]]/2 - 
   SB[W[4], W[19], W[186], W[190]]/2 + SB[W[4], W[19], W[187], W[183]]/2 + 
   SB[W[4], W[19], W[187], W[186]]/2 + SB[W[4], W[19], W[187], W[187]]/2 + 
   SB[W[4], W[19], W[187], W[190]]/2 + SB[W[4], W[19], W[188], W[183]]/2 + 
   SB[W[4], W[19], W[188], W[186]]/2 + SB[W[4], W[19], W[188], W[187]]/2 + 
   SB[W[4], W[19], W[188], W[190]]/2 - SB[W[4], W[19], W[189], W[183]]/2 - 
   SB[W[4], W[19], W[189], W[186]]/2 - SB[W[4], W[19], W[189], W[187]]/2 - 
   SB[W[4], W[19], W[189], W[190]]/2 + SB[W[4], W[19], W[196], W[183]]/2 + 
   SB[W[4], W[19], W[196], W[186]]/2 + SB[W[4], W[19], W[196], W[187]]/2 + 
   SB[W[4], W[19], W[196], W[190]]/2 - SB[W[4], W[19], W[211], W[183]]/2 - 
   SB[W[4], W[19], W[211], W[186]]/2 - SB[W[4], W[19], W[211], W[187]]/2 - 
   SB[W[4], W[19], W[211], W[190]]/2 + SB[W[4], W[19], W[220], W[183]]/2 + 
   SB[W[4], W[19], W[220], W[186]]/2 + SB[W[4], W[19], W[220], W[187]]/2 + 
   SB[W[4], W[19], W[220], W[190]]/2 - SB[W[4], W[25], W[2], W[2]]/2 + 
   SB[W[4], W[25], W[2], W[6]]/2 + SB[W[4], W[25], W[2], W[28]]/2 - 
   SB[W[4], W[25], W[2], W[33]]/2 + SB[W[4], W[25], W[6], W[2]] - 
   SB[W[4], W[25], W[6], W[43]] + SB[W[4], W[25], W[16], W[2]] - 
   SB[W[4], W[25], W[16], W[28]] + SB[W[4], W[25], W[25], W[2]] - 
   SB[W[4], W[25], W[25], W[43]] - SB[W[4], W[25], W[46], W[2]]/2 - 
   SB[W[4], W[25], W[46], W[6]]/2 + SB[W[4], W[25], W[46], W[28]]/2 + 
   SB[W[4], W[25], W[46], W[33]]/2 - SB[W[4], W[25], W[49], W[2]]/2 + 
   SB[W[4], W[25], W[49], W[6]]/2 + SB[W[4], W[25], W[49], W[28]]/2 - 
   SB[W[4], W[25], W[49], W[33]]/2 - SB[W[4], W[25], W[91], W[2]]/2 - 
   SB[W[4], W[25], W[91], W[6]]/2 - SB[W[4], W[25], W[91], W[28]]/2 + 
   SB[W[4], W[25], W[91], W[33]]/2 + SB[W[4], W[25], W[91], W[43]] + 
   SB[W[4], W[25], W[183], W[183]]/2 + SB[W[4], W[25], W[183], W[186]]/2 + 
   SB[W[4], W[25], W[183], W[187]]/2 + SB[W[4], W[25], W[183], W[190]]/2 - 
   SB[W[4], W[25], W[189], W[183]]/2 - SB[W[4], W[25], W[189], W[186]]/2 - 
   SB[W[4], W[25], W[189], W[187]]/2 - SB[W[4], W[25], W[189], W[190]]/2 + 
   SB[W[4], W[25], W[190], W[183]]/2 + SB[W[4], W[25], W[190], W[186]]/2 + 
   SB[W[4], W[25], W[190], W[187]]/2 + SB[W[4], W[25], W[190], W[190]]/2 + 
   SB[W[4], W[25], W[196], W[183]]/2 + SB[W[4], W[25], W[196], W[186]]/2 + 
   SB[W[4], W[25], W[196], W[187]]/2 + SB[W[4], W[25], W[196], W[190]]/2 + 
   SB[W[4], W[25], W[207], W[183]]/2 + SB[W[4], W[25], W[207], W[186]]/2 + 
   SB[W[4], W[25], W[207], W[187]]/2 + SB[W[4], W[25], W[207], W[190]]/2 + 
   SB[W[4], W[25], W[220], W[183]]/2 + SB[W[4], W[25], W[220], W[186]]/2 + 
   SB[W[4], W[25], W[220], W[187]]/2 + SB[W[4], W[25], W[220], W[190]]/2 + 
   SB[W[4], W[49], W[1], W[2]]/2 + SB[W[4], W[49], W[1], W[6]]/2 - 
   SB[W[4], W[49], W[1], W[28]]/2 - SB[W[4], W[49], W[1], W[33]]/2 + 
   SB[W[4], W[49], W[2], W[2]]/2 - SB[W[4], W[49], W[2], W[6]]/2 - 
   SB[W[4], W[49], W[2], W[28]]/2 + SB[W[4], W[49], W[2], W[33]]/2 - 
   SB[W[4], W[49], W[6], W[2]]/2 + SB[W[4], W[49], W[6], W[6]]/2 + 
   SB[W[4], W[49], W[6], W[28]]/2 - SB[W[4], W[49], W[6], W[33]]/2 - 
   SB[W[4], W[49], W[16], W[2]] + SB[W[4], W[49], W[16], W[28]] - 
   SB[W[4], W[49], W[22], W[6]] + SB[W[4], W[49], W[22], W[33]] + 
   SB[W[4], W[49], W[46], W[2]]/2 + SB[W[4], W[49], W[46], W[6]]/2 - 
   SB[W[4], W[49], W[46], W[28]]/2 - SB[W[4], W[49], W[46], W[33]]/2 + 
   SB[W[4], W[49], W[182], W[183]]/2 + SB[W[4], W[49], W[182], W[186]]/2 + 
   SB[W[4], W[49], W[182], W[187]]/2 + SB[W[4], W[49], W[182], W[190]]/2 - 
   SB[W[4], W[49], W[183], W[183]]/2 - SB[W[4], W[49], W[183], W[186]]/2 - 
   SB[W[4], W[49], W[183], W[187]]/2 - SB[W[4], W[49], W[183], W[190]]/2 - 
   SB[W[4], W[49], W[187], W[183]]/2 - SB[W[4], W[49], W[187], W[186]]/2 - 
   SB[W[4], W[49], W[187], W[187]]/2 - SB[W[4], W[49], W[187], W[190]]/2 - 
   SB[W[4], W[49], W[188], W[183]]/2 - SB[W[4], W[49], W[188], W[186]]/2 - 
   SB[W[4], W[49], W[188], W[187]]/2 - SB[W[4], W[49], W[188], W[190]]/2 + 
   SB[W[4], W[49], W[189], W[183]]/2 + SB[W[4], W[49], W[189], W[186]]/2 + 
   SB[W[4], W[49], W[189], W[187]]/2 + SB[W[4], W[49], W[189], W[190]]/2 - 
   SB[W[4], W[49], W[190], W[183]]/2 - SB[W[4], W[49], W[190], W[186]]/2 - 
   SB[W[4], W[49], W[190], W[187]]/2 - SB[W[4], W[49], W[190], W[190]]/2 - 
   SB[W[4], W[49], W[196], W[183]]/2 - SB[W[4], W[49], W[196], W[186]]/2 - 
   SB[W[4], W[49], W[196], W[187]]/2 - SB[W[4], W[49], W[196], W[190]]/2 - 
   SB[W[4], W[49], W[220], W[183]]/2 - SB[W[4], W[49], W[220], W[186]]/2 - 
   SB[W[4], W[49], W[220], W[187]]/2 - SB[W[4], W[49], W[220], W[190]]/2 - 
   SB[W[4], W[158], W[158], W[2]]/4 - SB[W[4], W[158], W[158], W[6]]/4 - 
   SB[W[4], W[158], W[158], W[28]]/4 - SB[W[4], W[158], W[158], W[33]]/4 + 
   SB[W[4], W[158], W[158], W[37]]/2 + SB[W[4], W[158], W[158], W[43]]/2 - 
   SB[W[4], W[158], W[160], W[2]]/4 - SB[W[4], W[158], W[160], W[6]]/4 - 
   SB[W[4], W[158], W[160], W[28]]/4 - SB[W[4], W[158], W[160], W[33]]/4 + 
   SB[W[4], W[158], W[160], W[37]]/2 + SB[W[4], W[158], W[160], W[43]]/2 - 
   SB[W[4], W[158], W[164], W[2]]/4 - SB[W[4], W[158], W[164], W[6]]/4 + 
   SB[W[4], W[158], W[164], W[28]]/4 - SB[W[4], W[158], W[164], W[33]]/4 + 
   SB[W[4], W[158], W[164], W[37]]/2 - SB[W[4], W[158], W[166], W[2]]/4 - 
   SB[W[4], W[158], W[166], W[6]]/4 - SB[W[4], W[158], W[166], W[28]]/4 + 
   SB[W[4], W[158], W[166], W[33]]/4 + SB[W[4], W[158], W[166], W[43]]/2 - 
   SB[W[4], W[158], W[276], W[183]]/4 - SB[W[4], W[158], W[276], W[186]]/4 - 
   SB[W[4], W[158], W[276], W[187]]/4 - SB[W[4], W[158], W[276], W[190]]/4 - 
   SB[W[4], W[158], W[278], W[183]]/4 - SB[W[4], W[158], W[278], W[186]]/4 - 
   SB[W[4], W[158], W[278], W[187]]/4 - SB[W[4], W[158], W[278], W[190]]/4 - 
   SB[W[4], W[160], W[158], W[2]]/4 - SB[W[4], W[160], W[158], W[6]]/4 - 
   SB[W[4], W[160], W[158], W[28]]/4 - SB[W[4], W[160], W[158], W[33]]/4 + 
   SB[W[4], W[160], W[158], W[37]]/2 + SB[W[4], W[160], W[158], W[43]]/2 - 
   SB[W[4], W[160], W[160], W[2]]/4 - SB[W[4], W[160], W[160], W[6]]/4 - 
   SB[W[4], W[160], W[160], W[28]]/4 - SB[W[4], W[160], W[160], W[33]]/4 + 
   SB[W[4], W[160], W[160], W[37]]/2 + SB[W[4], W[160], W[160], W[43]]/2 - 
   SB[W[4], W[160], W[164], W[2]]/4 - SB[W[4], W[160], W[164], W[6]]/4 + 
   SB[W[4], W[160], W[164], W[28]]/4 - SB[W[4], W[160], W[164], W[33]]/4 + 
   SB[W[4], W[160], W[164], W[37]]/2 - SB[W[4], W[160], W[166], W[2]]/4 - 
   SB[W[4], W[160], W[166], W[6]]/4 - SB[W[4], W[160], W[166], W[28]]/4 + 
   SB[W[4], W[160], W[166], W[33]]/4 + SB[W[4], W[160], W[166], W[43]]/2 - 
   SB[W[4], W[160], W[276], W[183]]/4 - SB[W[4], W[160], W[276], W[186]]/4 - 
   SB[W[4], W[160], W[276], W[187]]/4 - SB[W[4], W[160], W[276], W[190]]/4 - 
   SB[W[4], W[160], W[278], W[183]]/4 - SB[W[4], W[160], W[278], W[186]]/4 - 
   SB[W[4], W[160], W[278], W[187]]/4 - SB[W[4], W[160], W[278], W[190]]/4 - 
   SB[W[6], W[1], W[2], W[2]]/2 - SB[W[6], W[1], W[2], W[6]]/2 + 
   SB[W[6], W[1], W[2], W[28]]/2 + SB[W[6], W[1], W[2], W[33]]/2 + 
   SB[W[6], W[1], W[16], W[2]] - SB[W[6], W[1], W[16], W[28]] - 
   SB[W[6], W[1], W[22], W[6]] + SB[W[6], W[1], W[22], W[33]] + 
   SB[W[6], W[1], W[33], W[2]]/2 + SB[W[6], W[1], W[33], W[6]]/2 - 
   SB[W[6], W[1], W[33], W[28]]/2 - SB[W[6], W[1], W[33], W[33]]/2 - 
   SB[W[6], W[1], W[49], W[2]]/2 + SB[W[6], W[1], W[49], W[6]]/2 + 
   SB[W[6], W[1], W[49], W[28]]/2 - SB[W[6], W[1], W[49], W[33]]/2 + 
   SB[W[6], W[1], W[183], W[183]]/2 + SB[W[6], W[1], W[183], W[186]]/2 + 
   SB[W[6], W[1], W[183], W[187]]/2 + SB[W[6], W[1], W[183], W[190]]/2 + 
   SB[W[6], W[1], W[186], W[183]]/2 + SB[W[6], W[1], W[186], W[186]]/2 + 
   SB[W[6], W[1], W[186], W[187]]/2 + SB[W[6], W[1], W[186], W[190]]/2 + 
   SB[W[6], W[1], W[190], W[183]]/2 + SB[W[6], W[1], W[190], W[186]]/2 + 
   SB[W[6], W[1], W[190], W[187]]/2 + SB[W[6], W[1], W[190], W[190]]/2 - 
   SB[W[6], W[2], W[1], W[2]]/2 - SB[W[6], W[2], W[1], W[6]]/2 + 
   SB[W[6], W[2], W[1], W[28]]/2 + SB[W[6], W[2], W[1], W[33]]/2 - 
   SB[W[6], W[2], W[2], W[2]]/4 - SB[W[6], W[2], W[2], W[6]]/4 - 
   SB[W[6], W[2], W[2], W[28]]/4 - SB[W[6], W[2], W[2], W[33]]/4 + 
   SB[W[6], W[2], W[2], W[37]]/2 + SB[W[6], W[2], W[2], W[43]]/2 - 
   SB[W[6], W[2], W[6], W[2]]/4 - SB[W[6], W[2], W[6], W[6]]/4 - 
   SB[W[6], W[2], W[6], W[28]]/4 - SB[W[6], W[2], W[6], W[33]]/4 + 
   SB[W[6], W[2], W[6], W[37]]/2 + SB[W[6], W[2], W[6], W[43]]/2 + 
   SB[W[6], W[2], W[89], W[2]]/4 + SB[W[6], W[2], W[89], W[6]]/4 - 
   SB[W[6], W[2], W[89], W[28]]/4 + SB[W[6], W[2], W[89], W[33]]/4 - 
   SB[W[6], W[2], W[89], W[37]]/2 + SB[W[6], W[2], W[91], W[2]]/4 + 
   SB[W[6], W[2], W[91], W[6]]/4 + SB[W[6], W[2], W[91], W[28]]/4 - 
   SB[W[6], W[2], W[91], W[33]]/4 - SB[W[6], W[2], W[91], W[43]]/2 - 
   SB[W[6], W[2], W[182], W[183]]/4 - SB[W[6], W[2], W[182], W[186]]/4 - 
   SB[W[6], W[2], W[182], W[187]]/4 - SB[W[6], W[2], W[182], W[190]]/4 + 
   SB[W[6], W[2], W[183], W[183]]/4 + SB[W[6], W[2], W[183], W[186]]/4 + 
   SB[W[6], W[2], W[183], W[187]]/4 + SB[W[6], W[2], W[183], W[190]]/4 + 
   SB[W[6], W[2], W[186], W[183]]/4 + SB[W[6], W[2], W[186], W[186]]/4 + 
   SB[W[6], W[2], W[186], W[187]]/4 + SB[W[6], W[2], W[186], W[190]]/4 + 
   SB[W[6], W[2], W[187], W[183]]/4 + SB[W[6], W[2], W[187], W[186]]/4 + 
   SB[W[6], W[2], W[187], W[187]]/4 + SB[W[6], W[2], W[187], W[190]]/4 + 
   SB[W[6], W[2], W[188], W[183]]/4 + SB[W[6], W[2], W[188], W[186]]/4 + 
   SB[W[6], W[2], W[188], W[187]]/4 + SB[W[6], W[2], W[188], W[190]]/4 + 
   SB[W[6], W[2], W[190], W[183]]/4 + SB[W[6], W[2], W[190], W[186]]/4 + 
   SB[W[6], W[2], W[190], W[187]]/4 + SB[W[6], W[2], W[190], W[190]]/4 - 
   SB[W[6], W[2], W[207], W[183]]/4 - SB[W[6], W[2], W[207], W[186]]/4 - 
   SB[W[6], W[2], W[207], W[187]]/4 - SB[W[6], W[2], W[207], W[190]]/4 + 
   SB[W[6], W[2], W[211], W[183]]/4 + SB[W[6], W[2], W[211], W[186]]/4 + 
   SB[W[6], W[2], W[211], W[187]]/4 + SB[W[6], W[2], W[211], W[190]]/4 - 
   SB[W[6], W[4], W[2], W[2]]/4 - SB[W[6], W[4], W[2], W[6]]/4 - 
   SB[W[6], W[4], W[2], W[28]]/4 - SB[W[6], W[4], W[2], W[33]]/4 + 
   SB[W[6], W[4], W[2], W[37]]/2 + SB[W[6], W[4], W[2], W[43]]/2 + 
   SB[W[6], W[4], W[6], W[2]]/4 + SB[W[6], W[4], W[6], W[6]]/4 + 
   SB[W[6], W[4], W[6], W[28]]/4 + SB[W[6], W[4], W[6], W[33]]/4 - 
   SB[W[6], W[4], W[6], W[37]]/2 - SB[W[6], W[4], W[6], W[43]]/2 - 
   SB[W[6], W[4], W[19], W[6]] + SB[W[6], W[4], W[19], W[37]] + 
   SB[W[6], W[4], W[25], W[2]] - SB[W[6], W[4], W[25], W[43]] - 
   SB[W[6], W[4], W[49], W[2]]/2 + SB[W[6], W[4], W[49], W[6]]/2 + 
   SB[W[6], W[4], W[49], W[28]]/2 - SB[W[6], W[4], W[49], W[33]]/2 + 
   SB[W[6], W[4], W[89], W[2]]/4 + SB[W[6], W[4], W[89], W[6]]/4 - 
   SB[W[6], W[4], W[89], W[28]]/4 + SB[W[6], W[4], W[89], W[33]]/4 - 
   SB[W[6], W[4], W[89], W[37]]/2 - SB[W[6], W[4], W[91], W[2]]/4 - 
   SB[W[6], W[4], W[91], W[6]]/4 - SB[W[6], W[4], W[91], W[28]]/4 + 
   SB[W[6], W[4], W[91], W[33]]/4 + SB[W[6], W[4], W[91], W[43]]/2 + 
   SB[W[6], W[4], W[182], W[183]]/4 + SB[W[6], W[4], W[182], W[186]]/4 + 
   SB[W[6], W[4], W[182], W[187]]/4 + SB[W[6], W[4], W[182], W[190]]/4 + 
   SB[W[6], W[4], W[183], W[183]]/4 + SB[W[6], W[4], W[183], W[186]]/4 + 
   SB[W[6], W[4], W[183], W[187]]/4 + SB[W[6], W[4], W[183], W[190]]/4 + 
   SB[W[6], W[4], W[186], W[183]]/4 + SB[W[6], W[4], W[186], W[186]]/4 + 
   SB[W[6], W[4], W[186], W[187]]/4 + SB[W[6], W[4], W[186], W[190]]/4 - 
   SB[W[6], W[4], W[187], W[183]]/4 - SB[W[6], W[4], W[187], W[186]]/4 - 
   SB[W[6], W[4], W[187], W[187]]/4 - SB[W[6], W[4], W[187], W[190]]/4 - 
   SB[W[6], W[4], W[188], W[183]]/4 - SB[W[6], W[4], W[188], W[186]]/4 - 
   SB[W[6], W[4], W[188], W[187]]/4 - SB[W[6], W[4], W[188], W[190]]/4 + 
   SB[W[6], W[4], W[190], W[183]]/4 + SB[W[6], W[4], W[190], W[186]]/4 + 
   SB[W[6], W[4], W[190], W[187]]/4 + SB[W[6], W[4], W[190], W[190]]/4 + 
   SB[W[6], W[4], W[207], W[183]]/4 + SB[W[6], W[4], W[207], W[186]]/4 + 
   SB[W[6], W[4], W[207], W[187]]/4 + SB[W[6], W[4], W[207], W[190]]/4 + 
   SB[W[6], W[4], W[211], W[183]]/4 + SB[W[6], W[4], W[211], W[186]]/4 + 
   SB[W[6], W[4], W[211], W[187]]/4 + SB[W[6], W[4], W[211], W[190]]/4 + 
   SB[W[6], W[7], W[1], W[2]]/2 + SB[W[6], W[7], W[1], W[6]]/2 - 
   SB[W[6], W[7], W[1], W[28]]/2 - SB[W[6], W[7], W[1], W[33]]/2 + 
   SB[W[6], W[7], W[2], W[2]]/2 + SB[W[6], W[7], W[2], W[6]]/2 - 
   SB[W[6], W[7], W[2], W[28]]/2 + SB[W[6], W[7], W[2], W[33]]/2 - 
   SB[W[6], W[7], W[2], W[37]] - SB[W[6], W[7], W[16], W[2]] + 
   SB[W[6], W[7], W[16], W[28]] + SB[W[6], W[7], W[19], W[6]] - 
   SB[W[6], W[7], W[19], W[37]] + SB[W[6], W[7], W[49], W[2]]/2 - 
   SB[W[6], W[7], W[49], W[6]]/2 - SB[W[6], W[7], W[49], W[28]]/2 + 
   SB[W[6], W[7], W[49], W[33]]/2 - SB[W[6], W[7], W[89], W[2]]/2 - 
   SB[W[6], W[7], W[89], W[6]]/2 + SB[W[6], W[7], W[89], W[28]]/2 - 
   SB[W[6], W[7], W[89], W[33]]/2 + SB[W[6], W[7], W[89], W[37]] - 
   SB[W[6], W[7], W[183], W[183]]/2 - SB[W[6], W[7], W[183], W[186]]/2 - 
   SB[W[6], W[7], W[183], W[187]]/2 - SB[W[6], W[7], W[183], W[190]]/2 - 
   SB[W[6], W[7], W[186], W[183]]/2 - SB[W[6], W[7], W[186], W[186]]/2 - 
   SB[W[6], W[7], W[186], W[187]]/2 - SB[W[6], W[7], W[186], W[190]]/2 - 
   SB[W[6], W[7], W[190], W[183]]/2 - SB[W[6], W[7], W[190], W[186]]/2 - 
   SB[W[6], W[7], W[190], W[187]]/2 - SB[W[6], W[7], W[190], W[190]]/2 - 
   SB[W[6], W[7], W[211], W[183]]/2 - SB[W[6], W[7], W[211], W[186]]/2 - 
   SB[W[6], W[7], W[211], W[187]]/2 - SB[W[6], W[7], W[211], W[190]]/2 - 
   SB[W[6], W[9], W[1], W[2]]/2 - SB[W[6], W[9], W[1], W[6]]/2 + 
   SB[W[6], W[9], W[1], W[28]]/2 + SB[W[6], W[9], W[1], W[33]]/2 - 
   SB[W[6], W[9], W[6], W[2]]/2 - SB[W[6], W[9], W[6], W[6]]/2 - 
   SB[W[6], W[9], W[6], W[28]]/2 + SB[W[6], W[9], W[6], W[33]]/2 + 
   SB[W[6], W[9], W[6], W[43]] + SB[W[6], W[9], W[22], W[6]] - 
   SB[W[6], W[9], W[22], W[33]] - SB[W[6], W[9], W[25], W[2]] + 
   SB[W[6], W[9], W[25], W[43]] + SB[W[6], W[9], W[49], W[2]]/2 - 
   SB[W[6], W[9], W[49], W[6]]/2 - SB[W[6], W[9], W[49], W[28]]/2 + 
   SB[W[6], W[9], W[49], W[33]]/2 + SB[W[6], W[9], W[91], W[2]]/2 + 
   SB[W[6], W[9], W[91], W[6]]/2 + SB[W[6], W[9], W[91], W[28]]/2 - 
   SB[W[6], W[9], W[91], W[33]]/2 - SB[W[6], W[9], W[91], W[43]] - 
   SB[W[6], W[9], W[182], W[183]]/2 - SB[W[6], W[9], W[182], W[186]]/2 - 
   SB[W[6], W[9], W[182], W[187]]/2 - SB[W[6], W[9], W[182], W[190]]/2 + 
   SB[W[6], W[9], W[187], W[183]]/2 + SB[W[6], W[9], W[187], W[186]]/2 + 
   SB[W[6], W[9], W[187], W[187]]/2 + SB[W[6], W[9], W[187], W[190]]/2 + 
   SB[W[6], W[9], W[188], W[183]]/2 + SB[W[6], W[9], W[188], W[186]]/2 + 
   SB[W[6], W[9], W[188], W[187]]/2 + SB[W[6], W[9], W[188], W[190]]/2 - 
   SB[W[6], W[9], W[207], W[183]]/2 - SB[W[6], W[9], W[207], W[186]]/2 - 
   SB[W[6], W[9], W[207], W[187]]/2 - SB[W[6], W[9], W[207], W[190]]/2 + 
   SB[W[6], W[21], W[1], W[2]]/2 + SB[W[6], W[21], W[1], W[6]]/2 - 
   SB[W[6], W[21], W[1], W[28]]/2 - SB[W[6], W[21], W[1], W[33]]/2 + 
   SB[W[6], W[21], W[2], W[2]]/2 + SB[W[6], W[21], W[2], W[6]]/2 + 
   SB[W[6], W[21], W[2], W[28]]/2 - SB[W[6], W[21], W[2], W[33]]/2 - 
   SB[W[6], W[21], W[2], W[43]] + SB[W[6], W[21], W[6], W[2]]/2 + 
   SB[W[6], W[21], W[6], W[6]]/2 + SB[W[6], W[21], W[6], W[28]]/2 - 
   SB[W[6], W[21], W[6], W[33]]/2 - SB[W[6], W[21], W[6], W[43]] - 
   SB[W[6], W[21], W[33], W[2]]/2 - SB[W[6], W[21], W[33], W[6]]/2 + 
   SB[W[6], W[21], W[33], W[28]]/2 + SB[W[6], W[21], W[33], W[33]]/2 - 
   SB[W[6], W[21], W[91], W[2]]/2 - SB[W[6], W[21], W[91], W[6]]/2 - 
   SB[W[6], W[21], W[91], W[28]]/2 + SB[W[6], W[21], W[91], W[33]]/2 + 
   SB[W[6], W[21], W[91], W[43]] + SB[W[6], W[21], W[182], W[183]]/2 + 
   SB[W[6], W[21], W[182], W[186]]/2 + SB[W[6], W[21], W[182], W[187]]/2 + 
   SB[W[6], W[21], W[182], W[190]]/2 - SB[W[6], W[21], W[183], W[183]]/2 - 
   SB[W[6], W[21], W[183], W[186]]/2 - SB[W[6], W[21], W[183], W[187]]/2 - 
   SB[W[6], W[21], W[183], W[190]]/2 - SB[W[6], W[21], W[186], W[183]]/2 - 
   SB[W[6], W[21], W[186], W[186]]/2 - SB[W[6], W[21], W[186], W[187]]/2 - 
   SB[W[6], W[21], W[186], W[190]]/2 - SB[W[6], W[21], W[187], W[183]]/2 - 
   SB[W[6], W[21], W[187], W[186]]/2 - SB[W[6], W[21], W[187], W[187]]/2 - 
   SB[W[6], W[21], W[187], W[190]]/2 - SB[W[6], W[21], W[188], W[183]]/2 - 
   SB[W[6], W[21], W[188], W[186]]/2 - SB[W[6], W[21], W[188], W[187]]/2 - 
   SB[W[6], W[21], W[188], W[190]]/2 - SB[W[6], W[21], W[190], W[183]]/2 - 
   SB[W[6], W[21], W[190], W[186]]/2 - SB[W[6], W[21], W[190], W[187]]/2 - 
   SB[W[6], W[21], W[190], W[190]]/2 + SB[W[6], W[21], W[207], W[183]]/2 + 
   SB[W[6], W[21], W[207], W[186]]/2 + SB[W[6], W[21], W[207], W[187]]/2 + 
   SB[W[6], W[21], W[207], W[190]]/2 + SB[W[6], W[158], W[158], W[2]]/4 + 
   SB[W[6], W[158], W[158], W[6]]/4 + SB[W[6], W[158], W[158], W[28]]/4 + 
   SB[W[6], W[158], W[158], W[33]]/4 - SB[W[6], W[158], W[158], W[37]]/2 - 
   SB[W[6], W[158], W[158], W[43]]/2 + SB[W[6], W[158], W[160], W[2]]/4 + 
   SB[W[6], W[158], W[160], W[6]]/4 + SB[W[6], W[158], W[160], W[28]]/4 + 
   SB[W[6], W[158], W[160], W[33]]/4 - SB[W[6], W[158], W[160], W[37]]/2 - 
   SB[W[6], W[158], W[160], W[43]]/2 + SB[W[6], W[158], W[164], W[2]]/4 + 
   SB[W[6], W[158], W[164], W[6]]/4 - SB[W[6], W[158], W[164], W[28]]/4 + 
   SB[W[6], W[158], W[164], W[33]]/4 - SB[W[6], W[158], W[164], W[37]]/2 + 
   SB[W[6], W[158], W[166], W[2]]/4 + SB[W[6], W[158], W[166], W[6]]/4 + 
   SB[W[6], W[158], W[166], W[28]]/4 - SB[W[6], W[158], W[166], W[33]]/4 - 
   SB[W[6], W[158], W[166], W[43]]/2 + SB[W[6], W[158], W[276], W[183]]/4 + 
   SB[W[6], W[158], W[276], W[186]]/4 + SB[W[6], W[158], W[276], W[187]]/4 + 
   SB[W[6], W[158], W[276], W[190]]/4 + SB[W[6], W[158], W[278], W[183]]/4 + 
   SB[W[6], W[158], W[278], W[186]]/4 + SB[W[6], W[158], W[278], W[187]]/4 + 
   SB[W[6], W[158], W[278], W[190]]/4 + SB[W[7], W[1], W[6], W[2]]/2 + 
   SB[W[7], W[1], W[6], W[6]]/2 - SB[W[7], W[1], W[6], W[28]]/2 - 
   SB[W[7], W[1], W[6], W[33]]/2 + SB[W[7], W[1], W[16], W[2]] - 
   SB[W[7], W[1], W[16], W[28]] - SB[W[7], W[1], W[22], W[6]] + 
   SB[W[7], W[1], W[22], W[33]] - SB[W[7], W[1], W[28], W[2]]/2 - 
   SB[W[7], W[1], W[28], W[6]]/2 + SB[W[7], W[1], W[28], W[28]]/2 + 
   SB[W[7], W[1], W[28], W[33]]/2 - SB[W[7], W[1], W[49], W[2]]/2 + 
   SB[W[7], W[1], W[49], W[6]]/2 + SB[W[7], W[1], W[49], W[28]]/2 - 
   SB[W[7], W[1], W[49], W[33]]/2 - SB[W[7], W[1], W[187], W[183]]/2 - 
   SB[W[7], W[1], W[187], W[186]]/2 - SB[W[7], W[1], W[187], W[187]]/2 - 
   SB[W[7], W[1], W[187], W[190]]/2 + SB[W[7], W[2], W[6], W[2]]/2 + 
   SB[W[7], W[2], W[6], W[6]]/2 - SB[W[7], W[2], W[6], W[28]]/2 + 
   SB[W[7], W[2], W[6], W[33]]/2 - SB[W[7], W[2], W[6], W[37]] + 
   SB[W[7], W[2], W[16], W[2]] - SB[W[7], W[2], W[16], W[28]] - 
   SB[W[7], W[2], W[19], W[6]] + SB[W[7], W[2], W[19], W[37]] - 
   SB[W[7], W[2], W[28], W[2]]/2 - SB[W[7], W[2], W[28], W[6]]/2 + 
   SB[W[7], W[2], W[28], W[28]]/2 + SB[W[7], W[2], W[28], W[33]]/2 - 
   SB[W[7], W[2], W[49], W[2]]/2 + SB[W[7], W[2], W[49], W[6]]/2 + 
   SB[W[7], W[2], W[49], W[28]]/2 - SB[W[7], W[2], W[49], W[33]]/2 - 
   SB[W[7], W[2], W[187], W[183]]/2 - SB[W[7], W[2], W[187], W[186]]/2 - 
   SB[W[7], W[2], W[187], W[187]]/2 - SB[W[7], W[2], W[187], W[190]]/2 + 
   SB[W[7], W[6], W[1], W[2]]/2 + SB[W[7], W[6], W[1], W[6]]/2 - 
   SB[W[7], W[6], W[1], W[28]]/2 - SB[W[7], W[6], W[1], W[33]]/2 + 
   SB[W[7], W[6], W[2], W[2]]/2 + SB[W[7], W[6], W[2], W[6]]/2 - 
   SB[W[7], W[6], W[2], W[28]]/2 + SB[W[7], W[6], W[2], W[33]]/2 - 
   SB[W[7], W[6], W[2], W[37]] - SB[W[7], W[6], W[16], W[2]] + 
   SB[W[7], W[6], W[16], W[28]] + SB[W[7], W[6], W[19], W[6]] - 
   SB[W[7], W[6], W[19], W[37]] + SB[W[7], W[6], W[49], W[2]]/2 - 
   SB[W[7], W[6], W[49], W[6]]/2 - SB[W[7], W[6], W[49], W[28]]/2 + 
   SB[W[7], W[6], W[49], W[33]]/2 - SB[W[7], W[6], W[89], W[2]]/2 - 
   SB[W[7], W[6], W[89], W[6]]/2 + SB[W[7], W[6], W[89], W[28]]/2 - 
   SB[W[7], W[6], W[89], W[33]]/2 + SB[W[7], W[6], W[89], W[37]] - 
   SB[W[7], W[6], W[183], W[183]]/2 - SB[W[7], W[6], W[183], W[186]]/2 - 
   SB[W[7], W[6], W[183], W[187]]/2 - SB[W[7], W[6], W[183], W[190]]/2 - 
   SB[W[7], W[6], W[186], W[183]]/2 - SB[W[7], W[6], W[186], W[186]]/2 - 
   SB[W[7], W[6], W[186], W[187]]/2 - SB[W[7], W[6], W[186], W[190]]/2 - 
   SB[W[7], W[6], W[190], W[183]]/2 - SB[W[7], W[6], W[190], W[186]]/2 - 
   SB[W[7], W[6], W[190], W[187]]/2 - SB[W[7], W[6], W[190], W[190]]/2 - 
   SB[W[7], W[6], W[211], W[183]]/2 - SB[W[7], W[6], W[211], W[186]]/2 - 
   SB[W[7], W[6], W[211], W[187]]/2 - SB[W[7], W[6], W[211], W[190]]/2 + 
   SB[W[7], W[7], W[1], W[2]]/2 + SB[W[7], W[7], W[1], W[6]]/2 - 
   SB[W[7], W[7], W[1], W[28]]/2 - SB[W[7], W[7], W[1], W[33]]/2 + 
   SB[W[7], W[7], W[2], W[2]]/2 + SB[W[7], W[7], W[2], W[6]]/2 - 
   SB[W[7], W[7], W[2], W[28]]/2 + SB[W[7], W[7], W[2], W[33]]/2 - 
   SB[W[7], W[7], W[2], W[37]] - SB[W[7], W[7], W[16], W[2]] + 
   SB[W[7], W[7], W[16], W[28]] + SB[W[7], W[7], W[19], W[6]] - 
   SB[W[7], W[7], W[19], W[37]] + SB[W[7], W[7], W[49], W[2]]/2 - 
   SB[W[7], W[7], W[49], W[6]]/2 - SB[W[7], W[7], W[49], W[28]]/2 + 
   SB[W[7], W[7], W[49], W[33]]/2 - SB[W[7], W[7], W[89], W[2]]/2 - 
   SB[W[7], W[7], W[89], W[6]]/2 + SB[W[7], W[7], W[89], W[28]]/2 - 
   SB[W[7], W[7], W[89], W[33]]/2 + SB[W[7], W[7], W[89], W[37]] - 
   SB[W[7], W[7], W[183], W[183]]/2 - SB[W[7], W[7], W[183], W[186]]/2 - 
   SB[W[7], W[7], W[183], W[187]]/2 - SB[W[7], W[7], W[183], W[190]]/2 - 
   SB[W[7], W[7], W[186], W[183]]/2 - SB[W[7], W[7], W[186], W[186]]/2 - 
   SB[W[7], W[7], W[186], W[187]]/2 - SB[W[7], W[7], W[186], W[190]]/2 - 
   SB[W[7], W[7], W[190], W[183]]/2 - SB[W[7], W[7], W[190], W[186]]/2 - 
   SB[W[7], W[7], W[190], W[187]]/2 - SB[W[7], W[7], W[190], W[190]]/2 - 
   SB[W[7], W[7], W[211], W[183]]/2 - SB[W[7], W[7], W[211], W[186]]/2 - 
   SB[W[7], W[7], W[211], W[187]]/2 - SB[W[7], W[7], W[211], W[190]]/2 + 
   SB[W[7], W[16], W[1], W[2]]/2 + SB[W[7], W[16], W[1], W[6]]/2 - 
   SB[W[7], W[16], W[1], W[28]]/2 - SB[W[7], W[16], W[1], W[33]]/2 + 
   SB[W[7], W[16], W[2], W[2]]/2 - SB[W[7], W[16], W[2], W[6]]/2 - 
   SB[W[7], W[16], W[2], W[28]]/2 + SB[W[7], W[16], W[2], W[33]]/2 - 
   SB[W[7], W[16], W[6], W[2]] + SB[W[7], W[16], W[6], W[28]] - 
   2*SB[W[7], W[16], W[16], W[2]] + 2*SB[W[7], W[16], W[16], W[28]] + 
   SB[W[7], W[16], W[28], W[2]]/2 + SB[W[7], W[16], W[28], W[6]]/2 - 
   SB[W[7], W[16], W[28], W[28]]/2 - SB[W[7], W[16], W[28], W[33]]/2 + 
   SB[W[7], W[16], W[46], W[2]]/2 + SB[W[7], W[16], W[46], W[6]]/2 - 
   SB[W[7], W[16], W[46], W[28]]/2 - SB[W[7], W[16], W[46], W[33]]/2 + 
   SB[W[7], W[16], W[49], W[2]]/2 - SB[W[7], W[16], W[49], W[6]]/2 - 
   SB[W[7], W[16], W[49], W[28]]/2 + SB[W[7], W[16], W[49], W[33]]/2 + 
   SB[W[7], W[16], W[182], W[183]]/2 + SB[W[7], W[16], W[182], W[186]]/2 + 
   SB[W[7], W[16], W[182], W[187]]/2 + SB[W[7], W[16], W[182], W[190]]/2 - 
   SB[W[7], W[16], W[183], W[183]]/2 - SB[W[7], W[16], W[183], W[186]]/2 - 
   SB[W[7], W[16], W[183], W[187]]/2 - SB[W[7], W[16], W[183], W[190]]/2 - 
   SB[W[7], W[16], W[188], W[183]]/2 - SB[W[7], W[16], W[188], W[186]]/2 - 
   SB[W[7], W[16], W[188], W[187]]/2 - SB[W[7], W[16], W[188], W[190]]/2 + 
   SB[W[7], W[16], W[189], W[183]]/2 + SB[W[7], W[16], W[189], W[186]]/2 + 
   SB[W[7], W[16], W[189], W[187]]/2 + SB[W[7], W[16], W[189], W[190]]/2 - 
   SB[W[7], W[16], W[190], W[183]]/2 - SB[W[7], W[16], W[190], W[186]]/2 - 
   SB[W[7], W[16], W[190], W[187]]/2 - SB[W[7], W[16], W[190], W[190]]/2 - 
   SB[W[7], W[16], W[196], W[183]]/2 - SB[W[7], W[16], W[196], W[186]]/2 - 
   SB[W[7], W[16], W[196], W[187]]/2 - SB[W[7], W[16], W[196], W[190]]/2 - 
   SB[W[7], W[16], W[220], W[183]]/2 - SB[W[7], W[16], W[220], W[186]]/2 - 
   SB[W[7], W[16], W[220], W[187]]/2 - SB[W[7], W[16], W[220], W[190]]/2 - 
   SB[W[7], W[19], W[2], W[6]] + SB[W[7], W[19], W[2], W[37]] - 
   SB[W[7], W[19], W[6], W[2]]/2 + SB[W[7], W[19], W[6], W[6]]/2 + 
   SB[W[7], W[19], W[6], W[28]]/2 - SB[W[7], W[19], W[6], W[33]]/2 - 
   SB[W[7], W[19], W[19], W[6]] + SB[W[7], W[19], W[19], W[37]] - 
   SB[W[7], W[19], W[22], W[6]] + SB[W[7], W[19], W[22], W[33]] + 
   SB[W[7], W[19], W[46], W[2]]/2 + SB[W[7], W[19], W[46], W[6]]/2 - 
   SB[W[7], W[19], W[46], W[28]]/2 - SB[W[7], W[19], W[46], W[33]]/2 - 
   SB[W[7], W[19], W[49], W[2]]/2 + SB[W[7], W[19], W[49], W[6]]/2 + 
   SB[W[7], W[19], W[49], W[28]]/2 - SB[W[7], W[19], W[49], W[33]]/2 + 
   SB[W[7], W[19], W[89], W[2]]/2 + SB[W[7], W[19], W[89], W[6]]/2 - 
   SB[W[7], W[19], W[89], W[28]]/2 + SB[W[7], W[19], W[89], W[33]]/2 - 
   SB[W[7], W[19], W[89], W[37]] + SB[W[7], W[19], W[182], W[183]]/2 + 
   SB[W[7], W[19], W[182], W[186]]/2 + SB[W[7], W[19], W[182], W[187]]/2 + 
   SB[W[7], W[19], W[182], W[190]]/2 + SB[W[7], W[19], W[186], W[183]]/2 + 
   SB[W[7], W[19], W[186], W[186]]/2 + SB[W[7], W[19], W[186], W[187]]/2 + 
   SB[W[7], W[19], W[186], W[190]]/2 - SB[W[7], W[19], W[187], W[183]]/2 - 
   SB[W[7], W[19], W[187], W[186]]/2 - SB[W[7], W[19], W[187], W[187]]/2 - 
   SB[W[7], W[19], W[187], W[190]]/2 - SB[W[7], W[19], W[188], W[183]]/2 - 
   SB[W[7], W[19], W[188], W[186]]/2 - SB[W[7], W[19], W[188], W[187]]/2 - 
   SB[W[7], W[19], W[188], W[190]]/2 + SB[W[7], W[19], W[189], W[183]]/2 + 
   SB[W[7], W[19], W[189], W[186]]/2 + SB[W[7], W[19], W[189], W[187]]/2 + 
   SB[W[7], W[19], W[189], W[190]]/2 - SB[W[7], W[19], W[196], W[183]]/2 - 
   SB[W[7], W[19], W[196], W[186]]/2 - SB[W[7], W[19], W[196], W[187]]/2 - 
   SB[W[7], W[19], W[196], W[190]]/2 + SB[W[7], W[19], W[211], W[183]]/2 + 
   SB[W[7], W[19], W[211], W[186]]/2 + SB[W[7], W[19], W[211], W[187]]/2 + 
   SB[W[7], W[19], W[211], W[190]]/2 - SB[W[7], W[19], W[220], W[183]]/2 - 
   SB[W[7], W[19], W[220], W[186]]/2 - SB[W[7], W[19], W[220], W[187]]/2 - 
   SB[W[7], W[19], W[220], W[190]]/2 - SB[W[7], W[23], W[1], W[2]]/2 - 
   SB[W[7], W[23], W[1], W[6]]/2 + SB[W[7], W[23], W[1], W[28]]/2 + 
   SB[W[7], W[23], W[1], W[33]]/2 - SB[W[7], W[23], W[2], W[2]]/2 - 
   SB[W[7], W[23], W[2], W[6]]/2 + SB[W[7], W[23], W[2], W[28]]/2 - 
   SB[W[7], W[23], W[2], W[33]]/2 + SB[W[7], W[23], W[2], W[37]] - 
   SB[W[7], W[23], W[6], W[2]]/2 - SB[W[7], W[23], W[6], W[6]]/2 + 
   SB[W[7], W[23], W[6], W[28]]/2 - SB[W[7], W[23], W[6], W[33]]/2 + 
   SB[W[7], W[23], W[6], W[37]] + SB[W[7], W[23], W[28], W[2]]/2 + 
   SB[W[7], W[23], W[28], W[6]]/2 - SB[W[7], W[23], W[28], W[28]]/2 - 
   SB[W[7], W[23], W[28], W[33]]/2 + SB[W[7], W[23], W[89], W[2]]/2 + 
   SB[W[7], W[23], W[89], W[6]]/2 - SB[W[7], W[23], W[89], W[28]]/2 + 
   SB[W[7], W[23], W[89], W[33]]/2 - SB[W[7], W[23], W[89], W[37]] + 
   SB[W[7], W[23], W[183], W[183]]/2 + SB[W[7], W[23], W[183], W[186]]/2 + 
   SB[W[7], W[23], W[183], W[187]]/2 + SB[W[7], W[23], W[183], W[190]]/2 + 
   SB[W[7], W[23], W[186], W[183]]/2 + SB[W[7], W[23], W[186], W[186]]/2 + 
   SB[W[7], W[23], W[186], W[187]]/2 + SB[W[7], W[23], W[186], W[190]]/2 + 
   SB[W[7], W[23], W[187], W[183]]/2 + SB[W[7], W[23], W[187], W[186]]/2 + 
   SB[W[7], W[23], W[187], W[187]]/2 + SB[W[7], W[23], W[187], W[190]]/2 + 
   SB[W[7], W[23], W[190], W[183]]/2 + SB[W[7], W[23], W[190], W[186]]/2 + 
   SB[W[7], W[23], W[190], W[187]]/2 + SB[W[7], W[23], W[190], W[190]]/2 + 
   SB[W[7], W[23], W[211], W[183]]/2 + SB[W[7], W[23], W[211], W[186]]/2 + 
   SB[W[7], W[23], W[211], W[187]]/2 + SB[W[7], W[23], W[211], W[190]]/2 - 
   SB[W[7], W[49], W[1], W[2]]/2 - SB[W[7], W[49], W[1], W[6]]/2 + 
   SB[W[7], W[49], W[1], W[28]]/2 + SB[W[7], W[49], W[1], W[33]]/2 - 
   SB[W[7], W[49], W[2], W[2]]/2 + SB[W[7], W[49], W[2], W[6]]/2 + 
   SB[W[7], W[49], W[2], W[28]]/2 - SB[W[7], W[49], W[2], W[33]]/2 + 
   SB[W[7], W[49], W[6], W[2]]/2 - SB[W[7], W[49], W[6], W[6]]/2 - 
   SB[W[7], W[49], W[6], W[28]]/2 + SB[W[7], W[49], W[6], W[33]]/2 + 
   SB[W[7], W[49], W[16], W[2]] - SB[W[7], W[49], W[16], W[28]] + 
   SB[W[7], W[49], W[22], W[6]] - SB[W[7], W[49], W[22], W[33]] - 
   SB[W[7], W[49], W[46], W[2]]/2 - SB[W[7], W[49], W[46], W[6]]/2 + 
   SB[W[7], W[49], W[46], W[28]]/2 + SB[W[7], W[49], W[46], W[33]]/2 - 
   SB[W[7], W[49], W[182], W[183]]/2 - SB[W[7], W[49], W[182], W[186]]/2 - 
   SB[W[7], W[49], W[182], W[187]]/2 - SB[W[7], W[49], W[182], W[190]]/2 + 
   SB[W[7], W[49], W[183], W[183]]/2 + SB[W[7], W[49], W[183], W[186]]/2 + 
   SB[W[7], W[49], W[183], W[187]]/2 + SB[W[7], W[49], W[183], W[190]]/2 + 
   SB[W[7], W[49], W[187], W[183]]/2 + SB[W[7], W[49], W[187], W[186]]/2 + 
   SB[W[7], W[49], W[187], W[187]]/2 + SB[W[7], W[49], W[187], W[190]]/2 + 
   SB[W[7], W[49], W[188], W[183]]/2 + SB[W[7], W[49], W[188], W[186]]/2 + 
   SB[W[7], W[49], W[188], W[187]]/2 + SB[W[7], W[49], W[188], W[190]]/2 - 
   SB[W[7], W[49], W[189], W[183]]/2 - SB[W[7], W[49], W[189], W[186]]/2 - 
   SB[W[7], W[49], W[189], W[187]]/2 - SB[W[7], W[49], W[189], W[190]]/2 + 
   SB[W[7], W[49], W[190], W[183]]/2 + SB[W[7], W[49], W[190], W[186]]/2 + 
   SB[W[7], W[49], W[190], W[187]]/2 + SB[W[7], W[49], W[190], W[190]]/2 + 
   SB[W[7], W[49], W[196], W[183]]/2 + SB[W[7], W[49], W[196], W[186]]/2 + 
   SB[W[7], W[49], W[196], W[187]]/2 + SB[W[7], W[49], W[196], W[190]]/2 + 
   SB[W[7], W[49], W[220], W[183]]/2 + SB[W[7], W[49], W[220], W[186]]/2 + 
   SB[W[7], W[49], W[220], W[187]]/2 + SB[W[7], W[49], W[220], W[190]]/2 + 
   SB[W[9], W[1], W[2], W[2]]/2 + SB[W[9], W[1], W[2], W[6]]/2 - 
   SB[W[9], W[1], W[2], W[28]]/2 - SB[W[9], W[1], W[2], W[33]]/2 - 
   SB[W[9], W[1], W[16], W[2]] + SB[W[9], W[1], W[16], W[28]] + 
   SB[W[9], W[1], W[22], W[6]] - SB[W[9], W[1], W[22], W[33]] - 
   SB[W[9], W[1], W[33], W[2]]/2 - SB[W[9], W[1], W[33], W[6]]/2 + 
   SB[W[9], W[1], W[33], W[28]]/2 + SB[W[9], W[1], W[33], W[33]]/2 + 
   SB[W[9], W[1], W[49], W[2]]/2 - SB[W[9], W[1], W[49], W[6]]/2 - 
   SB[W[9], W[1], W[49], W[28]]/2 + SB[W[9], W[1], W[49], W[33]]/2 - 
   SB[W[9], W[1], W[183], W[183]]/2 - SB[W[9], W[1], W[183], W[186]]/2 - 
   SB[W[9], W[1], W[183], W[187]]/2 - SB[W[9], W[1], W[183], W[190]]/2 - 
   SB[W[9], W[1], W[186], W[183]]/2 - SB[W[9], W[1], W[186], W[186]]/2 - 
   SB[W[9], W[1], W[186], W[187]]/2 - SB[W[9], W[1], W[186], W[190]]/2 - 
   SB[W[9], W[1], W[190], W[183]]/2 - SB[W[9], W[1], W[190], W[186]]/2 - 
   SB[W[9], W[1], W[190], W[187]]/2 - SB[W[9], W[1], W[190], W[190]]/2 + 
   SB[W[9], W[2], W[1], W[2]]/2 + SB[W[9], W[2], W[1], W[6]]/2 - 
   SB[W[9], W[2], W[1], W[28]]/2 - SB[W[9], W[2], W[1], W[33]]/2 + 
   SB[W[9], W[2], W[6], W[2]]/2 + SB[W[9], W[2], W[6], W[6]]/2 + 
   SB[W[9], W[2], W[6], W[28]]/2 - SB[W[9], W[2], W[6], W[33]]/2 - 
   SB[W[9], W[2], W[6], W[43]] - SB[W[9], W[2], W[22], W[6]] + 
   SB[W[9], W[2], W[22], W[33]] + SB[W[9], W[2], W[25], W[2]] - 
   SB[W[9], W[2], W[25], W[43]] - SB[W[9], W[2], W[49], W[2]]/2 + 
   SB[W[9], W[2], W[49], W[6]]/2 + SB[W[9], W[2], W[49], W[28]]/2 - 
   SB[W[9], W[2], W[49], W[33]]/2 - SB[W[9], W[2], W[91], W[2]]/2 - 
   SB[W[9], W[2], W[91], W[6]]/2 - SB[W[9], W[2], W[91], W[28]]/2 + 
   SB[W[9], W[2], W[91], W[33]]/2 + SB[W[9], W[2], W[91], W[43]] + 
   SB[W[9], W[2], W[182], W[183]]/2 + SB[W[9], W[2], W[182], W[186]]/2 + 
   SB[W[9], W[2], W[182], W[187]]/2 + SB[W[9], W[2], W[182], W[190]]/2 - 
   SB[W[9], W[2], W[187], W[183]]/2 - SB[W[9], W[2], W[187], W[186]]/2 - 
   SB[W[9], W[2], W[187], W[187]]/2 - SB[W[9], W[2], W[187], W[190]]/2 - 
   SB[W[9], W[2], W[188], W[183]]/2 - SB[W[9], W[2], W[188], W[186]]/2 - 
   SB[W[9], W[2], W[188], W[187]]/2 - SB[W[9], W[2], W[188], W[190]]/2 + 
   SB[W[9], W[2], W[207], W[183]]/2 + SB[W[9], W[2], W[207], W[186]]/2 + 
   SB[W[9], W[2], W[207], W[187]]/2 + SB[W[9], W[2], W[207], W[190]]/2 + 
   SB[W[9], W[6], W[2], W[2]]/2 + SB[W[9], W[6], W[2], W[6]]/2 + 
   SB[W[9], W[6], W[2], W[28]]/2 - SB[W[9], W[6], W[2], W[33]]/2 - 
   SB[W[9], W[6], W[2], W[43]] + SB[W[9], W[6], W[22], W[6]] - 
   SB[W[9], W[6], W[22], W[33]] - SB[W[9], W[6], W[25], W[2]] + 
   SB[W[9], W[6], W[25], W[43]] - SB[W[9], W[6], W[33], W[2]]/2 - 
   SB[W[9], W[6], W[33], W[6]]/2 + SB[W[9], W[6], W[33], W[28]]/2 + 
   SB[W[9], W[6], W[33], W[33]]/2 + SB[W[9], W[6], W[49], W[2]]/2 - 
   SB[W[9], W[6], W[49], W[6]]/2 - SB[W[9], W[6], W[49], W[28]]/2 + 
   SB[W[9], W[6], W[49], W[33]]/2 - SB[W[9], W[6], W[183], W[183]]/2 - 
   SB[W[9], W[6], W[183], W[186]]/2 - SB[W[9], W[6], W[183], W[187]]/2 - 
   SB[W[9], W[6], W[183], W[190]]/2 - SB[W[9], W[6], W[186], W[183]]/2 - 
   SB[W[9], W[6], W[186], W[186]]/2 - SB[W[9], W[6], W[186], W[187]]/2 - 
   SB[W[9], W[6], W[186], W[190]]/2 - SB[W[9], W[6], W[190], W[183]]/2 - 
   SB[W[9], W[6], W[190], W[186]]/2 - SB[W[9], W[6], W[190], W[187]]/2 - 
   SB[W[9], W[6], W[190], W[190]]/2 + SB[W[9], W[9], W[1], W[2]]/2 + 
   SB[W[9], W[9], W[1], W[6]]/2 - SB[W[9], W[9], W[1], W[28]]/2 - 
   SB[W[9], W[9], W[1], W[33]]/2 + SB[W[9], W[9], W[6], W[2]]/2 + 
   SB[W[9], W[9], W[6], W[6]]/2 + SB[W[9], W[9], W[6], W[28]]/2 - 
   SB[W[9], W[9], W[6], W[33]]/2 - SB[W[9], W[9], W[6], W[43]] - 
   SB[W[9], W[9], W[22], W[6]] + SB[W[9], W[9], W[22], W[33]] + 
   SB[W[9], W[9], W[25], W[2]] - SB[W[9], W[9], W[25], W[43]] - 
   SB[W[9], W[9], W[49], W[2]]/2 + SB[W[9], W[9], W[49], W[6]]/2 + 
   SB[W[9], W[9], W[49], W[28]]/2 - SB[W[9], W[9], W[49], W[33]]/2 - 
   SB[W[9], W[9], W[91], W[2]]/2 - SB[W[9], W[9], W[91], W[6]]/2 - 
   SB[W[9], W[9], W[91], W[28]]/2 + SB[W[9], W[9], W[91], W[33]]/2 + 
   SB[W[9], W[9], W[91], W[43]] + SB[W[9], W[9], W[182], W[183]]/2 + 
   SB[W[9], W[9], W[182], W[186]]/2 + SB[W[9], W[9], W[182], W[187]]/2 + 
   SB[W[9], W[9], W[182], W[190]]/2 - SB[W[9], W[9], W[187], W[183]]/2 - 
   SB[W[9], W[9], W[187], W[186]]/2 - SB[W[9], W[9], W[187], W[187]]/2 - 
   SB[W[9], W[9], W[187], W[190]]/2 - SB[W[9], W[9], W[188], W[183]]/2 - 
   SB[W[9], W[9], W[188], W[186]]/2 - SB[W[9], W[9], W[188], W[187]]/2 - 
   SB[W[9], W[9], W[188], W[190]]/2 + SB[W[9], W[9], W[207], W[183]]/2 + 
   SB[W[9], W[9], W[207], W[186]]/2 + SB[W[9], W[9], W[207], W[187]]/2 + 
   SB[W[9], W[9], W[207], W[190]]/2 - SB[W[9], W[21], W[1], W[2]]/2 - 
   SB[W[9], W[21], W[1], W[6]]/2 + SB[W[9], W[21], W[1], W[28]]/2 + 
   SB[W[9], W[21], W[1], W[33]]/2 - SB[W[9], W[21], W[2], W[2]]/2 - 
   SB[W[9], W[21], W[2], W[6]]/2 - SB[W[9], W[21], W[2], W[28]]/2 + 
   SB[W[9], W[21], W[2], W[33]]/2 + SB[W[9], W[21], W[2], W[43]] - 
   SB[W[9], W[21], W[6], W[2]]/2 - SB[W[9], W[21], W[6], W[6]]/2 - 
   SB[W[9], W[21], W[6], W[28]]/2 + SB[W[9], W[21], W[6], W[33]]/2 + 
   SB[W[9], W[21], W[6], W[43]] + SB[W[9], W[21], W[33], W[2]]/2 + 
   SB[W[9], W[21], W[33], W[6]]/2 - SB[W[9], W[21], W[33], W[28]]/2 - 
   SB[W[9], W[21], W[33], W[33]]/2 + SB[W[9], W[21], W[91], W[2]]/2 + 
   SB[W[9], W[21], W[91], W[6]]/2 + SB[W[9], W[21], W[91], W[28]]/2 - 
   SB[W[9], W[21], W[91], W[33]]/2 - SB[W[9], W[21], W[91], W[43]] - 
   SB[W[9], W[21], W[182], W[183]]/2 - SB[W[9], W[21], W[182], W[186]]/2 - 
   SB[W[9], W[21], W[182], W[187]]/2 - SB[W[9], W[21], W[182], W[190]]/2 + 
   SB[W[9], W[21], W[183], W[183]]/2 + SB[W[9], W[21], W[183], W[186]]/2 + 
   SB[W[9], W[21], W[183], W[187]]/2 + SB[W[9], W[21], W[183], W[190]]/2 + 
   SB[W[9], W[21], W[186], W[183]]/2 + SB[W[9], W[21], W[186], W[186]]/2 + 
   SB[W[9], W[21], W[186], W[187]]/2 + SB[W[9], W[21], W[186], W[190]]/2 + 
   SB[W[9], W[21], W[187], W[183]]/2 + SB[W[9], W[21], W[187], W[186]]/2 + 
   SB[W[9], W[21], W[187], W[187]]/2 + SB[W[9], W[21], W[187], W[190]]/2 + 
   SB[W[9], W[21], W[188], W[183]]/2 + SB[W[9], W[21], W[188], W[186]]/2 + 
   SB[W[9], W[21], W[188], W[187]]/2 + SB[W[9], W[21], W[188], W[190]]/2 + 
   SB[W[9], W[21], W[190], W[183]]/2 + SB[W[9], W[21], W[190], W[186]]/2 + 
   SB[W[9], W[21], W[190], W[187]]/2 + SB[W[9], W[21], W[190], W[190]]/2 - 
   SB[W[9], W[21], W[207], W[183]]/2 - SB[W[9], W[21], W[207], W[186]]/2 - 
   SB[W[9], W[21], W[207], W[187]]/2 - SB[W[9], W[21], W[207], W[190]]/2 + 
   SB[W[9], W[22], W[1], W[2]]/2 + SB[W[9], W[22], W[1], W[6]]/2 - 
   SB[W[9], W[22], W[1], W[28]]/2 - SB[W[9], W[22], W[1], W[33]]/2 - 
   SB[W[9], W[22], W[2], W[6]] + SB[W[9], W[22], W[2], W[33]] - 
   SB[W[9], W[22], W[6], W[2]]/2 + SB[W[9], W[22], W[6], W[6]]/2 + 
   SB[W[9], W[22], W[6], W[28]]/2 - SB[W[9], W[22], W[6], W[33]]/2 - 
   2*SB[W[9], W[22], W[22], W[6]] + 2*SB[W[9], W[22], W[22], W[33]] + 
   SB[W[9], W[22], W[33], W[2]]/2 + SB[W[9], W[22], W[33], W[6]]/2 - 
   SB[W[9], W[22], W[33], W[28]]/2 - SB[W[9], W[22], W[33], W[33]]/2 + 
   SB[W[9], W[22], W[46], W[2]]/2 + SB[W[9], W[22], W[46], W[6]]/2 - 
   SB[W[9], W[22], W[46], W[28]]/2 - SB[W[9], W[22], W[46], W[33]]/2 - 
   SB[W[9], W[22], W[49], W[2]]/2 + SB[W[9], W[22], W[49], W[6]]/2 + 
   SB[W[9], W[22], W[49], W[28]]/2 - SB[W[9], W[22], W[49], W[33]]/2 + 
   SB[W[9], W[22], W[182], W[183]]/2 + SB[W[9], W[22], W[182], W[186]]/2 + 
   SB[W[9], W[22], W[182], W[187]]/2 + SB[W[9], W[22], W[182], W[190]]/2 + 
   SB[W[9], W[22], W[186], W[183]]/2 + SB[W[9], W[22], W[186], W[186]]/2 + 
   SB[W[9], W[22], W[186], W[187]]/2 + SB[W[9], W[22], W[186], W[190]]/2 - 
   SB[W[9], W[22], W[187], W[183]]/2 - SB[W[9], W[22], W[187], W[186]]/2 - 
   SB[W[9], W[22], W[187], W[187]]/2 - SB[W[9], W[22], W[187], W[190]]/2 - 
   SB[W[9], W[22], W[188], W[183]]/2 - SB[W[9], W[22], W[188], W[186]]/2 - 
   SB[W[9], W[22], W[188], W[187]]/2 - SB[W[9], W[22], W[188], W[190]]/2 + 
   SB[W[9], W[22], W[189], W[183]]/2 + SB[W[9], W[22], W[189], W[186]]/2 + 
   SB[W[9], W[22], W[189], W[187]]/2 + SB[W[9], W[22], W[189], W[190]]/2 - 
   SB[W[9], W[22], W[196], W[183]]/2 - SB[W[9], W[22], W[196], W[186]]/2 - 
   SB[W[9], W[22], W[196], W[187]]/2 - SB[W[9], W[22], W[196], W[190]]/2 - 
   SB[W[9], W[22], W[220], W[183]]/2 - SB[W[9], W[22], W[220], W[186]]/2 - 
   SB[W[9], W[22], W[220], W[187]]/2 - SB[W[9], W[22], W[220], W[190]]/2 + 
   SB[W[9], W[25], W[2], W[2]]/2 - SB[W[9], W[25], W[2], W[6]]/2 - 
   SB[W[9], W[25], W[2], W[28]]/2 + SB[W[9], W[25], W[2], W[33]]/2 - 
   SB[W[9], W[25], W[6], W[2]] + SB[W[9], W[25], W[6], W[43]] - 
   SB[W[9], W[25], W[16], W[2]] + SB[W[9], W[25], W[16], W[28]] - 
   SB[W[9], W[25], W[25], W[2]] + SB[W[9], W[25], W[25], W[43]] + 
   SB[W[9], W[25], W[46], W[2]]/2 + SB[W[9], W[25], W[46], W[6]]/2 - 
   SB[W[9], W[25], W[46], W[28]]/2 - SB[W[9], W[25], W[46], W[33]]/2 + 
   SB[W[9], W[25], W[49], W[2]]/2 - SB[W[9], W[25], W[49], W[6]]/2 - 
   SB[W[9], W[25], W[49], W[28]]/2 + SB[W[9], W[25], W[49], W[33]]/2 + 
   SB[W[9], W[25], W[91], W[2]]/2 + SB[W[9], W[25], W[91], W[6]]/2 + 
   SB[W[9], W[25], W[91], W[28]]/2 - SB[W[9], W[25], W[91], W[33]]/2 - 
   SB[W[9], W[25], W[91], W[43]] - SB[W[9], W[25], W[183], W[183]]/2 - 
   SB[W[9], W[25], W[183], W[186]]/2 - SB[W[9], W[25], W[183], W[187]]/2 - 
   SB[W[9], W[25], W[183], W[190]]/2 + SB[W[9], W[25], W[189], W[183]]/2 + 
   SB[W[9], W[25], W[189], W[186]]/2 + SB[W[9], W[25], W[189], W[187]]/2 + 
   SB[W[9], W[25], W[189], W[190]]/2 - SB[W[9], W[25], W[190], W[183]]/2 - 
   SB[W[9], W[25], W[190], W[186]]/2 - SB[W[9], W[25], W[190], W[187]]/2 - 
   SB[W[9], W[25], W[190], W[190]]/2 - SB[W[9], W[25], W[196], W[183]]/2 - 
   SB[W[9], W[25], W[196], W[186]]/2 - SB[W[9], W[25], W[196], W[187]]/2 - 
   SB[W[9], W[25], W[196], W[190]]/2 - SB[W[9], W[25], W[207], W[183]]/2 - 
   SB[W[9], W[25], W[207], W[186]]/2 - SB[W[9], W[25], W[207], W[187]]/2 - 
   SB[W[9], W[25], W[207], W[190]]/2 - SB[W[9], W[25], W[220], W[183]]/2 - 
   SB[W[9], W[25], W[220], W[186]]/2 - SB[W[9], W[25], W[220], W[187]]/2 - 
   SB[W[9], W[25], W[220], W[190]]/2 - SB[W[9], W[49], W[1], W[2]]/2 - 
   SB[W[9], W[49], W[1], W[6]]/2 + SB[W[9], W[49], W[1], W[28]]/2 + 
   SB[W[9], W[49], W[1], W[33]]/2 - SB[W[9], W[49], W[2], W[2]]/2 + 
   SB[W[9], W[49], W[2], W[6]]/2 + SB[W[9], W[49], W[2], W[28]]/2 - 
   SB[W[9], W[49], W[2], W[33]]/2 + SB[W[9], W[49], W[6], W[2]]/2 - 
   SB[W[9], W[49], W[6], W[6]]/2 - SB[W[9], W[49], W[6], W[28]]/2 + 
   SB[W[9], W[49], W[6], W[33]]/2 + SB[W[9], W[49], W[16], W[2]] - 
   SB[W[9], W[49], W[16], W[28]] + SB[W[9], W[49], W[22], W[6]] - 
   SB[W[9], W[49], W[22], W[33]] - SB[W[9], W[49], W[46], W[2]]/2 - 
   SB[W[9], W[49], W[46], W[6]]/2 + SB[W[9], W[49], W[46], W[28]]/2 + 
   SB[W[9], W[49], W[46], W[33]]/2 - SB[W[9], W[49], W[182], W[183]]/2 - 
   SB[W[9], W[49], W[182], W[186]]/2 - SB[W[9], W[49], W[182], W[187]]/2 - 
   SB[W[9], W[49], W[182], W[190]]/2 + SB[W[9], W[49], W[183], W[183]]/2 + 
   SB[W[9], W[49], W[183], W[186]]/2 + SB[W[9], W[49], W[183], W[187]]/2 + 
   SB[W[9], W[49], W[183], W[190]]/2 + SB[W[9], W[49], W[187], W[183]]/2 + 
   SB[W[9], W[49], W[187], W[186]]/2 + SB[W[9], W[49], W[187], W[187]]/2 + 
   SB[W[9], W[49], W[187], W[190]]/2 + SB[W[9], W[49], W[188], W[183]]/2 + 
   SB[W[9], W[49], W[188], W[186]]/2 + SB[W[9], W[49], W[188], W[187]]/2 + 
   SB[W[9], W[49], W[188], W[190]]/2 - SB[W[9], W[49], W[189], W[183]]/2 - 
   SB[W[9], W[49], W[189], W[186]]/2 - SB[W[9], W[49], W[189], W[187]]/2 - 
   SB[W[9], W[49], W[189], W[190]]/2 + SB[W[9], W[49], W[190], W[183]]/2 + 
   SB[W[9], W[49], W[190], W[186]]/2 + SB[W[9], W[49], W[190], W[187]]/2 + 
   SB[W[9], W[49], W[190], W[190]]/2 + SB[W[9], W[49], W[196], W[183]]/2 + 
   SB[W[9], W[49], W[196], W[186]]/2 + SB[W[9], W[49], W[196], W[187]]/2 + 
   SB[W[9], W[49], W[196], W[190]]/2 + SB[W[9], W[49], W[220], W[183]]/2 + 
   SB[W[9], W[49], W[220], W[186]]/2 + SB[W[9], W[49], W[220], W[187]]/2 + 
   SB[W[9], W[49], W[220], W[190]]/2, -1/2*SB[W[2], W[4], W[2], W[17]] - 
   SB[W[2], W[4], W[2], W[45]]/2 + SB[W[2], W[4], W[2], W[93]]/2 - 
   SB[W[2], W[4], W[4], W[17]]/2 + SB[W[2], W[4], W[4], W[27]]/2 + 
   SB[W[2], W[4], W[4], W[35]]/2 - SB[W[2], W[4], W[4], W[45]]/2 - 
   SB[W[2], W[4], W[6], W[27]]/2 - SB[W[2], W[4], W[6], W[35]]/2 + 
   SB[W[2], W[4], W[6], W[93]]/2 + SB[W[2], W[4], W[8], W[17]] + 
   SB[W[2], W[4], W[8], W[27]] - SB[W[2], W[4], W[8], W[93]] + 
   SB[W[2], W[4], W[17], W[17]] - SB[W[2], W[4], W[17], W[35]] - 
   SB[W[2], W[4], W[93], W[17]]/2 - SB[W[2], W[4], W[93], W[27]]/2 + 
   SB[W[2], W[4], W[93], W[35]]/2 + SB[W[2], W[4], W[93], W[45]]/2 + 
   SB[W[2], W[6], W[2], W[17]]/2 + SB[W[2], W[6], W[2], W[45]]/2 - 
   SB[W[2], W[6], W[2], W[93]]/2 - SB[W[2], W[6], W[4], W[17]]/2 - 
   SB[W[2], W[6], W[4], W[27]]/2 - SB[W[2], W[6], W[4], W[35]]/2 - 
   SB[W[2], W[6], W[4], W[45]]/2 + SB[W[2], W[6], W[4], W[93]] + 
   SB[W[2], W[6], W[6], W[27]]/2 + SB[W[2], W[6], W[6], W[35]]/2 - 
   SB[W[2], W[6], W[6], W[93]]/2 - 2*SB[W[2], W[6], W[8], W[17]] - 
   2*SB[W[2], W[6], W[8], W[27]] + 2*SB[W[2], W[6], W[8], W[93]] + 
   SB[W[2], W[6], W[17], W[27]] + SB[W[2], W[6], W[17], W[35]] - 
   SB[W[2], W[6], W[17], W[93]] + SB[W[2], W[6], W[27], W[17]] + 
   SB[W[2], W[6], W[27], W[45]] - SB[W[2], W[6], W[27], W[93]] + 
   SB[W[2], W[6], W[93], W[17]]/2 + SB[W[2], W[6], W[93], W[27]]/2 - 
   SB[W[2], W[6], W[93], W[35]]/2 - SB[W[2], W[6], W[93], W[45]]/2 - 
   SB[W[2], W[8], W[2], W[17]] - SB[W[2], W[8], W[2], W[45]] + 
   SB[W[2], W[8], W[2], W[93]] + SB[W[2], W[8], W[4], W[17]] + 
   SB[W[2], W[8], W[4], W[27]] - SB[W[2], W[8], W[4], W[93]] - 
   SB[W[2], W[8], W[6], W[27]] - SB[W[2], W[8], W[6], W[35]] + 
   SB[W[2], W[8], W[6], W[93]] + 3*SB[W[2], W[8], W[8], W[17]] + 
   3*SB[W[2], W[8], W[8], W[27]] - 3*SB[W[2], W[8], W[8], W[93]] - 
   SB[W[2], W[8], W[17], W[27]] - SB[W[2], W[8], W[17], W[35]] + 
   SB[W[2], W[8], W[17], W[93]] - SB[W[2], W[8], W[27], W[17]] - 
   SB[W[2], W[8], W[27], W[45]] + SB[W[2], W[8], W[27], W[93]] - 
   SB[W[2], W[8], W[93], W[17]] - SB[W[2], W[8], W[93], W[27]] + 
   SB[W[2], W[8], W[93], W[35]] + SB[W[2], W[8], W[93], W[45]] + 
   SB[W[2], W[17], W[2], W[17]] + SB[W[2], W[17], W[2], W[45]] - 
   SB[W[2], W[17], W[2], W[93]] - SB[W[2], W[17], W[4], W[27]] + 
   SB[W[2], W[17], W[4], W[45]] + SB[W[2], W[17], W[6], W[27]] + 
   SB[W[2], W[17], W[6], W[35]] - SB[W[2], W[17], W[6], W[93]] - 
   2*SB[W[2], W[17], W[8], W[17]] - 2*SB[W[2], W[17], W[8], W[27]] + 
   2*SB[W[2], W[17], W[8], W[93]] - SB[W[2], W[17], W[17], W[17]] + 
   SB[W[2], W[17], W[17], W[35]] + SB[W[2], W[17], W[93], W[17]] + 
   SB[W[2], W[17], W[93], W[27]] - SB[W[2], W[17], W[93], W[35]] - 
   SB[W[2], W[17], W[93], W[45]] - SB[W[2], W[160], W[158], W[17]]/2 - 
   SB[W[2], W[160], W[158], W[45]]/2 + SB[W[2], W[160], W[158], W[93]]/2 - 
   SB[W[2], W[160], W[160], W[27]]/2 - SB[W[2], W[160], W[160], W[35]]/2 + 
   SB[W[2], W[160], W[160], W[93]]/2 - SB[W[2], W[160], W[162], W[17]]/2 - 
   SB[W[2], W[160], W[162], W[27]]/2 + SB[W[2], W[160], W[162], W[35]]/2 + 
   SB[W[2], W[160], W[162], W[45]]/2 - SB[W[4], W[2], W[2], W[17]]/2 - 
   SB[W[4], W[2], W[2], W[45]]/2 + SB[W[4], W[2], W[2], W[93]]/2 - 
   SB[W[4], W[2], W[4], W[17]]/2 + SB[W[4], W[2], W[4], W[27]]/2 + 
   SB[W[4], W[2], W[4], W[35]]/2 - SB[W[4], W[2], W[4], W[45]]/2 - 
   SB[W[4], W[2], W[6], W[27]]/2 - SB[W[4], W[2], W[6], W[35]]/2 + 
   SB[W[4], W[2], W[6], W[93]]/2 + SB[W[4], W[2], W[8], W[17]] + 
   SB[W[4], W[2], W[8], W[27]] - SB[W[4], W[2], W[8], W[93]] + 
   SB[W[4], W[2], W[17], W[17]] - SB[W[4], W[2], W[17], W[35]] - 
   SB[W[4], W[2], W[93], W[17]]/2 - SB[W[4], W[2], W[93], W[27]]/2 + 
   SB[W[4], W[2], W[93], W[35]]/2 + SB[W[4], W[2], W[93], W[45]]/2 - 
   SB[W[4], W[6], W[2], W[17]]/2 - SB[W[4], W[6], W[2], W[45]]/2 + 
   SB[W[4], W[6], W[2], W[93]]/2 + SB[W[4], W[6], W[4], W[17]]/2 - 
   SB[W[4], W[6], W[4], W[27]]/2 - SB[W[4], W[6], W[4], W[35]]/2 + 
   SB[W[4], W[6], W[4], W[45]]/2 - SB[W[4], W[6], W[6], W[27]]/2 - 
   SB[W[4], W[6], W[6], W[35]]/2 + SB[W[4], W[6], W[6], W[93]]/2 + 
   SB[W[4], W[6], W[8], W[17]] + SB[W[4], W[6], W[8], W[27]] - 
   SB[W[4], W[6], W[8], W[93]] + SB[W[4], W[6], W[27], W[27]] - 
   SB[W[4], W[6], W[27], W[45]] - SB[W[4], W[6], W[93], W[17]]/2 - 
   SB[W[4], W[6], W[93], W[27]]/2 + SB[W[4], W[6], W[93], W[35]]/2 + 
   SB[W[4], W[6], W[93], W[45]]/2 + SB[W[4], W[8], W[2], W[17]] + 
   SB[W[4], W[8], W[2], W[45]] - SB[W[4], W[8], W[2], W[93]] + 
   SB[W[4], W[8], W[6], W[27]] + SB[W[4], W[8], W[6], W[35]] - 
   SB[W[4], W[8], W[6], W[93]] - 2*SB[W[4], W[8], W[8], W[17]] - 
   2*SB[W[4], W[8], W[8], W[27]] + 2*SB[W[4], W[8], W[8], W[93]] - 
   SB[W[4], W[8], W[17], W[17]] + SB[W[4], W[8], W[17], W[35]] - 
   SB[W[4], W[8], W[27], W[27]] + SB[W[4], W[8], W[27], W[45]] + 
   SB[W[4], W[8], W[93], W[17]] + SB[W[4], W[8], W[93], W[27]] - 
   SB[W[4], W[8], W[93], W[35]] - SB[W[4], W[8], W[93], W[45]] + 
   SB[W[4], W[158], W[158], W[17]]/2 + SB[W[4], W[158], W[158], W[45]]/2 - 
   SB[W[4], W[158], W[158], W[93]]/2 + SB[W[4], W[158], W[160], W[27]]/2 + 
   SB[W[4], W[158], W[160], W[35]]/2 - SB[W[4], W[158], W[160], W[93]]/2 + 
   SB[W[4], W[158], W[162], W[17]]/2 + SB[W[4], W[158], W[162], W[27]]/2 - 
   SB[W[4], W[158], W[162], W[35]]/2 - SB[W[4], W[158], W[162], W[45]]/2 + 
   SB[W[4], W[160], W[158], W[17]]/2 + SB[W[4], W[160], W[158], W[45]]/2 - 
   SB[W[4], W[160], W[158], W[93]]/2 + SB[W[4], W[160], W[160], W[27]]/2 + 
   SB[W[4], W[160], W[160], W[35]]/2 - SB[W[4], W[160], W[160], W[93]]/2 + 
   SB[W[4], W[160], W[162], W[17]]/2 + SB[W[4], W[160], W[162], W[27]]/2 - 
   SB[W[4], W[160], W[162], W[35]]/2 - SB[W[4], W[160], W[162], W[45]]/2 + 
   SB[W[6], W[2], W[2], W[17]]/2 + SB[W[6], W[2], W[2], W[45]]/2 - 
   SB[W[6], W[2], W[2], W[93]]/2 - SB[W[6], W[2], W[4], W[17]]/2 - 
   SB[W[6], W[2], W[4], W[27]]/2 - SB[W[6], W[2], W[4], W[35]]/2 - 
   SB[W[6], W[2], W[4], W[45]]/2 + SB[W[6], W[2], W[4], W[93]] + 
   SB[W[6], W[2], W[6], W[27]]/2 + SB[W[6], W[2], W[6], W[35]]/2 - 
   SB[W[6], W[2], W[6], W[93]]/2 - 2*SB[W[6], W[2], W[8], W[17]] - 
   2*SB[W[6], W[2], W[8], W[27]] + 2*SB[W[6], W[2], W[8], W[93]] + 
   SB[W[6], W[2], W[17], W[27]] + SB[W[6], W[2], W[17], W[35]] - 
   SB[W[6], W[2], W[17], W[93]] + SB[W[6], W[2], W[27], W[17]] + 
   SB[W[6], W[2], W[27], W[45]] - SB[W[6], W[2], W[27], W[93]] + 
   SB[W[6], W[2], W[93], W[17]]/2 + SB[W[6], W[2], W[93], W[27]]/2 - 
   SB[W[6], W[2], W[93], W[35]]/2 - SB[W[6], W[2], W[93], W[45]]/2 - 
   SB[W[6], W[4], W[2], W[17]]/2 - SB[W[6], W[4], W[2], W[45]]/2 + 
   SB[W[6], W[4], W[2], W[93]]/2 + SB[W[6], W[4], W[4], W[17]]/2 - 
   SB[W[6], W[4], W[4], W[27]]/2 - SB[W[6], W[4], W[4], W[35]]/2 + 
   SB[W[6], W[4], W[4], W[45]]/2 - SB[W[6], W[4], W[6], W[27]]/2 - 
   SB[W[6], W[4], W[6], W[35]]/2 + SB[W[6], W[4], W[6], W[93]]/2 + 
   SB[W[6], W[4], W[8], W[17]] + SB[W[6], W[4], W[8], W[27]] - 
   SB[W[6], W[4], W[8], W[93]] + SB[W[6], W[4], W[27], W[27]] - 
   SB[W[6], W[4], W[27], W[45]] - SB[W[6], W[4], W[93], W[17]]/2 - 
   SB[W[6], W[4], W[93], W[27]]/2 + SB[W[6], W[4], W[93], W[35]]/2 + 
   SB[W[6], W[4], W[93], W[45]]/2 - SB[W[6], W[8], W[2], W[17]] - 
   SB[W[6], W[8], W[2], W[45]] + SB[W[6], W[8], W[2], W[93]] + 
   SB[W[6], W[8], W[4], W[17]] + SB[W[6], W[8], W[4], W[27]] - 
   SB[W[6], W[8], W[4], W[93]] - SB[W[6], W[8], W[6], W[27]] - 
   SB[W[6], W[8], W[6], W[35]] + SB[W[6], W[8], W[6], W[93]] + 
   3*SB[W[6], W[8], W[8], W[17]] + 3*SB[W[6], W[8], W[8], W[27]] - 
   3*SB[W[6], W[8], W[8], W[93]] - SB[W[6], W[8], W[17], W[27]] - 
   SB[W[6], W[8], W[17], W[35]] + SB[W[6], W[8], W[17], W[93]] - 
   SB[W[6], W[8], W[27], W[17]] - SB[W[6], W[8], W[27], W[45]] + 
   SB[W[6], W[8], W[27], W[93]] - SB[W[6], W[8], W[93], W[17]] - 
   SB[W[6], W[8], W[93], W[27]] + SB[W[6], W[8], W[93], W[35]] + 
   SB[W[6], W[8], W[93], W[45]] + SB[W[6], W[27], W[2], W[17]] + 
   SB[W[6], W[27], W[2], W[45]] - SB[W[6], W[27], W[2], W[93]] - 
   SB[W[6], W[27], W[4], W[17]] + SB[W[6], W[27], W[4], W[35]] + 
   SB[W[6], W[27], W[6], W[27]] + SB[W[6], W[27], W[6], W[35]] - 
   SB[W[6], W[27], W[6], W[93]] - 2*SB[W[6], W[27], W[8], W[17]] - 
   2*SB[W[6], W[27], W[8], W[27]] + 2*SB[W[6], W[27], W[8], W[93]] - 
   SB[W[6], W[27], W[27], W[27]] + SB[W[6], W[27], W[27], W[45]] + 
   SB[W[6], W[27], W[93], W[17]] + SB[W[6], W[27], W[93], W[27]] - 
   SB[W[6], W[27], W[93], W[35]] - SB[W[6], W[27], W[93], W[45]] - 
   SB[W[6], W[158], W[158], W[17]]/2 - SB[W[6], W[158], W[158], W[45]]/2 + 
   SB[W[6], W[158], W[158], W[93]]/2 - SB[W[6], W[158], W[160], W[27]]/2 - 
   SB[W[6], W[158], W[160], W[35]]/2 + SB[W[6], W[158], W[160], W[93]]/2 - 
   SB[W[6], W[158], W[162], W[17]]/2 - SB[W[6], W[158], W[162], W[27]]/2 + 
   SB[W[6], W[158], W[162], W[35]]/2 + SB[W[6], W[158], W[162], W[45]]/2 + 
   SB[W[8], W[2], W[4], W[17]] + SB[W[8], W[2], W[4], W[45]] - 
   SB[W[8], W[2], W[4], W[93]] + SB[W[8], W[2], W[8], W[17]] + 
   SB[W[8], W[2], W[8], W[27]] - SB[W[8], W[2], W[8], W[93]] - 
   SB[W[8], W[2], W[17], W[17]] - SB[W[8], W[2], W[17], W[27]] + 
   SB[W[8], W[2], W[17], W[93]] - SB[W[8], W[2], W[27], W[17]] - 
   SB[W[8], W[2], W[27], W[45]] + SB[W[8], W[2], W[27], W[93]] + 
   SB[W[8], W[4], W[2], W[17]] + SB[W[8], W[4], W[2], W[45]] - 
   SB[W[8], W[4], W[2], W[93]] + SB[W[8], W[4], W[6], W[27]] + 
   SB[W[8], W[4], W[6], W[35]] - SB[W[8], W[4], W[6], W[93]] - 
   2*SB[W[8], W[4], W[8], W[17]] - 2*SB[W[8], W[4], W[8], W[27]] + 
   2*SB[W[8], W[4], W[8], W[93]] - SB[W[8], W[4], W[17], W[17]] + 
   SB[W[8], W[4], W[17], W[35]] - SB[W[8], W[4], W[27], W[27]] + 
   SB[W[8], W[4], W[27], W[45]] + SB[W[8], W[4], W[93], W[17]] + 
   SB[W[8], W[4], W[93], W[27]] - SB[W[8], W[4], W[93], W[35]] - 
   SB[W[8], W[4], W[93], W[45]] + SB[W[8], W[6], W[4], W[27]] + 
   SB[W[8], W[6], W[4], W[35]] - SB[W[8], W[6], W[4], W[93]] + 
   SB[W[8], W[6], W[8], W[17]] + SB[W[8], W[6], W[8], W[27]] - 
   SB[W[8], W[6], W[8], W[93]] - SB[W[8], W[6], W[17], W[27]] - 
   SB[W[8], W[6], W[17], W[35]] + SB[W[8], W[6], W[17], W[93]] - 
   SB[W[8], W[6], W[27], W[17]] - SB[W[8], W[6], W[27], W[27]] + 
   SB[W[8], W[6], W[27], W[93]] + SB[W[8], W[8], W[2], W[17]] + 
   SB[W[8], W[8], W[2], W[45]] - SB[W[8], W[8], W[2], W[93]] - 
   2*SB[W[8], W[8], W[4], W[17]] - 2*SB[W[8], W[8], W[4], W[27]] + 
   2*SB[W[8], W[8], W[4], W[93]] + SB[W[8], W[8], W[6], W[27]] + 
   SB[W[8], W[8], W[6], W[35]] - SB[W[8], W[8], W[6], W[93]] - 
   4*SB[W[8], W[8], W[8], W[17]] - 4*SB[W[8], W[8], W[8], W[27]] + 
   4*SB[W[8], W[8], W[8], W[93]] + SB[W[8], W[8], W[17], W[17]] + 
   2*SB[W[8], W[8], W[17], W[27]] + SB[W[8], W[8], W[17], W[35]] - 
   2*SB[W[8], W[8], W[17], W[93]] + 2*SB[W[8], W[8], W[27], W[17]] + 
   SB[W[8], W[8], W[27], W[27]] + SB[W[8], W[8], W[27], W[45]] - 
   2*SB[W[8], W[8], W[27], W[93]] + SB[W[8], W[8], W[93], W[17]] + 
   SB[W[8], W[8], W[93], W[27]] - SB[W[8], W[8], W[93], W[35]] - 
   SB[W[8], W[8], W[93], W[45]] - SB[W[8], W[17], W[2], W[17]] - 
   SB[W[8], W[17], W[2], W[45]] + SB[W[8], W[17], W[2], W[93]] + 
   SB[W[8], W[17], W[4], W[27]] - SB[W[8], W[17], W[4], W[45]] - 
   SB[W[8], W[17], W[6], W[27]] - SB[W[8], W[17], W[6], W[35]] + 
   SB[W[8], W[17], W[6], W[93]] + 2*SB[W[8], W[17], W[8], W[17]] + 
   2*SB[W[8], W[17], W[8], W[27]] - 2*SB[W[8], W[17], W[8], W[93]] + 
   SB[W[8], W[17], W[17], W[17]] - SB[W[8], W[17], W[17], W[35]] - 
   SB[W[8], W[17], W[93], W[17]] - SB[W[8], W[17], W[93], W[27]] + 
   SB[W[8], W[17], W[93], W[35]] + SB[W[8], W[17], W[93], W[45]] - 
   SB[W[8], W[27], W[2], W[17]] - SB[W[8], W[27], W[2], W[45]] + 
   SB[W[8], W[27], W[2], W[93]] + SB[W[8], W[27], W[4], W[17]] - 
   SB[W[8], W[27], W[4], W[35]] - SB[W[8], W[27], W[6], W[27]] - 
   SB[W[8], W[27], W[6], W[35]] + SB[W[8], W[27], W[6], W[93]] + 
   2*SB[W[8], W[27], W[8], W[17]] + 2*SB[W[8], W[27], W[8], W[27]] - 
   2*SB[W[8], W[27], W[8], W[93]] + SB[W[8], W[27], W[27], W[27]] - 
   SB[W[8], W[27], W[27], W[45]] - SB[W[8], W[27], W[93], W[17]] - 
   SB[W[8], W[27], W[93], W[27]] + SB[W[8], W[27], W[93], W[35]] + 
   SB[W[8], W[27], W[93], W[45]], SB[W[2], W[4], W[2], W[17]]/2 + 
   SB[W[2], W[4], W[2], W[37]]/2 - SB[W[2], W[4], W[2], W[86]]/2 + 
   SB[W[2], W[4], W[4], W[6]]/4 + SB[W[2], W[4], W[4], W[17]]/2 - 
   SB[W[2], W[4], W[4], W[35]]/2 + SB[W[2], W[4], W[4], W[47]]/4 - 
   SB[W[2], W[4], W[4], W[86]]/4 - SB[W[2], W[4], W[6], W[6]]/4 - 
   SB[W[2], W[4], W[6], W[17]] + SB[W[2], W[4], W[6], W[35]]/2 - 
   SB[W[2], W[4], W[6], W[37]]/2 - SB[W[2], W[4], W[6], W[47]]/4 + 
   (3*SB[W[2], W[4], W[6], W[86]])/4 - SB[W[2], W[4], W[17], W[6]] - 
   SB[W[2], W[4], W[17], W[17]] + SB[W[2], W[4], W[17], W[35]] - 
   SB[W[2], W[4], W[17], W[47]] + SB[W[2], W[4], W[17], W[86]] - 
   SB[W[2], W[4], W[19], W[6]] + SB[W[2], W[4], W[19], W[37]] - 
   SB[W[2], W[4], W[50], W[6]]/2 - SB[W[2], W[4], W[50], W[17]] + 
   SB[W[2], W[4], W[50], W[47]]/2 + SB[W[2], W[4], W[50], W[86]]/2 + 
   SB[W[2], W[4], W[65], W[6]] + SB[W[2], W[4], W[65], W[17]] - 
   SB[W[2], W[4], W[65], W[86]] + SB[W[2], W[4], W[89], W[6]]/4 - 
   SB[W[2], W[4], W[89], W[37]]/2 - SB[W[2], W[4], W[89], W[47]]/4 + 
   SB[W[2], W[4], W[89], W[86]]/4 + SB[W[2], W[4], W[93], W[6]]/4 + 
   SB[W[2], W[4], W[93], W[17]]/2 - SB[W[2], W[4], W[93], W[35]]/2 + 
   SB[W[2], W[4], W[93], W[47]]/4 - SB[W[2], W[4], W[93], W[86]]/4 - 
   SB[W[2], W[4], W[182], W[182]]/4 + SB[W[2], W[4], W[182], W[183]]/4 + 
   SB[W[2], W[4], W[182], W[187]]/4 + SB[W[2], W[4], W[182], W[188]]/4 - 
   SB[W[2], W[4], W[182], W[189]]/4 + SB[W[2], W[4], W[182], W[190]]/4 + 
   SB[W[2], W[4], W[182], W[194]]/4 - SB[W[2], W[4], W[182], W[203]]/4 + 
   SB[W[2], W[4], W[182], W[218]]/4 - SB[W[2], W[4], W[184], W[182]]/4 + 
   SB[W[2], W[4], W[184], W[183]]/4 + SB[W[2], W[4], W[184], W[187]]/4 + 
   SB[W[2], W[4], W[184], W[188]]/4 - SB[W[2], W[4], W[184], W[189]]/4 + 
   SB[W[2], W[4], W[184], W[190]]/4 + SB[W[2], W[4], W[184], W[194]]/4 - 
   SB[W[2], W[4], W[184], W[203]]/4 + SB[W[2], W[4], W[184], W[218]]/4 - 
   SB[W[2], W[4], W[186], W[182]]/4 + SB[W[2], W[4], W[186], W[183]]/4 + 
   SB[W[2], W[4], W[186], W[187]]/4 + SB[W[2], W[4], W[186], W[188]]/4 - 
   SB[W[2], W[4], W[186], W[189]]/4 + SB[W[2], W[4], W[186], W[190]]/4 + 
   SB[W[2], W[4], W[186], W[194]]/4 - SB[W[2], W[4], W[186], W[203]]/4 + 
   SB[W[2], W[4], W[186], W[218]]/4 - SB[W[2], W[4], W[187], W[182]]/4 + 
   SB[W[2], W[4], W[187], W[183]]/4 + SB[W[2], W[4], W[187], W[187]]/4 + 
   SB[W[2], W[4], W[187], W[188]]/4 - SB[W[2], W[4], W[187], W[189]]/4 + 
   SB[W[2], W[4], W[187], W[190]]/4 + SB[W[2], W[4], W[187], W[194]]/4 - 
   SB[W[2], W[4], W[187], W[203]]/4 + SB[W[2], W[4], W[187], W[218]]/4 - 
   SB[W[2], W[4], W[188], W[182]]/4 + SB[W[2], W[4], W[188], W[183]]/4 + 
   SB[W[2], W[4], W[188], W[187]]/4 + SB[W[2], W[4], W[188], W[188]]/4 - 
   SB[W[2], W[4], W[188], W[189]]/4 + SB[W[2], W[4], W[188], W[190]]/4 + 
   SB[W[2], W[4], W[188], W[194]]/4 - SB[W[2], W[4], W[188], W[203]]/4 + 
   SB[W[2], W[4], W[188], W[218]]/4 - SB[W[2], W[4], W[189], W[182]]/4 + 
   SB[W[2], W[4], W[189], W[183]]/4 + SB[W[2], W[4], W[189], W[187]]/4 + 
   SB[W[2], W[4], W[189], W[188]]/4 - SB[W[2], W[4], W[189], W[189]]/4 + 
   SB[W[2], W[4], W[189], W[190]]/4 + SB[W[2], W[4], W[189], W[194]]/4 - 
   SB[W[2], W[4], W[189], W[203]]/4 + SB[W[2], W[4], W[189], W[218]]/4 - 
   SB[W[2], W[4], W[209], W[182]]/4 + SB[W[2], W[4], W[209], W[183]]/4 + 
   SB[W[2], W[4], W[209], W[187]]/4 + SB[W[2], W[4], W[209], W[188]]/4 - 
   SB[W[2], W[4], W[209], W[189]]/4 + SB[W[2], W[4], W[209], W[190]]/4 + 
   SB[W[2], W[4], W[209], W[194]]/4 - SB[W[2], W[4], W[209], W[203]]/4 + 
   SB[W[2], W[4], W[209], W[218]]/4 - SB[W[2], W[4], W[211], W[182]]/4 + 
   SB[W[2], W[4], W[211], W[183]]/4 + SB[W[2], W[4], W[211], W[187]]/4 + 
   SB[W[2], W[4], W[211], W[188]]/4 - SB[W[2], W[4], W[211], W[189]]/4 + 
   SB[W[2], W[4], W[211], W[190]]/4 + SB[W[2], W[4], W[211], W[194]]/4 - 
   SB[W[2], W[4], W[211], W[203]]/4 + SB[W[2], W[4], W[211], W[218]]/4 - 
   SB[W[2], W[6], W[2], W[17]]/2 - SB[W[2], W[6], W[2], W[37]]/2 + 
   SB[W[2], W[6], W[2], W[86]]/2 - SB[W[2], W[6], W[4], W[6]]/4 - 
   SB[W[2], W[6], W[4], W[17]]/2 + SB[W[2], W[6], W[4], W[35]]/2 - 
   SB[W[2], W[6], W[4], W[47]]/4 + SB[W[2], W[6], W[4], W[86]]/4 + 
   SB[W[2], W[6], W[6], W[6]]/4 - SB[W[2], W[6], W[6], W[35]]/2 - 
   SB[W[2], W[6], W[6], W[37]]/2 + SB[W[2], W[6], W[6], W[47]]/4 + 
   SB[W[2], W[6], W[6], W[86]]/4 - SB[W[2], W[6], W[17], W[35]] + 
   SB[W[2], W[6], W[17], W[47]] + SB[W[2], W[6], W[50], W[6]]/2 + 
   SB[W[2], W[6], W[50], W[17]] - SB[W[2], W[6], W[50], W[47]]/2 - 
   SB[W[2], W[6], W[50], W[86]]/2 - SB[W[2], W[6], W[89], W[6]]/4 + 
   SB[W[2], W[6], W[89], W[37]]/2 + SB[W[2], W[6], W[89], W[47]]/4 - 
   SB[W[2], W[6], W[89], W[86]]/4 - SB[W[2], W[6], W[93], W[6]]/4 - 
   SB[W[2], W[6], W[93], W[17]]/2 + SB[W[2], W[6], W[93], W[35]]/2 - 
   SB[W[2], W[6], W[93], W[47]]/4 + SB[W[2], W[6], W[93], W[86]]/4 + 
   SB[W[2], W[6], W[182], W[182]]/4 - SB[W[2], W[6], W[182], W[183]]/4 - 
   SB[W[2], W[6], W[182], W[187]]/4 - SB[W[2], W[6], W[182], W[188]]/4 + 
   SB[W[2], W[6], W[182], W[189]]/4 - SB[W[2], W[6], W[182], W[190]]/4 - 
   SB[W[2], W[6], W[182], W[194]]/4 + SB[W[2], W[6], W[182], W[203]]/4 - 
   SB[W[2], W[6], W[182], W[218]]/4 + SB[W[2], W[6], W[184], W[182]]/4 - 
   SB[W[2], W[6], W[184], W[183]]/4 - SB[W[2], W[6], W[184], W[187]]/4 - 
   SB[W[2], W[6], W[184], W[188]]/4 + SB[W[2], W[6], W[184], W[189]]/4 - 
   SB[W[2], W[6], W[184], W[190]]/4 - SB[W[2], W[6], W[184], W[194]]/4 + 
   SB[W[2], W[6], W[184], W[203]]/4 - SB[W[2], W[6], W[184], W[218]]/4 + 
   SB[W[2], W[6], W[186], W[182]]/4 - SB[W[2], W[6], W[186], W[183]]/4 - 
   SB[W[2], W[6], W[186], W[187]]/4 - SB[W[2], W[6], W[186], W[188]]/4 + 
   SB[W[2], W[6], W[186], W[189]]/4 - SB[W[2], W[6], W[186], W[190]]/4 - 
   SB[W[2], W[6], W[186], W[194]]/4 + SB[W[2], W[6], W[186], W[203]]/4 - 
   SB[W[2], W[6], W[186], W[218]]/4 + SB[W[2], W[6], W[187], W[182]]/4 - 
   SB[W[2], W[6], W[187], W[183]]/4 - SB[W[2], W[6], W[187], W[187]]/4 - 
   SB[W[2], W[6], W[187], W[188]]/4 + SB[W[2], W[6], W[187], W[189]]/4 - 
   SB[W[2], W[6], W[187], W[190]]/4 - SB[W[2], W[6], W[187], W[194]]/4 + 
   SB[W[2], W[6], W[187], W[203]]/4 - SB[W[2], W[6], W[187], W[218]]/4 + 
   SB[W[2], W[6], W[188], W[182]]/4 - SB[W[2], W[6], W[188], W[183]]/4 - 
   SB[W[2], W[6], W[188], W[187]]/4 - SB[W[2], W[6], W[188], W[188]]/4 + 
   SB[W[2], W[6], W[188], W[189]]/4 - SB[W[2], W[6], W[188], W[190]]/4 - 
   SB[W[2], W[6], W[188], W[194]]/4 + SB[W[2], W[6], W[188], W[203]]/4 - 
   SB[W[2], W[6], W[188], W[218]]/4 + SB[W[2], W[6], W[189], W[182]]/4 - 
   SB[W[2], W[6], W[189], W[183]]/4 - SB[W[2], W[6], W[189], W[187]]/4 - 
   SB[W[2], W[6], W[189], W[188]]/4 + SB[W[2], W[6], W[189], W[189]]/4 - 
   SB[W[2], W[6], W[189], W[190]]/4 - SB[W[2], W[6], W[189], W[194]]/4 + 
   SB[W[2], W[6], W[189], W[203]]/4 - SB[W[2], W[6], W[189], W[218]]/4 + 
   SB[W[2], W[6], W[209], W[182]]/4 - SB[W[2], W[6], W[209], W[183]]/4 - 
   SB[W[2], W[6], W[209], W[187]]/4 - SB[W[2], W[6], W[209], W[188]]/4 + 
   SB[W[2], W[6], W[209], W[189]]/4 - SB[W[2], W[6], W[209], W[190]]/4 - 
   SB[W[2], W[6], W[209], W[194]]/4 + SB[W[2], W[6], W[209], W[203]]/4 - 
   SB[W[2], W[6], W[209], W[218]]/4 + SB[W[2], W[6], W[211], W[182]]/4 - 
   SB[W[2], W[6], W[211], W[183]]/4 - SB[W[2], W[6], W[211], W[187]]/4 - 
   SB[W[2], W[6], W[211], W[188]]/4 + SB[W[2], W[6], W[211], W[189]]/4 - 
   SB[W[2], W[6], W[211], W[190]]/4 - SB[W[2], W[6], W[211], W[194]]/4 + 
   SB[W[2], W[6], W[211], W[203]]/4 - SB[W[2], W[6], W[211], W[218]]/4 - 
   SB[W[2], W[7], W[2], W[17]] - SB[W[2], W[7], W[2], W[37]] + 
   SB[W[2], W[7], W[2], W[86]] - SB[W[2], W[7], W[4], W[6]]/2 - 
   SB[W[2], W[7], W[4], W[47]]/2 + SB[W[2], W[7], W[4], W[86]]/2 - 
   SB[W[2], W[7], W[5], W[6]]/2 - SB[W[2], W[7], W[5], W[47]]/2 + 
   SB[W[2], W[7], W[5], W[86]]/2 + SB[W[2], W[7], W[19], W[6]] - 
   SB[W[2], W[7], W[19], W[37]] - SB[W[2], W[7], W[26], W[17]] + 
   SB[W[2], W[7], W[26], W[47]] + SB[W[2], W[7], W[50], W[6]]/2 + 
   SB[W[2], W[7], W[50], W[17]] - SB[W[2], W[7], W[50], W[47]]/2 - 
   SB[W[2], W[7], W[50], W[86]]/2 - SB[W[2], W[7], W[89], W[6]]/2 + 
   SB[W[2], W[7], W[89], W[37]] + SB[W[2], W[7], W[89], W[47]]/2 - 
   SB[W[2], W[7], W[89], W[86]]/2 + SB[W[2], W[7], W[182], W[182]]/2 - 
   SB[W[2], W[7], W[182], W[183]]/2 - SB[W[2], W[7], W[182], W[187]]/2 - 
   SB[W[2], W[7], W[182], W[188]]/2 + SB[W[2], W[7], W[182], W[189]]/2 - 
   SB[W[2], W[7], W[182], W[190]]/2 - SB[W[2], W[7], W[182], W[194]]/2 + 
   SB[W[2], W[7], W[182], W[203]]/2 - SB[W[2], W[7], W[182], W[218]]/2 + 
   SB[W[2], W[7], W[186], W[182]]/2 - SB[W[2], W[7], W[186], W[183]]/2 - 
   SB[W[2], W[7], W[186], W[187]]/2 - SB[W[2], W[7], W[186], W[188]]/2 + 
   SB[W[2], W[7], W[186], W[189]]/2 - SB[W[2], W[7], W[186], W[190]]/2 - 
   SB[W[2], W[7], W[186], W[194]]/2 + SB[W[2], W[7], W[186], W[203]]/2 - 
   SB[W[2], W[7], W[186], W[218]]/2 + SB[W[2], W[7], W[189], W[182]]/2 - 
   SB[W[2], W[7], W[189], W[183]]/2 - SB[W[2], W[7], W[189], W[187]]/2 - 
   SB[W[2], W[7], W[189], W[188]]/2 + SB[W[2], W[7], W[189], W[189]]/2 - 
   SB[W[2], W[7], W[189], W[190]]/2 - SB[W[2], W[7], W[189], W[194]]/2 + 
   SB[W[2], W[7], W[189], W[203]]/2 - SB[W[2], W[7], W[189], W[218]]/2 + 
   SB[W[2], W[7], W[211], W[182]]/2 - SB[W[2], W[7], W[211], W[183]]/2 - 
   SB[W[2], W[7], W[211], W[187]]/2 - SB[W[2], W[7], W[211], W[188]]/2 + 
   SB[W[2], W[7], W[211], W[189]]/2 - SB[W[2], W[7], W[211], W[190]]/2 - 
   SB[W[2], W[7], W[211], W[194]]/2 + SB[W[2], W[7], W[211], W[203]]/2 - 
   SB[W[2], W[7], W[211], W[218]]/2 - SB[W[2], W[8], W[5], W[6]]/2 - 
   SB[W[2], W[8], W[5], W[47]]/2 + SB[W[2], W[8], W[5], W[86]]/2 - 
   SB[W[2], W[8], W[6], W[6]]/2 - SB[W[2], W[8], W[6], W[17]] + 
   SB[W[2], W[8], W[6], W[35]] - SB[W[2], W[8], W[6], W[47]]/2 + 
   SB[W[2], W[8], W[6], W[86]]/2 - SB[W[2], W[8], W[17], W[6]] - 
   SB[W[2], W[8], W[17], W[17]] + SB[W[2], W[8], W[17], W[35]] - 
   SB[W[2], W[8], W[17], W[47]] + SB[W[2], W[8], W[17], W[86]] - 
   SB[W[2], W[8], W[50], W[6]]/2 - SB[W[2], W[8], W[50], W[17]] + 
   SB[W[2], W[8], W[50], W[47]]/2 + SB[W[2], W[8], W[50], W[86]]/2 + 
   SB[W[2], W[8], W[65], W[6]] + SB[W[2], W[8], W[65], W[17]] - 
   SB[W[2], W[8], W[65], W[86]] + SB[W[2], W[8], W[93], W[6]]/2 + 
   SB[W[2], W[8], W[93], W[17]] - SB[W[2], W[8], W[93], W[35]] + 
   SB[W[2], W[8], W[93], W[47]]/2 - SB[W[2], W[8], W[93], W[86]]/2 - 
   SB[W[2], W[8], W[184], W[182]]/2 + SB[W[2], W[8], W[184], W[183]]/2 + 
   SB[W[2], W[8], W[184], W[187]]/2 + SB[W[2], W[8], W[184], W[188]]/2 - 
   SB[W[2], W[8], W[184], W[189]]/2 + SB[W[2], W[8], W[184], W[190]]/2 + 
   SB[W[2], W[8], W[184], W[194]]/2 - SB[W[2], W[8], W[184], W[203]]/2 + 
   SB[W[2], W[8], W[184], W[218]]/2 - SB[W[2], W[8], W[187], W[182]]/2 + 
   SB[W[2], W[8], W[187], W[183]]/2 + SB[W[2], W[8], W[187], W[187]]/2 + 
   SB[W[2], W[8], W[187], W[188]]/2 - SB[W[2], W[8], W[187], W[189]]/2 + 
   SB[W[2], W[8], W[187], W[190]]/2 + SB[W[2], W[8], W[187], W[194]]/2 - 
   SB[W[2], W[8], W[187], W[203]]/2 + SB[W[2], W[8], W[187], W[218]]/2 - 
   SB[W[2], W[8], W[188], W[182]]/2 + SB[W[2], W[8], W[188], W[183]]/2 + 
   SB[W[2], W[8], W[188], W[187]]/2 + SB[W[2], W[8], W[188], W[188]]/2 - 
   SB[W[2], W[8], W[188], W[189]]/2 + SB[W[2], W[8], W[188], W[190]]/2 + 
   SB[W[2], W[8], W[188], W[194]]/2 - SB[W[2], W[8], W[188], W[203]]/2 + 
   SB[W[2], W[8], W[188], W[218]]/2 - SB[W[2], W[8], W[209], W[182]]/2 + 
   SB[W[2], W[8], W[209], W[183]]/2 + SB[W[2], W[8], W[209], W[187]]/2 + 
   SB[W[2], W[8], W[209], W[188]]/2 - SB[W[2], W[8], W[209], W[189]]/2 + 
   SB[W[2], W[8], W[209], W[190]]/2 + SB[W[2], W[8], W[209], W[194]]/2 - 
   SB[W[2], W[8], W[209], W[203]]/2 + SB[W[2], W[8], W[209], W[218]]/2 - 
   SB[W[2], W[17], W[4], W[6]]/2 - SB[W[2], W[17], W[4], W[47]]/2 + 
   SB[W[2], W[17], W[4], W[86]]/2 - SB[W[2], W[17], W[6], W[35]] + 
   SB[W[2], W[17], W[6], W[47]] - SB[W[2], W[17], W[17], W[35]] + 
   SB[W[2], W[17], W[17], W[47]] - SB[W[2], W[17], W[26], W[17]] + 
   SB[W[2], W[17], W[26], W[47]] + SB[W[2], W[17], W[47], W[6]]/2 + 
   SB[W[2], W[17], W[47], W[17]] - SB[W[2], W[17], W[47], W[47]]/2 - 
   SB[W[2], W[17], W[47], W[86]]/2 + SB[W[2], W[17], W[50], W[6]]/2 + 
   SB[W[2], W[17], W[50], W[17]] - SB[W[2], W[17], W[50], W[47]]/2 - 
   SB[W[2], W[17], W[50], W[86]]/2 - SB[W[2], W[17], W[93], W[6]]/2 - 
   SB[W[2], W[17], W[93], W[17]] + SB[W[2], W[17], W[93], W[35]] - 
   SB[W[2], W[17], W[93], W[47]]/2 + SB[W[2], W[17], W[93], W[86]]/2 + 
   SB[W[2], W[17], W[182], W[182]]/2 - SB[W[2], W[17], W[182], W[183]]/2 - 
   SB[W[2], W[17], W[182], W[187]]/2 - SB[W[2], W[17], W[182], W[188]]/2 + 
   SB[W[2], W[17], W[182], W[189]]/2 - SB[W[2], W[17], W[182], W[190]]/2 - 
   SB[W[2], W[17], W[182], W[194]]/2 + SB[W[2], W[17], W[182], W[203]]/2 - 
   SB[W[2], W[17], W[182], W[218]]/2 - SB[W[2], W[17], W[183], W[182]]/2 + 
   SB[W[2], W[17], W[183], W[183]]/2 + SB[W[2], W[17], W[183], W[187]]/2 + 
   SB[W[2], W[17], W[183], W[188]]/2 - SB[W[2], W[17], W[183], W[189]]/2 + 
   SB[W[2], W[17], W[183], W[190]]/2 + SB[W[2], W[17], W[183], W[194]]/2 - 
   SB[W[2], W[17], W[183], W[203]]/2 + SB[W[2], W[17], W[183], W[218]]/2 + 
   SB[W[2], W[17], W[184], W[182]]/2 - SB[W[2], W[17], W[184], W[183]]/2 - 
   SB[W[2], W[17], W[184], W[187]]/2 - SB[W[2], W[17], W[184], W[188]]/2 + 
   SB[W[2], W[17], W[184], W[189]]/2 - SB[W[2], W[17], W[184], W[190]]/2 - 
   SB[W[2], W[17], W[184], W[194]]/2 + SB[W[2], W[17], W[184], W[203]]/2 - 
   SB[W[2], W[17], W[184], W[218]]/2 + SB[W[2], W[17], W[189], W[182]]/2 - 
   SB[W[2], W[17], W[189], W[183]]/2 - SB[W[2], W[17], W[189], W[187]]/2 - 
   SB[W[2], W[17], W[189], W[188]]/2 + SB[W[2], W[17], W[189], W[189]]/2 - 
   SB[W[2], W[17], W[189], W[190]]/2 - SB[W[2], W[17], W[189], W[194]]/2 + 
   SB[W[2], W[17], W[189], W[203]]/2 - SB[W[2], W[17], W[189], W[218]]/2 - 
   SB[W[2], W[17], W[190], W[182]]/2 + SB[W[2], W[17], W[190], W[183]]/2 + 
   SB[W[2], W[17], W[190], W[187]]/2 + SB[W[2], W[17], W[190], W[188]]/2 - 
   SB[W[2], W[17], W[190], W[189]]/2 + SB[W[2], W[17], W[190], W[190]]/2 + 
   SB[W[2], W[17], W[190], W[194]]/2 - SB[W[2], W[17], W[190], W[203]]/2 + 
   SB[W[2], W[17], W[190], W[218]]/2 - SB[W[2], W[17], W[194], W[182]]/2 + 
   SB[W[2], W[17], W[194], W[183]]/2 + SB[W[2], W[17], W[194], W[187]]/2 + 
   SB[W[2], W[17], W[194], W[188]]/2 - SB[W[2], W[17], W[194], W[189]]/2 + 
   SB[W[2], W[17], W[194], W[190]]/2 + SB[W[2], W[17], W[194], W[194]]/2 - 
   SB[W[2], W[17], W[194], W[203]]/2 + SB[W[2], W[17], W[194], W[218]]/2 + 
   SB[W[2], W[17], W[209], W[182]]/2 - SB[W[2], W[17], W[209], W[183]]/2 - 
   SB[W[2], W[17], W[209], W[187]]/2 - SB[W[2], W[17], W[209], W[188]]/2 + 
   SB[W[2], W[17], W[209], W[189]]/2 - SB[W[2], W[17], W[209], W[190]]/2 - 
   SB[W[2], W[17], W[209], W[194]]/2 + SB[W[2], W[17], W[209], W[203]]/2 - 
   SB[W[2], W[17], W[209], W[218]]/2 - SB[W[2], W[17], W[218], W[182]]/2 + 
   SB[W[2], W[17], W[218], W[183]]/2 + SB[W[2], W[17], W[218], W[187]]/2 + 
   SB[W[2], W[17], W[218], W[188]]/2 - SB[W[2], W[17], W[218], W[189]]/2 + 
   SB[W[2], W[17], W[218], W[190]]/2 + SB[W[2], W[17], W[218], W[194]]/2 - 
   SB[W[2], W[17], W[218], W[203]]/2 + SB[W[2], W[17], W[218], W[218]]/2 + 
   SB[W[2], W[23], W[2], W[17]] + SB[W[2], W[23], W[2], W[37]] - 
   SB[W[2], W[23], W[2], W[86]] - SB[W[2], W[23], W[6], W[6]]/2 + 
   SB[W[2], W[23], W[6], W[37]] + SB[W[2], W[23], W[6], W[47]]/2 - 
   SB[W[2], W[23], W[6], W[86]]/2 + SB[W[2], W[23], W[47], W[6]]/2 + 
   SB[W[2], W[23], W[47], W[17]] - SB[W[2], W[23], W[47], W[47]]/2 - 
   SB[W[2], W[23], W[47], W[86]]/2 - SB[W[2], W[23], W[50], W[6]]/2 - 
   SB[W[2], W[23], W[50], W[17]] + SB[W[2], W[23], W[50], W[47]]/2 + 
   SB[W[2], W[23], W[50], W[86]]/2 + SB[W[2], W[23], W[89], W[6]]/2 - 
   SB[W[2], W[23], W[89], W[37]] - SB[W[2], W[23], W[89], W[47]]/2 + 
   SB[W[2], W[23], W[89], W[86]]/2 - SB[W[2], W[23], W[183], W[182]]/2 + 
   SB[W[2], W[23], W[183], W[183]]/2 + SB[W[2], W[23], W[183], W[187]]/2 + 
   SB[W[2], W[23], W[183], W[188]]/2 - SB[W[2], W[23], W[183], W[189]]/2 + 
   SB[W[2], W[23], W[183], W[190]]/2 + SB[W[2], W[23], W[183], W[194]]/2 - 
   SB[W[2], W[23], W[183], W[203]]/2 + SB[W[2], W[23], W[183], W[218]]/2 - 
   SB[W[2], W[23], W[186], W[182]]/2 + SB[W[2], W[23], W[186], W[183]]/2 + 
   SB[W[2], W[23], W[186], W[187]]/2 + SB[W[2], W[23], W[186], W[188]]/2 - 
   SB[W[2], W[23], W[186], W[189]]/2 + SB[W[2], W[23], W[186], W[190]]/2 + 
   SB[W[2], W[23], W[186], W[194]]/2 - SB[W[2], W[23], W[186], W[203]]/2 + 
   SB[W[2], W[23], W[186], W[218]]/2 - SB[W[2], W[23], W[187], W[182]]/2 + 
   SB[W[2], W[23], W[187], W[183]]/2 + SB[W[2], W[23], W[187], W[187]]/2 + 
   SB[W[2], W[23], W[187], W[188]]/2 - SB[W[2], W[23], W[187], W[189]]/2 + 
   SB[W[2], W[23], W[187], W[190]]/2 + SB[W[2], W[23], W[187], W[194]]/2 - 
   SB[W[2], W[23], W[187], W[203]]/2 + SB[W[2], W[23], W[187], W[218]]/2 - 
   SB[W[2], W[23], W[188], W[182]]/2 + SB[W[2], W[23], W[188], W[183]]/2 + 
   SB[W[2], W[23], W[188], W[187]]/2 + SB[W[2], W[23], W[188], W[188]]/2 - 
   SB[W[2], W[23], W[188], W[189]]/2 + SB[W[2], W[23], W[188], W[190]]/2 + 
   SB[W[2], W[23], W[188], W[194]]/2 - SB[W[2], W[23], W[188], W[203]]/2 + 
   SB[W[2], W[23], W[188], W[218]]/2 - SB[W[2], W[23], W[190], W[182]]/2 + 
   SB[W[2], W[23], W[190], W[183]]/2 + SB[W[2], W[23], W[190], W[187]]/2 + 
   SB[W[2], W[23], W[190], W[188]]/2 - SB[W[2], W[23], W[190], W[189]]/2 + 
   SB[W[2], W[23], W[190], W[190]]/2 + SB[W[2], W[23], W[190], W[194]]/2 - 
   SB[W[2], W[23], W[190], W[203]]/2 + SB[W[2], W[23], W[190], W[218]]/2 - 
   SB[W[2], W[23], W[194], W[182]]/2 + SB[W[2], W[23], W[194], W[183]]/2 + 
   SB[W[2], W[23], W[194], W[187]]/2 + SB[W[2], W[23], W[194], W[188]]/2 - 
   SB[W[2], W[23], W[194], W[189]]/2 + SB[W[2], W[23], W[194], W[190]]/2 + 
   SB[W[2], W[23], W[194], W[194]]/2 - SB[W[2], W[23], W[194], W[203]]/2 + 
   SB[W[2], W[23], W[194], W[218]]/2 - SB[W[2], W[23], W[211], W[182]]/2 + 
   SB[W[2], W[23], W[211], W[183]]/2 + SB[W[2], W[23], W[211], W[187]]/2 + 
   SB[W[2], W[23], W[211], W[188]]/2 - SB[W[2], W[23], W[211], W[189]]/2 + 
   SB[W[2], W[23], W[211], W[190]]/2 + SB[W[2], W[23], W[211], W[194]]/2 - 
   SB[W[2], W[23], W[211], W[203]]/2 + SB[W[2], W[23], W[211], W[218]]/2 - 
   SB[W[2], W[23], W[218], W[182]]/2 + SB[W[2], W[23], W[218], W[183]]/2 + 
   SB[W[2], W[23], W[218], W[187]]/2 + SB[W[2], W[23], W[218], W[188]]/2 - 
   SB[W[2], W[23], W[218], W[189]]/2 + SB[W[2], W[23], W[218], W[190]]/2 + 
   SB[W[2], W[23], W[218], W[194]]/2 - SB[W[2], W[23], W[218], W[203]]/2 + 
   SB[W[2], W[23], W[218], W[218]]/2 + SB[W[2], W[50], W[4], W[6]]/2 + 
   SB[W[2], W[50], W[4], W[47]]/2 - SB[W[2], W[50], W[4], W[86]]/2 + 
   SB[W[2], W[50], W[5], W[6]]/2 + SB[W[2], W[50], W[5], W[47]]/2 - 
   SB[W[2], W[50], W[5], W[86]]/2 + SB[W[2], W[50], W[6], W[6]]/2 + 
   SB[W[2], W[50], W[6], W[17]] - SB[W[2], W[50], W[6], W[47]]/2 - 
   SB[W[2], W[50], W[6], W[86]]/2 + SB[W[2], W[50], W[17], W[6]] + 
   SB[W[2], W[50], W[17], W[17]] - SB[W[2], W[50], W[17], W[86]] + 
   SB[W[2], W[50], W[26], W[17]] - SB[W[2], W[50], W[26], W[47]] - 
   SB[W[2], W[50], W[47], W[6]]/2 - SB[W[2], W[50], W[47], W[17]] + 
   SB[W[2], W[50], W[47], W[47]]/2 + SB[W[2], W[50], W[47], W[86]]/2 - 
   SB[W[2], W[50], W[65], W[6]] - SB[W[2], W[50], W[65], W[17]] + 
   SB[W[2], W[50], W[65], W[86]] - SB[W[2], W[50], W[182], W[182]]/2 + 
   SB[W[2], W[50], W[182], W[183]]/2 + SB[W[2], W[50], W[182], W[187]]/2 + 
   SB[W[2], W[50], W[182], W[188]]/2 - SB[W[2], W[50], W[182], W[189]]/2 + 
   SB[W[2], W[50], W[182], W[190]]/2 + SB[W[2], W[50], W[182], W[194]]/2 - 
   SB[W[2], W[50], W[182], W[203]]/2 + SB[W[2], W[50], W[182], W[218]]/2 + 
   SB[W[2], W[50], W[183], W[182]]/2 - SB[W[2], W[50], W[183], W[183]]/2 - 
   SB[W[2], W[50], W[183], W[187]]/2 - SB[W[2], W[50], W[183], W[188]]/2 + 
   SB[W[2], W[50], W[183], W[189]]/2 - SB[W[2], W[50], W[183], W[190]]/2 - 
   SB[W[2], W[50], W[183], W[194]]/2 + SB[W[2], W[50], W[183], W[203]]/2 - 
   SB[W[2], W[50], W[183], W[218]]/2 + SB[W[2], W[50], W[187], W[182]]/2 - 
   SB[W[2], W[50], W[187], W[183]]/2 - SB[W[2], W[50], W[187], W[187]]/2 - 
   SB[W[2], W[50], W[187], W[188]]/2 + SB[W[2], W[50], W[187], W[189]]/2 - 
   SB[W[2], W[50], W[187], W[190]]/2 - SB[W[2], W[50], W[187], W[194]]/2 + 
   SB[W[2], W[50], W[187], W[203]]/2 - SB[W[2], W[50], W[187], W[218]]/2 + 
   SB[W[2], W[50], W[188], W[182]]/2 - SB[W[2], W[50], W[188], W[183]]/2 - 
   SB[W[2], W[50], W[188], W[187]]/2 - SB[W[2], W[50], W[188], W[188]]/2 + 
   SB[W[2], W[50], W[188], W[189]]/2 - SB[W[2], W[50], W[188], W[190]]/2 - 
   SB[W[2], W[50], W[188], W[194]]/2 + SB[W[2], W[50], W[188], W[203]]/2 - 
   SB[W[2], W[50], W[188], W[218]]/2 - SB[W[2], W[50], W[189], W[182]]/2 + 
   SB[W[2], W[50], W[189], W[183]]/2 + SB[W[2], W[50], W[189], W[187]]/2 + 
   SB[W[2], W[50], W[189], W[188]]/2 - SB[W[2], W[50], W[189], W[189]]/2 + 
   SB[W[2], W[50], W[189], W[190]]/2 + SB[W[2], W[50], W[189], W[194]]/2 - 
   SB[W[2], W[50], W[189], W[203]]/2 + SB[W[2], W[50], W[189], W[218]]/2 + 
   SB[W[2], W[50], W[190], W[182]]/2 - SB[W[2], W[50], W[190], W[183]]/2 - 
   SB[W[2], W[50], W[190], W[187]]/2 - SB[W[2], W[50], W[190], W[188]]/2 + 
   SB[W[2], W[50], W[190], W[189]]/2 - SB[W[2], W[50], W[190], W[190]]/2 - 
   SB[W[2], W[50], W[190], W[194]]/2 + SB[W[2], W[50], W[190], W[203]]/2 - 
   SB[W[2], W[50], W[190], W[218]]/2 + SB[W[2], W[50], W[194], W[182]]/2 - 
   SB[W[2], W[50], W[194], W[183]]/2 - SB[W[2], W[50], W[194], W[187]]/2 - 
   SB[W[2], W[50], W[194], W[188]]/2 + SB[W[2], W[50], W[194], W[189]]/2 - 
   SB[W[2], W[50], W[194], W[190]]/2 - SB[W[2], W[50], W[194], W[194]]/2 + 
   SB[W[2], W[50], W[194], W[203]]/2 - SB[W[2], W[50], W[194], W[218]]/2 + 
   SB[W[2], W[50], W[218], W[182]]/2 - SB[W[2], W[50], W[218], W[183]]/2 - 
   SB[W[2], W[50], W[218], W[187]]/2 - SB[W[2], W[50], W[218], W[188]]/2 + 
   SB[W[2], W[50], W[218], W[189]]/2 - SB[W[2], W[50], W[218], W[190]]/2 - 
   SB[W[2], W[50], W[218], W[194]]/2 + SB[W[2], W[50], W[218], W[203]]/2 - 
   SB[W[2], W[50], W[218], W[218]]/2 + SB[W[2], W[160], W[158], W[17]]/2 + 
   SB[W[2], W[160], W[158], W[37]]/2 - SB[W[2], W[160], W[158], W[86]]/2 - 
   SB[W[2], W[160], W[160], W[6]]/4 + SB[W[2], W[160], W[160], W[35]]/2 + 
   SB[W[2], W[160], W[160], W[37]]/2 - SB[W[2], W[160], W[160], W[47]]/4 - 
   SB[W[2], W[160], W[160], W[86]]/4 + SB[W[2], W[160], W[162], W[6]]/4 + 
   SB[W[2], W[160], W[162], W[17]]/2 - SB[W[2], W[160], W[162], W[35]]/2 + 
   SB[W[2], W[160], W[162], W[47]]/4 - SB[W[2], W[160], W[162], W[86]]/4 - 
   SB[W[2], W[160], W[164], W[6]]/4 + SB[W[2], W[160], W[164], W[37]]/2 + 
   SB[W[2], W[160], W[164], W[47]]/4 - SB[W[2], W[160], W[164], W[86]]/4 + 
   SB[W[2], W[160], W[278], W[182]]/4 - SB[W[2], W[160], W[278], W[183]]/4 - 
   SB[W[2], W[160], W[278], W[187]]/4 - SB[W[2], W[160], W[278], W[188]]/4 + 
   SB[W[2], W[160], W[278], W[189]]/4 - SB[W[2], W[160], W[278], W[190]]/4 - 
   SB[W[2], W[160], W[278], W[194]]/4 + SB[W[2], W[160], W[278], W[203]]/4 - 
   SB[W[2], W[160], W[278], W[218]]/4 + SB[W[4], W[2], W[2], W[17]]/2 + 
   SB[W[4], W[2], W[2], W[37]]/2 - SB[W[4], W[2], W[2], W[86]]/2 + 
   SB[W[4], W[2], W[4], W[6]]/4 + SB[W[4], W[2], W[4], W[17]]/2 - 
   SB[W[4], W[2], W[4], W[35]]/2 + SB[W[4], W[2], W[4], W[47]]/4 - 
   SB[W[4], W[2], W[4], W[86]]/4 - SB[W[4], W[2], W[6], W[6]]/4 - 
   SB[W[4], W[2], W[6], W[17]] + SB[W[4], W[2], W[6], W[35]]/2 - 
   SB[W[4], W[2], W[6], W[37]]/2 - SB[W[4], W[2], W[6], W[47]]/4 + 
   (3*SB[W[4], W[2], W[6], W[86]])/4 - SB[W[4], W[2], W[17], W[6]] - 
   SB[W[4], W[2], W[17], W[17]] + SB[W[4], W[2], W[17], W[35]] - 
   SB[W[4], W[2], W[17], W[47]] + SB[W[4], W[2], W[17], W[86]] - 
   SB[W[4], W[2], W[19], W[6]] + SB[W[4], W[2], W[19], W[37]] - 
   SB[W[4], W[2], W[50], W[6]]/2 - SB[W[4], W[2], W[50], W[17]] + 
   SB[W[4], W[2], W[50], W[47]]/2 + SB[W[4], W[2], W[50], W[86]]/2 + 
   SB[W[4], W[2], W[65], W[6]] + SB[W[4], W[2], W[65], W[17]] - 
   SB[W[4], W[2], W[65], W[86]] + SB[W[4], W[2], W[89], W[6]]/4 - 
   SB[W[4], W[2], W[89], W[37]]/2 - SB[W[4], W[2], W[89], W[47]]/4 + 
   SB[W[4], W[2], W[89], W[86]]/4 + SB[W[4], W[2], W[93], W[6]]/4 + 
   SB[W[4], W[2], W[93], W[17]]/2 - SB[W[4], W[2], W[93], W[35]]/2 + 
   SB[W[4], W[2], W[93], W[47]]/4 - SB[W[4], W[2], W[93], W[86]]/4 - 
   SB[W[4], W[2], W[182], W[182]]/4 + SB[W[4], W[2], W[182], W[183]]/4 + 
   SB[W[4], W[2], W[182], W[187]]/4 + SB[W[4], W[2], W[182], W[188]]/4 - 
   SB[W[4], W[2], W[182], W[189]]/4 + SB[W[4], W[2], W[182], W[190]]/4 + 
   SB[W[4], W[2], W[182], W[194]]/4 - SB[W[4], W[2], W[182], W[203]]/4 + 
   SB[W[4], W[2], W[182], W[218]]/4 - SB[W[4], W[2], W[184], W[182]]/4 + 
   SB[W[4], W[2], W[184], W[183]]/4 + SB[W[4], W[2], W[184], W[187]]/4 + 
   SB[W[4], W[2], W[184], W[188]]/4 - SB[W[4], W[2], W[184], W[189]]/4 + 
   SB[W[4], W[2], W[184], W[190]]/4 + SB[W[4], W[2], W[184], W[194]]/4 - 
   SB[W[4], W[2], W[184], W[203]]/4 + SB[W[4], W[2], W[184], W[218]]/4 - 
   SB[W[4], W[2], W[186], W[182]]/4 + SB[W[4], W[2], W[186], W[183]]/4 + 
   SB[W[4], W[2], W[186], W[187]]/4 + SB[W[4], W[2], W[186], W[188]]/4 - 
   SB[W[4], W[2], W[186], W[189]]/4 + SB[W[4], W[2], W[186], W[190]]/4 + 
   SB[W[4], W[2], W[186], W[194]]/4 - SB[W[4], W[2], W[186], W[203]]/4 + 
   SB[W[4], W[2], W[186], W[218]]/4 - SB[W[4], W[2], W[187], W[182]]/4 + 
   SB[W[4], W[2], W[187], W[183]]/4 + SB[W[4], W[2], W[187], W[187]]/4 + 
   SB[W[4], W[2], W[187], W[188]]/4 - SB[W[4], W[2], W[187], W[189]]/4 + 
   SB[W[4], W[2], W[187], W[190]]/4 + SB[W[4], W[2], W[187], W[194]]/4 - 
   SB[W[4], W[2], W[187], W[203]]/4 + SB[W[4], W[2], W[187], W[218]]/4 - 
   SB[W[4], W[2], W[188], W[182]]/4 + SB[W[4], W[2], W[188], W[183]]/4 + 
   SB[W[4], W[2], W[188], W[187]]/4 + SB[W[4], W[2], W[188], W[188]]/4 - 
   SB[W[4], W[2], W[188], W[189]]/4 + SB[W[4], W[2], W[188], W[190]]/4 + 
   SB[W[4], W[2], W[188], W[194]]/4 - SB[W[4], W[2], W[188], W[203]]/4 + 
   SB[W[4], W[2], W[188], W[218]]/4 - SB[W[4], W[2], W[189], W[182]]/4 + 
   SB[W[4], W[2], W[189], W[183]]/4 + SB[W[4], W[2], W[189], W[187]]/4 + 
   SB[W[4], W[2], W[189], W[188]]/4 - SB[W[4], W[2], W[189], W[189]]/4 + 
   SB[W[4], W[2], W[189], W[190]]/4 + SB[W[4], W[2], W[189], W[194]]/4 - 
   SB[W[4], W[2], W[189], W[203]]/4 + SB[W[4], W[2], W[189], W[218]]/4 - 
   SB[W[4], W[2], W[209], W[182]]/4 + SB[W[4], W[2], W[209], W[183]]/4 + 
   SB[W[4], W[2], W[209], W[187]]/4 + SB[W[4], W[2], W[209], W[188]]/4 - 
   SB[W[4], W[2], W[209], W[189]]/4 + SB[W[4], W[2], W[209], W[190]]/4 + 
   SB[W[4], W[2], W[209], W[194]]/4 - SB[W[4], W[2], W[209], W[203]]/4 + 
   SB[W[4], W[2], W[209], W[218]]/4 - SB[W[4], W[2], W[211], W[182]]/4 + 
   SB[W[4], W[2], W[211], W[183]]/4 + SB[W[4], W[2], W[211], W[187]]/4 + 
   SB[W[4], W[2], W[211], W[188]]/4 - SB[W[4], W[2], W[211], W[189]]/4 + 
   SB[W[4], W[2], W[211], W[190]]/4 + SB[W[4], W[2], W[211], W[194]]/4 - 
   SB[W[4], W[2], W[211], W[203]]/4 + SB[W[4], W[2], W[211], W[218]]/4 - 
   SB[W[4], W[5], W[6], W[6]]/2 - SB[W[4], W[5], W[6], W[47]]/2 + 
   SB[W[4], W[5], W[6], W[86]]/2 + SB[W[4], W[5], W[26], W[17]] - 
   SB[W[4], W[5], W[26], W[47]] - SB[W[4], W[5], W[31], W[6]]/2 - 
   SB[W[4], W[5], W[31], W[17]] + SB[W[4], W[5], W[31], W[47]]/2 + 
   SB[W[4], W[5], W[31], W[86]]/2 - SB[W[4], W[5], W[50], W[6]]/2 - 
   SB[W[4], W[5], W[50], W[17]] + SB[W[4], W[5], W[50], W[47]]/2 + 
   SB[W[4], W[5], W[50], W[86]]/2 + SB[W[4], W[5], W[65], W[6]] + 
   SB[W[4], W[5], W[65], W[17]] - SB[W[4], W[5], W[65], W[86]] - 
   SB[W[4], W[5], W[184], W[182]]/2 + SB[W[4], W[5], W[184], W[183]]/2 + 
   SB[W[4], W[5], W[184], W[187]]/2 + SB[W[4], W[5], W[184], W[188]]/2 - 
   SB[W[4], W[5], W[184], W[189]]/2 + SB[W[4], W[5], W[184], W[190]]/2 + 
   SB[W[4], W[5], W[184], W[194]]/2 - SB[W[4], W[5], W[184], W[203]]/2 + 
   SB[W[4], W[5], W[184], W[218]]/2 - SB[W[4], W[5], W[187], W[182]]/2 + 
   SB[W[4], W[5], W[187], W[183]]/2 + SB[W[4], W[5], W[187], W[187]]/2 + 
   SB[W[4], W[5], W[187], W[188]]/2 - SB[W[4], W[5], W[187], W[189]]/2 + 
   SB[W[4], W[5], W[187], W[190]]/2 + SB[W[4], W[5], W[187], W[194]]/2 - 
   SB[W[4], W[5], W[187], W[203]]/2 + SB[W[4], W[5], W[187], W[218]]/2 - 
   SB[W[4], W[5], W[188], W[182]]/2 + SB[W[4], W[5], W[188], W[183]]/2 + 
   SB[W[4], W[5], W[188], W[187]]/2 + SB[W[4], W[5], W[188], W[188]]/2 - 
   SB[W[4], W[5], W[188], W[189]]/2 + SB[W[4], W[5], W[188], W[190]]/2 + 
   SB[W[4], W[5], W[188], W[194]]/2 - SB[W[4], W[5], W[188], W[203]]/2 + 
   SB[W[4], W[5], W[188], W[218]]/2 - SB[W[4], W[6], W[2], W[17]]/2 - 
   SB[W[4], W[6], W[2], W[37]]/2 + SB[W[4], W[6], W[2], W[86]]/2 - 
   SB[W[4], W[6], W[4], W[6]]/4 - SB[W[4], W[6], W[4], W[17]]/2 + 
   SB[W[4], W[6], W[4], W[35]]/2 - SB[W[4], W[6], W[4], W[47]]/4 + 
   SB[W[4], W[6], W[4], W[86]]/4 - SB[W[4], W[6], W[5], W[6]]/2 - 
   SB[W[4], W[6], W[5], W[47]]/2 + SB[W[4], W[6], W[5], W[86]]/2 - 
   SB[W[4], W[6], W[6], W[6]]/4 + SB[W[4], W[6], W[6], W[35]]/2 + 
   SB[W[4], W[6], W[6], W[37]]/2 - SB[W[4], W[6], W[6], W[47]]/4 - 
   SB[W[4], W[6], W[6], W[86]]/4 + SB[W[4], W[6], W[19], W[6]] - 
   SB[W[4], W[6], W[19], W[37]] - SB[W[4], W[6], W[89], W[6]]/4 + 
   SB[W[4], W[6], W[89], W[37]]/2 + SB[W[4], W[6], W[89], W[47]]/4 - 
   SB[W[4], W[6], W[89], W[86]]/4 + SB[W[4], W[6], W[93], W[6]]/4 + 
   SB[W[4], W[6], W[93], W[17]]/2 - SB[W[4], W[6], W[93], W[35]]/2 + 
   SB[W[4], W[6], W[93], W[47]]/4 - SB[W[4], W[6], W[93], W[86]]/4 + 
   SB[W[4], W[6], W[182], W[182]]/4 - SB[W[4], W[6], W[182], W[183]]/4 - 
   SB[W[4], W[6], W[182], W[187]]/4 - SB[W[4], W[6], W[182], W[188]]/4 + 
   SB[W[4], W[6], W[182], W[189]]/4 - SB[W[4], W[6], W[182], W[190]]/4 - 
   SB[W[4], W[6], W[182], W[194]]/4 + SB[W[4], W[6], W[182], W[203]]/4 - 
   SB[W[4], W[6], W[182], W[218]]/4 - SB[W[4], W[6], W[184], W[182]]/4 + 
   SB[W[4], W[6], W[184], W[183]]/4 + SB[W[4], W[6], W[184], W[187]]/4 + 
   SB[W[4], W[6], W[184], W[188]]/4 - SB[W[4], W[6], W[184], W[189]]/4 + 
   SB[W[4], W[6], W[184], W[190]]/4 + SB[W[4], W[6], W[184], W[194]]/4 - 
   SB[W[4], W[6], W[184], W[203]]/4 + SB[W[4], W[6], W[184], W[218]]/4 + 
   SB[W[4], W[6], W[186], W[182]]/4 - SB[W[4], W[6], W[186], W[183]]/4 - 
   SB[W[4], W[6], W[186], W[187]]/4 - SB[W[4], W[6], W[186], W[188]]/4 + 
   SB[W[4], W[6], W[186], W[189]]/4 - SB[W[4], W[6], W[186], W[190]]/4 - 
   SB[W[4], W[6], W[186], W[194]]/4 + SB[W[4], W[6], W[186], W[203]]/4 - 
   SB[W[4], W[6], W[186], W[218]]/4 - SB[W[4], W[6], W[187], W[182]]/4 + 
   SB[W[4], W[6], W[187], W[183]]/4 + SB[W[4], W[6], W[187], W[187]]/4 + 
   SB[W[4], W[6], W[187], W[188]]/4 - SB[W[4], W[6], W[187], W[189]]/4 + 
   SB[W[4], W[6], W[187], W[190]]/4 + SB[W[4], W[6], W[187], W[194]]/4 - 
   SB[W[4], W[6], W[187], W[203]]/4 + SB[W[4], W[6], W[187], W[218]]/4 - 
   SB[W[4], W[6], W[188], W[182]]/4 + SB[W[4], W[6], W[188], W[183]]/4 + 
   SB[W[4], W[6], W[188], W[187]]/4 + SB[W[4], W[6], W[188], W[188]]/4 - 
   SB[W[4], W[6], W[188], W[189]]/4 + SB[W[4], W[6], W[188], W[190]]/4 + 
   SB[W[4], W[6], W[188], W[194]]/4 - SB[W[4], W[6], W[188], W[203]]/4 + 
   SB[W[4], W[6], W[188], W[218]]/4 + SB[W[4], W[6], W[189], W[182]]/4 - 
   SB[W[4], W[6], W[189], W[183]]/4 - SB[W[4], W[6], W[189], W[187]]/4 - 
   SB[W[4], W[6], W[189], W[188]]/4 + SB[W[4], W[6], W[189], W[189]]/4 - 
   SB[W[4], W[6], W[189], W[190]]/4 - SB[W[4], W[6], W[189], W[194]]/4 + 
   SB[W[4], W[6], W[189], W[203]]/4 - SB[W[4], W[6], W[189], W[218]]/4 - 
   SB[W[4], W[6], W[209], W[182]]/4 + SB[W[4], W[6], W[209], W[183]]/4 + 
   SB[W[4], W[6], W[209], W[187]]/4 + SB[W[4], W[6], W[209], W[188]]/4 - 
   SB[W[4], W[6], W[209], W[189]]/4 + SB[W[4], W[6], W[209], W[190]]/4 + 
   SB[W[4], W[6], W[209], W[194]]/4 - SB[W[4], W[6], W[209], W[203]]/4 + 
   SB[W[4], W[6], W[209], W[218]]/4 + SB[W[4], W[6], W[211], W[182]]/4 - 
   SB[W[4], W[6], W[211], W[183]]/4 - SB[W[4], W[6], W[211], W[187]]/4 - 
   SB[W[4], W[6], W[211], W[188]]/4 + SB[W[4], W[6], W[211], W[189]]/4 - 
   SB[W[4], W[6], W[211], W[190]]/4 - SB[W[4], W[6], W[211], W[194]]/4 + 
   SB[W[4], W[6], W[211], W[203]]/4 - SB[W[4], W[6], W[211], W[218]]/4 - 
   SB[W[4], W[7], W[2], W[17]] - SB[W[4], W[7], W[2], W[37]] + 
   SB[W[4], W[7], W[2], W[86]] - SB[W[4], W[7], W[4], W[6]]/2 - 
   SB[W[4], W[7], W[4], W[47]]/2 + SB[W[4], W[7], W[4], W[86]]/2 - 
   SB[W[4], W[7], W[5], W[6]]/2 - SB[W[4], W[7], W[5], W[47]]/2 + 
   SB[W[4], W[7], W[5], W[86]]/2 + SB[W[4], W[7], W[19], W[6]] - 
   SB[W[4], W[7], W[19], W[37]] - SB[W[4], W[7], W[26], W[17]] + 
   SB[W[4], W[7], W[26], W[47]] + SB[W[4], W[7], W[50], W[6]]/2 + 
   SB[W[4], W[7], W[50], W[17]] - SB[W[4], W[7], W[50], W[47]]/2 - 
   SB[W[4], W[7], W[50], W[86]]/2 - SB[W[4], W[7], W[89], W[6]]/2 + 
   SB[W[4], W[7], W[89], W[37]] + SB[W[4], W[7], W[89], W[47]]/2 - 
   SB[W[4], W[7], W[89], W[86]]/2 + SB[W[4], W[7], W[182], W[182]]/2 - 
   SB[W[4], W[7], W[182], W[183]]/2 - SB[W[4], W[7], W[182], W[187]]/2 - 
   SB[W[4], W[7], W[182], W[188]]/2 + SB[W[4], W[7], W[182], W[189]]/2 - 
   SB[W[4], W[7], W[182], W[190]]/2 - SB[W[4], W[7], W[182], W[194]]/2 + 
   SB[W[4], W[7], W[182], W[203]]/2 - SB[W[4], W[7], W[182], W[218]]/2 + 
   SB[W[4], W[7], W[186], W[182]]/2 - SB[W[4], W[7], W[186], W[183]]/2 - 
   SB[W[4], W[7], W[186], W[187]]/2 - SB[W[4], W[7], W[186], W[188]]/2 + 
   SB[W[4], W[7], W[186], W[189]]/2 - SB[W[4], W[7], W[186], W[190]]/2 - 
   SB[W[4], W[7], W[186], W[194]]/2 + SB[W[4], W[7], W[186], W[203]]/2 - 
   SB[W[4], W[7], W[186], W[218]]/2 + SB[W[4], W[7], W[189], W[182]]/2 - 
   SB[W[4], W[7], W[189], W[183]]/2 - SB[W[4], W[7], W[189], W[187]]/2 - 
   SB[W[4], W[7], W[189], W[188]]/2 + SB[W[4], W[7], W[189], W[189]]/2 - 
   SB[W[4], W[7], W[189], W[190]]/2 - SB[W[4], W[7], W[189], W[194]]/2 + 
   SB[W[4], W[7], W[189], W[203]]/2 - SB[W[4], W[7], W[189], W[218]]/2 + 
   SB[W[4], W[7], W[211], W[182]]/2 - SB[W[4], W[7], W[211], W[183]]/2 - 
   SB[W[4], W[7], W[211], W[187]]/2 - SB[W[4], W[7], W[211], W[188]]/2 + 
   SB[W[4], W[7], W[211], W[189]]/2 - SB[W[4], W[7], W[211], W[190]]/2 - 
   SB[W[4], W[7], W[211], W[194]]/2 + SB[W[4], W[7], W[211], W[203]]/2 - 
   SB[W[4], W[7], W[211], W[218]]/2 + SB[W[4], W[8], W[5], W[6]]/2 + 
   SB[W[4], W[8], W[5], W[47]]/2 - SB[W[4], W[8], W[5], W[86]]/2 + 
   SB[W[4], W[8], W[6], W[6]]/2 + SB[W[4], W[8], W[6], W[17]] - 
   SB[W[4], W[8], W[6], W[35]] + SB[W[4], W[8], W[6], W[47]]/2 - 
   SB[W[4], W[8], W[6], W[86]]/2 + SB[W[4], W[8], W[17], W[6]] + 
   SB[W[4], W[8], W[17], W[17]] - SB[W[4], W[8], W[17], W[35]] + 
   SB[W[4], W[8], W[17], W[47]] - SB[W[4], W[8], W[17], W[86]] + 
   SB[W[4], W[8], W[50], W[6]]/2 + SB[W[4], W[8], W[50], W[17]] - 
   SB[W[4], W[8], W[50], W[47]]/2 - SB[W[4], W[8], W[50], W[86]]/2 - 
   SB[W[4], W[8], W[65], W[6]] - SB[W[4], W[8], W[65], W[17]] + 
   SB[W[4], W[8], W[65], W[86]] - SB[W[4], W[8], W[93], W[6]]/2 - 
   SB[W[4], W[8], W[93], W[17]] + SB[W[4], W[8], W[93], W[35]] - 
   SB[W[4], W[8], W[93], W[47]]/2 + SB[W[4], W[8], W[93], W[86]]/2 + 
   SB[W[4], W[8], W[184], W[182]]/2 - SB[W[4], W[8], W[184], W[183]]/2 - 
   SB[W[4], W[8], W[184], W[187]]/2 - SB[W[4], W[8], W[184], W[188]]/2 + 
   SB[W[4], W[8], W[184], W[189]]/2 - SB[W[4], W[8], W[184], W[190]]/2 - 
   SB[W[4], W[8], W[184], W[194]]/2 + SB[W[4], W[8], W[184], W[203]]/2 - 
   SB[W[4], W[8], W[184], W[218]]/2 + SB[W[4], W[8], W[187], W[182]]/2 - 
   SB[W[4], W[8], W[187], W[183]]/2 - SB[W[4], W[8], W[187], W[187]]/2 - 
   SB[W[4], W[8], W[187], W[188]]/2 + SB[W[4], W[8], W[187], W[189]]/2 - 
   SB[W[4], W[8], W[187], W[190]]/2 - SB[W[4], W[8], W[187], W[194]]/2 + 
   SB[W[4], W[8], W[187], W[203]]/2 - SB[W[4], W[8], W[187], W[218]]/2 + 
   SB[W[4], W[8], W[188], W[182]]/2 - SB[W[4], W[8], W[188], W[183]]/2 - 
   SB[W[4], W[8], W[188], W[187]]/2 - SB[W[4], W[8], W[188], W[188]]/2 + 
   SB[W[4], W[8], W[188], W[189]]/2 - SB[W[4], W[8], W[188], W[190]]/2 - 
   SB[W[4], W[8], W[188], W[194]]/2 + SB[W[4], W[8], W[188], W[203]]/2 - 
   SB[W[4], W[8], W[188], W[218]]/2 + SB[W[4], W[8], W[209], W[182]]/2 - 
   SB[W[4], W[8], W[209], W[183]]/2 - SB[W[4], W[8], W[209], W[187]]/2 - 
   SB[W[4], W[8], W[209], W[188]]/2 + SB[W[4], W[8], W[209], W[189]]/2 - 
   SB[W[4], W[8], W[209], W[190]]/2 - SB[W[4], W[8], W[209], W[194]]/2 + 
   SB[W[4], W[8], W[209], W[203]]/2 - SB[W[4], W[8], W[209], W[218]]/2 + 
   SB[W[4], W[19], W[2], W[17]] + SB[W[4], W[19], W[2], W[37]] - 
   SB[W[4], W[19], W[2], W[86]] + SB[W[4], W[19], W[4], W[6]]/2 + 
   SB[W[4], W[19], W[4], W[47]]/2 - SB[W[4], W[19], W[4], W[86]]/2 + 
   SB[W[4], W[19], W[5], W[6]]/2 + SB[W[4], W[19], W[5], W[47]]/2 - 
   SB[W[4], W[19], W[5], W[86]]/2 + SB[W[4], W[19], W[6], W[6]]/2 + 
   SB[W[4], W[19], W[6], W[47]]/2 - SB[W[4], W[19], W[6], W[86]]/2 - 
   SB[W[4], W[19], W[19], W[6]] + SB[W[4], W[19], W[19], W[37]] + 
   SB[W[4], W[19], W[31], W[6]]/2 + SB[W[4], W[19], W[31], W[17]] - 
   SB[W[4], W[19], W[31], W[47]]/2 - SB[W[4], W[19], W[31], W[86]]/2 - 
   SB[W[4], W[19], W[65], W[6]] - SB[W[4], W[19], W[65], W[17]] + 
   SB[W[4], W[19], W[65], W[86]] + SB[W[4], W[19], W[89], W[6]]/2 - 
   SB[W[4], W[19], W[89], W[37]] - SB[W[4], W[19], W[89], W[47]]/2 + 
   SB[W[4], W[19], W[89], W[86]]/2 - SB[W[4], W[19], W[182], W[182]]/2 + 
   SB[W[4], W[19], W[182], W[183]]/2 + SB[W[4], W[19], W[182], W[187]]/2 + 
   SB[W[4], W[19], W[182], W[188]]/2 - SB[W[4], W[19], W[182], W[189]]/2 + 
   SB[W[4], W[19], W[182], W[190]]/2 + SB[W[4], W[19], W[182], W[194]]/2 - 
   SB[W[4], W[19], W[182], W[203]]/2 + SB[W[4], W[19], W[182], W[218]]/2 + 
   SB[W[4], W[19], W[184], W[182]]/2 - SB[W[4], W[19], W[184], W[183]]/2 - 
   SB[W[4], W[19], W[184], W[187]]/2 - SB[W[4], W[19], W[184], W[188]]/2 + 
   SB[W[4], W[19], W[184], W[189]]/2 - SB[W[4], W[19], W[184], W[190]]/2 - 
   SB[W[4], W[19], W[184], W[194]]/2 + SB[W[4], W[19], W[184], W[203]]/2 - 
   SB[W[4], W[19], W[184], W[218]]/2 - SB[W[4], W[19], W[186], W[182]]/2 + 
   SB[W[4], W[19], W[186], W[183]]/2 + SB[W[4], W[19], W[186], W[187]]/2 + 
   SB[W[4], W[19], W[186], W[188]]/2 - SB[W[4], W[19], W[186], W[189]]/2 + 
   SB[W[4], W[19], W[186], W[190]]/2 + SB[W[4], W[19], W[186], W[194]]/2 - 
   SB[W[4], W[19], W[186], W[203]]/2 + SB[W[4], W[19], W[186], W[218]]/2 + 
   SB[W[4], W[19], W[187], W[182]]/2 - SB[W[4], W[19], W[187], W[183]]/2 - 
   SB[W[4], W[19], W[187], W[187]]/2 - SB[W[4], W[19], W[187], W[188]]/2 + 
   SB[W[4], W[19], W[187], W[189]]/2 - SB[W[4], W[19], W[187], W[190]]/2 - 
   SB[W[4], W[19], W[187], W[194]]/2 + SB[W[4], W[19], W[187], W[203]]/2 - 
   SB[W[4], W[19], W[187], W[218]]/2 + SB[W[4], W[19], W[188], W[182]]/2 - 
   SB[W[4], W[19], W[188], W[183]]/2 - SB[W[4], W[19], W[188], W[187]]/2 - 
   SB[W[4], W[19], W[188], W[188]]/2 + SB[W[4], W[19], W[188], W[189]]/2 - 
   SB[W[4], W[19], W[188], W[190]]/2 - SB[W[4], W[19], W[188], W[194]]/2 + 
   SB[W[4], W[19], W[188], W[203]]/2 - SB[W[4], W[19], W[188], W[218]]/2 - 
   SB[W[4], W[19], W[189], W[182]]/2 + SB[W[4], W[19], W[189], W[183]]/2 + 
   SB[W[4], W[19], W[189], W[187]]/2 + SB[W[4], W[19], W[189], W[188]]/2 - 
   SB[W[4], W[19], W[189], W[189]]/2 + SB[W[4], W[19], W[189], W[190]]/2 + 
   SB[W[4], W[19], W[189], W[194]]/2 - SB[W[4], W[19], W[189], W[203]]/2 + 
   SB[W[4], W[19], W[189], W[218]]/2 - SB[W[4], W[19], W[211], W[182]]/2 + 
   SB[W[4], W[19], W[211], W[183]]/2 + SB[W[4], W[19], W[211], W[187]]/2 + 
   SB[W[4], W[19], W[211], W[188]]/2 - SB[W[4], W[19], W[211], W[189]]/2 + 
   SB[W[4], W[19], W[211], W[190]]/2 + SB[W[4], W[19], W[211], W[194]]/2 - 
   SB[W[4], W[19], W[211], W[203]]/2 + SB[W[4], W[19], W[211], W[218]]/2 - 
   SB[W[4], W[158], W[158], W[17]]/2 - SB[W[4], W[158], W[158], W[37]]/2 + 
   SB[W[4], W[158], W[158], W[86]]/2 + SB[W[4], W[158], W[160], W[6]]/4 - 
   SB[W[4], W[158], W[160], W[35]]/2 - SB[W[4], W[158], W[160], W[37]]/2 + 
   SB[W[4], W[158], W[160], W[47]]/4 + SB[W[4], W[158], W[160], W[86]]/4 - 
   SB[W[4], W[158], W[162], W[6]]/4 - SB[W[4], W[158], W[162], W[17]]/2 + 
   SB[W[4], W[158], W[162], W[35]]/2 - SB[W[4], W[158], W[162], W[47]]/4 + 
   SB[W[4], W[158], W[162], W[86]]/4 + SB[W[4], W[158], W[164], W[6]]/4 - 
   SB[W[4], W[158], W[164], W[37]]/2 - SB[W[4], W[158], W[164], W[47]]/4 + 
   SB[W[4], W[158], W[164], W[86]]/4 - SB[W[4], W[158], W[278], W[182]]/4 + 
   SB[W[4], W[158], W[278], W[183]]/4 + SB[W[4], W[158], W[278], W[187]]/4 + 
   SB[W[4], W[158], W[278], W[188]]/4 - SB[W[4], W[158], W[278], W[189]]/4 + 
   SB[W[4], W[158], W[278], W[190]]/4 + SB[W[4], W[158], W[278], W[194]]/4 - 
   SB[W[4], W[158], W[278], W[203]]/4 + SB[W[4], W[158], W[278], W[218]]/4 - 
   SB[W[4], W[160], W[158], W[17]]/2 - SB[W[4], W[160], W[158], W[37]]/2 + 
   SB[W[4], W[160], W[158], W[86]]/2 + SB[W[4], W[160], W[160], W[6]]/4 - 
   SB[W[4], W[160], W[160], W[35]]/2 - SB[W[4], W[160], W[160], W[37]]/2 + 
   SB[W[4], W[160], W[160], W[47]]/4 + SB[W[4], W[160], W[160], W[86]]/4 - 
   SB[W[4], W[160], W[162], W[6]]/4 - SB[W[4], W[160], W[162], W[17]]/2 + 
   SB[W[4], W[160], W[162], W[35]]/2 - SB[W[4], W[160], W[162], W[47]]/4 + 
   SB[W[4], W[160], W[162], W[86]]/4 + SB[W[4], W[160], W[164], W[6]]/4 - 
   SB[W[4], W[160], W[164], W[37]]/2 - SB[W[4], W[160], W[164], W[47]]/4 + 
   SB[W[4], W[160], W[164], W[86]]/4 - SB[W[4], W[160], W[278], W[182]]/4 + 
   SB[W[4], W[160], W[278], W[183]]/4 + SB[W[4], W[160], W[278], W[187]]/4 + 
   SB[W[4], W[160], W[278], W[188]]/4 - SB[W[4], W[160], W[278], W[189]]/4 + 
   SB[W[4], W[160], W[278], W[190]]/4 + SB[W[4], W[160], W[278], W[194]]/4 - 
   SB[W[4], W[160], W[278], W[203]]/4 + SB[W[4], W[160], W[278], W[218]]/4 - 
   SB[W[5], W[4], W[6], W[6]]/2 - SB[W[5], W[4], W[6], W[47]]/2 + 
   SB[W[5], W[4], W[6], W[86]]/2 + SB[W[5], W[4], W[26], W[17]] - 
   SB[W[5], W[4], W[26], W[47]] - SB[W[5], W[4], W[31], W[6]]/2 - 
   SB[W[5], W[4], W[31], W[17]] + SB[W[5], W[4], W[31], W[47]]/2 + 
   SB[W[5], W[4], W[31], W[86]]/2 - SB[W[5], W[4], W[50], W[6]]/2 - 
   SB[W[5], W[4], W[50], W[17]] + SB[W[5], W[4], W[50], W[47]]/2 + 
   SB[W[5], W[4], W[50], W[86]]/2 + SB[W[5], W[4], W[65], W[6]] + 
   SB[W[5], W[4], W[65], W[17]] - SB[W[5], W[4], W[65], W[86]] - 
   SB[W[5], W[4], W[184], W[182]]/2 + SB[W[5], W[4], W[184], W[183]]/2 + 
   SB[W[5], W[4], W[184], W[187]]/2 + SB[W[5], W[4], W[184], W[188]]/2 - 
   SB[W[5], W[4], W[184], W[189]]/2 + SB[W[5], W[4], W[184], W[190]]/2 + 
   SB[W[5], W[4], W[184], W[194]]/2 - SB[W[5], W[4], W[184], W[203]]/2 + 
   SB[W[5], W[4], W[184], W[218]]/2 - SB[W[5], W[4], W[187], W[182]]/2 + 
   SB[W[5], W[4], W[187], W[183]]/2 + SB[W[5], W[4], W[187], W[187]]/2 + 
   SB[W[5], W[4], W[187], W[188]]/2 - SB[W[5], W[4], W[187], W[189]]/2 + 
   SB[W[5], W[4], W[187], W[190]]/2 + SB[W[5], W[4], W[187], W[194]]/2 - 
   SB[W[5], W[4], W[187], W[203]]/2 + SB[W[5], W[4], W[187], W[218]]/2 - 
   SB[W[5], W[4], W[188], W[182]]/2 + SB[W[5], W[4], W[188], W[183]]/2 + 
   SB[W[5], W[4], W[188], W[187]]/2 + SB[W[5], W[4], W[188], W[188]]/2 - 
   SB[W[5], W[4], W[188], W[189]]/2 + SB[W[5], W[4], W[188], W[190]]/2 + 
   SB[W[5], W[4], W[188], W[194]]/2 - SB[W[5], W[4], W[188], W[203]]/2 + 
   SB[W[5], W[4], W[188], W[218]]/2 - SB[W[5], W[6], W[4], W[6]]/2 - 
   SB[W[5], W[6], W[4], W[47]]/2 + SB[W[5], W[6], W[4], W[86]]/2 - 
   SB[W[5], W[6], W[8], W[14]] - SB[W[5], W[6], W[8], W[17]] + 
   SB[W[5], W[6], W[8], W[86]] - SB[W[5], W[6], W[26], W[17]] + 
   SB[W[5], W[6], W[26], W[47]] - SB[W[5], W[6], W[32], W[6]]/2 + 
   SB[W[5], W[6], W[32], W[14]] + SB[W[5], W[6], W[32], W[47]]/2 - 
   SB[W[5], W[6], W[32], W[86]]/2 + SB[W[5], W[6], W[50], W[6]]/2 + 
   SB[W[5], W[6], W[50], W[17]] - SB[W[5], W[6], W[50], W[47]]/2 - 
   SB[W[5], W[6], W[50], W[86]]/2 - SB[W[5], W[6], W[185], W[182]]/2 + 
   SB[W[5], W[6], W[185], W[183]]/2 + SB[W[5], W[6], W[185], W[187]]/2 + 
   SB[W[5], W[6], W[185], W[188]]/2 - SB[W[5], W[6], W[185], W[189]]/2 + 
   SB[W[5], W[6], W[185], W[190]]/2 + SB[W[5], W[6], W[185], W[194]]/2 - 
   SB[W[5], W[6], W[185], W[203]]/2 + SB[W[5], W[6], W[185], W[218]]/2 - 
   SB[W[5], W[8], W[5], W[6]] + SB[W[5], W[8], W[5], W[14]] - 
   SB[W[5], W[8], W[6], W[14]] - SB[W[5], W[8], W[6], W[17]] + 
   SB[W[5], W[8], W[6], W[86]] - SB[W[5], W[8], W[17], W[6]] - 
   SB[W[5], W[8], W[17], W[17]] + SB[W[5], W[8], W[17], W[86]] + 
   SB[W[5], W[8], W[65], W[6]] + SB[W[5], W[8], W[65], W[17]] - 
   SB[W[5], W[8], W[65], W[86]] + SB[W[5], W[20], W[5], W[6]]/2 - 
   SB[W[5], W[20], W[5], W[14]] - SB[W[5], W[20], W[5], W[47]]/2 + 
   SB[W[5], W[20], W[5], W[86]]/2 - SB[W[5], W[20], W[6], W[6]]/2 + 
   SB[W[5], W[20], W[6], W[14]] + SB[W[5], W[20], W[6], W[47]]/2 - 
   SB[W[5], W[20], W[6], W[86]]/2 + SB[W[5], W[20], W[8], W[14]] + 
   SB[W[5], W[20], W[8], W[17]] - SB[W[5], W[20], W[8], W[86]] + 
   SB[W[5], W[20], W[32], W[6]]/2 - SB[W[5], W[20], W[32], W[14]] - 
   SB[W[5], W[20], W[32], W[47]]/2 + SB[W[5], W[20], W[32], W[86]]/2 + 
   SB[W[5], W[20], W[47], W[6]]/2 + SB[W[5], W[20], W[47], W[17]] - 
   SB[W[5], W[20], W[47], W[47]]/2 - SB[W[5], W[20], W[47], W[86]]/2 - 
   SB[W[5], W[20], W[50], W[6]]/2 - SB[W[5], W[20], W[50], W[17]] + 
   SB[W[5], W[20], W[50], W[47]]/2 + SB[W[5], W[20], W[50], W[86]]/2 + 
   SB[W[5], W[20], W[182], W[182]]/2 - SB[W[5], W[20], W[182], W[183]]/2 - 
   SB[W[5], W[20], W[182], W[187]]/2 - SB[W[5], W[20], W[182], W[188]]/2 + 
   SB[W[5], W[20], W[182], W[189]]/2 - SB[W[5], W[20], W[182], W[190]]/2 - 
   SB[W[5], W[20], W[182], W[194]]/2 + SB[W[5], W[20], W[182], W[203]]/2 - 
   SB[W[5], W[20], W[182], W[218]]/2 - SB[W[5], W[20], W[183], W[182]]/2 + 
   SB[W[5], W[20], W[183], W[183]]/2 + SB[W[5], W[20], W[183], W[187]]/2 + 
   SB[W[5], W[20], W[183], W[188]]/2 - SB[W[5], W[20], W[183], W[189]]/2 + 
   SB[W[5], W[20], W[183], W[190]]/2 + SB[W[5], W[20], W[183], W[194]]/2 - 
   SB[W[5], W[20], W[183], W[203]]/2 + SB[W[5], W[20], W[183], W[218]]/2 + 
   SB[W[5], W[20], W[185], W[182]]/2 - SB[W[5], W[20], W[185], W[183]]/2 - 
   SB[W[5], W[20], W[185], W[187]]/2 - SB[W[5], W[20], W[185], W[188]]/2 + 
   SB[W[5], W[20], W[185], W[189]]/2 - SB[W[5], W[20], W[185], W[190]]/2 - 
   SB[W[5], W[20], W[185], W[194]]/2 + SB[W[5], W[20], W[185], W[203]]/2 - 
   SB[W[5], W[20], W[185], W[218]]/2 - SB[W[5], W[20], W[187], W[182]]/2 + 
   SB[W[5], W[20], W[187], W[183]]/2 + SB[W[5], W[20], W[187], W[187]]/2 + 
   SB[W[5], W[20], W[187], W[188]]/2 - SB[W[5], W[20], W[187], W[189]]/2 + 
   SB[W[5], W[20], W[187], W[190]]/2 + SB[W[5], W[20], W[187], W[194]]/2 - 
   SB[W[5], W[20], W[187], W[203]]/2 + SB[W[5], W[20], W[187], W[218]]/2 - 
   SB[W[5], W[20], W[188], W[182]]/2 + SB[W[5], W[20], W[188], W[183]]/2 + 
   SB[W[5], W[20], W[188], W[187]]/2 + SB[W[5], W[20], W[188], W[188]]/2 - 
   SB[W[5], W[20], W[188], W[189]]/2 + SB[W[5], W[20], W[188], W[190]]/2 + 
   SB[W[5], W[20], W[188], W[194]]/2 - SB[W[5], W[20], W[188], W[203]]/2 + 
   SB[W[5], W[20], W[188], W[218]]/2 + SB[W[5], W[20], W[189], W[182]]/2 - 
   SB[W[5], W[20], W[189], W[183]]/2 - SB[W[5], W[20], W[189], W[187]]/2 - 
   SB[W[5], W[20], W[189], W[188]]/2 + SB[W[5], W[20], W[189], W[189]]/2 - 
   SB[W[5], W[20], W[189], W[190]]/2 - SB[W[5], W[20], W[189], W[194]]/2 + 
   SB[W[5], W[20], W[189], W[203]]/2 - SB[W[5], W[20], W[189], W[218]]/2 - 
   SB[W[5], W[20], W[190], W[182]]/2 + SB[W[5], W[20], W[190], W[183]]/2 + 
   SB[W[5], W[20], W[190], W[187]]/2 + SB[W[5], W[20], W[190], W[188]]/2 - 
   SB[W[5], W[20], W[190], W[189]]/2 + SB[W[5], W[20], W[190], W[190]]/2 + 
   SB[W[5], W[20], W[190], W[194]]/2 - SB[W[5], W[20], W[190], W[203]]/2 + 
   SB[W[5], W[20], W[190], W[218]]/2 - SB[W[5], W[20], W[194], W[182]]/2 + 
   SB[W[5], W[20], W[194], W[183]]/2 + SB[W[5], W[20], W[194], W[187]]/2 + 
   SB[W[5], W[20], W[194], W[188]]/2 - SB[W[5], W[20], W[194], W[189]]/2 + 
   SB[W[5], W[20], W[194], W[190]]/2 + SB[W[5], W[20], W[194], W[194]]/2 - 
   SB[W[5], W[20], W[194], W[203]]/2 + SB[W[5], W[20], W[194], W[218]]/2 - 
   SB[W[5], W[20], W[218], W[182]]/2 + SB[W[5], W[20], W[218], W[183]]/2 + 
   SB[W[5], W[20], W[218], W[187]]/2 + SB[W[5], W[20], W[218], W[188]]/2 - 
   SB[W[5], W[20], W[218], W[189]]/2 + SB[W[5], W[20], W[218], W[190]]/2 + 
   SB[W[5], W[20], W[218], W[194]]/2 - SB[W[5], W[20], W[218], W[203]]/2 + 
   SB[W[5], W[20], W[218], W[218]]/2 - SB[W[5], W[26], W[4], W[6]]/2 - 
   SB[W[5], W[26], W[4], W[47]]/2 + SB[W[5], W[26], W[4], W[86]]/2 - 
   SB[W[5], W[26], W[5], W[6]]/2 - SB[W[5], W[26], W[5], W[47]]/2 + 
   SB[W[5], W[26], W[5], W[86]]/2 - SB[W[5], W[26], W[6], W[17]] + 
   SB[W[5], W[26], W[6], W[47]] - SB[W[5], W[26], W[17], W[6]] - 
   SB[W[5], W[26], W[17], W[17]] + SB[W[5], W[26], W[17], W[86]] - 
   2*SB[W[5], W[26], W[26], W[17]] + 2*SB[W[5], W[26], W[26], W[47]] + 
   SB[W[5], W[26], W[31], W[6]]/2 + SB[W[5], W[26], W[31], W[17]] - 
   SB[W[5], W[26], W[31], W[47]]/2 - SB[W[5], W[26], W[31], W[86]]/2 + 
   SB[W[5], W[26], W[47], W[6]]/2 + SB[W[5], W[26], W[47], W[17]] - 
   SB[W[5], W[26], W[47], W[47]]/2 - SB[W[5], W[26], W[47], W[86]]/2 + 
   SB[W[5], W[26], W[50], W[6]]/2 + SB[W[5], W[26], W[50], W[17]] - 
   SB[W[5], W[26], W[50], W[47]]/2 - SB[W[5], W[26], W[50], W[86]]/2 + 
   SB[W[5], W[26], W[182], W[182]]/2 - SB[W[5], W[26], W[182], W[183]]/2 - 
   SB[W[5], W[26], W[182], W[187]]/2 - SB[W[5], W[26], W[182], W[188]]/2 + 
   SB[W[5], W[26], W[182], W[189]]/2 - SB[W[5], W[26], W[182], W[190]]/2 - 
   SB[W[5], W[26], W[182], W[194]]/2 + SB[W[5], W[26], W[182], W[203]]/2 - 
   SB[W[5], W[26], W[182], W[218]]/2 - SB[W[5], W[26], W[183], W[182]]/2 + 
   SB[W[5], W[26], W[183], W[183]]/2 + SB[W[5], W[26], W[183], W[187]]/2 + 
   SB[W[5], W[26], W[183], W[188]]/2 - SB[W[5], W[26], W[183], W[189]]/2 + 
   SB[W[5], W[26], W[183], W[190]]/2 + SB[W[5], W[26], W[183], W[194]]/2 - 
   SB[W[5], W[26], W[183], W[203]]/2 + SB[W[5], W[26], W[183], W[218]]/2 + 
   SB[W[5], W[26], W[184], W[182]]/2 - SB[W[5], W[26], W[184], W[183]]/2 - 
   SB[W[5], W[26], W[184], W[187]]/2 - SB[W[5], W[26], W[184], W[188]]/2 + 
   SB[W[5], W[26], W[184], W[189]]/2 - SB[W[5], W[26], W[184], W[190]]/2 - 
   SB[W[5], W[26], W[184], W[194]]/2 + SB[W[5], W[26], W[184], W[203]]/2 - 
   SB[W[5], W[26], W[184], W[218]]/2 + SB[W[5], W[26], W[189], W[182]]/2 - 
   SB[W[5], W[26], W[189], W[183]]/2 - SB[W[5], W[26], W[189], W[187]]/2 - 
   SB[W[5], W[26], W[189], W[188]]/2 + SB[W[5], W[26], W[189], W[189]]/2 - 
   SB[W[5], W[26], W[189], W[190]]/2 - SB[W[5], W[26], W[189], W[194]]/2 + 
   SB[W[5], W[26], W[189], W[203]]/2 - SB[W[5], W[26], W[189], W[218]]/2 - 
   SB[W[5], W[26], W[190], W[182]]/2 + SB[W[5], W[26], W[190], W[183]]/2 + 
   SB[W[5], W[26], W[190], W[187]]/2 + SB[W[5], W[26], W[190], W[188]]/2 - 
   SB[W[5], W[26], W[190], W[189]]/2 + SB[W[5], W[26], W[190], W[190]]/2 + 
   SB[W[5], W[26], W[190], W[194]]/2 - SB[W[5], W[26], W[190], W[203]]/2 + 
   SB[W[5], W[26], W[190], W[218]]/2 - SB[W[5], W[26], W[194], W[182]]/2 + 
   SB[W[5], W[26], W[194], W[183]]/2 + SB[W[5], W[26], W[194], W[187]]/2 + 
   SB[W[5], W[26], W[194], W[188]]/2 - SB[W[5], W[26], W[194], W[189]]/2 + 
   SB[W[5], W[26], W[194], W[190]]/2 + SB[W[5], W[26], W[194], W[194]]/2 - 
   SB[W[5], W[26], W[194], W[203]]/2 + SB[W[5], W[26], W[194], W[218]]/2 - 
   SB[W[5], W[26], W[218], W[182]]/2 + SB[W[5], W[26], W[218], W[183]]/2 + 
   SB[W[5], W[26], W[218], W[187]]/2 + SB[W[5], W[26], W[218], W[188]]/2 - 
   SB[W[5], W[26], W[218], W[189]]/2 + SB[W[5], W[26], W[218], W[190]]/2 + 
   SB[W[5], W[26], W[218], W[194]]/2 - SB[W[5], W[26], W[218], W[203]]/2 + 
   SB[W[5], W[26], W[218], W[218]]/2 + SB[W[5], W[50], W[4], W[6]]/2 + 
   SB[W[5], W[50], W[4], W[47]]/2 - SB[W[5], W[50], W[4], W[86]]/2 + 
   SB[W[5], W[50], W[5], W[6]]/2 + SB[W[5], W[50], W[5], W[47]]/2 - 
   SB[W[5], W[50], W[5], W[86]]/2 + SB[W[5], W[50], W[6], W[6]]/2 + 
   SB[W[5], W[50], W[6], W[17]] - SB[W[5], W[50], W[6], W[47]]/2 - 
   SB[W[5], W[50], W[6], W[86]]/2 + SB[W[5], W[50], W[17], W[6]] + 
   SB[W[5], W[50], W[17], W[17]] - SB[W[5], W[50], W[17], W[86]] + 
   SB[W[5], W[50], W[26], W[17]] - SB[W[5], W[50], W[26], W[47]] - 
   SB[W[5], W[50], W[47], W[6]]/2 - SB[W[5], W[50], W[47], W[17]] + 
   SB[W[5], W[50], W[47], W[47]]/2 + SB[W[5], W[50], W[47], W[86]]/2 - 
   SB[W[5], W[50], W[65], W[6]] - SB[W[5], W[50], W[65], W[17]] + 
   SB[W[5], W[50], W[65], W[86]] - SB[W[5], W[50], W[182], W[182]]/2 + 
   SB[W[5], W[50], W[182], W[183]]/2 + SB[W[5], W[50], W[182], W[187]]/2 + 
   SB[W[5], W[50], W[182], W[188]]/2 - SB[W[5], W[50], W[182], W[189]]/2 + 
   SB[W[5], W[50], W[182], W[190]]/2 + SB[W[5], W[50], W[182], W[194]]/2 - 
   SB[W[5], W[50], W[182], W[203]]/2 + SB[W[5], W[50], W[182], W[218]]/2 + 
   SB[W[5], W[50], W[183], W[182]]/2 - SB[W[5], W[50], W[183], W[183]]/2 - 
   SB[W[5], W[50], W[183], W[187]]/2 - SB[W[5], W[50], W[183], W[188]]/2 + 
   SB[W[5], W[50], W[183], W[189]]/2 - SB[W[5], W[50], W[183], W[190]]/2 - 
   SB[W[5], W[50], W[183], W[194]]/2 + SB[W[5], W[50], W[183], W[203]]/2 - 
   SB[W[5], W[50], W[183], W[218]]/2 + SB[W[5], W[50], W[187], W[182]]/2 - 
   SB[W[5], W[50], W[187], W[183]]/2 - SB[W[5], W[50], W[187], W[187]]/2 - 
   SB[W[5], W[50], W[187], W[188]]/2 + SB[W[5], W[50], W[187], W[189]]/2 - 
   SB[W[5], W[50], W[187], W[190]]/2 - SB[W[5], W[50], W[187], W[194]]/2 + 
   SB[W[5], W[50], W[187], W[203]]/2 - SB[W[5], W[50], W[187], W[218]]/2 + 
   SB[W[5], W[50], W[188], W[182]]/2 - SB[W[5], W[50], W[188], W[183]]/2 - 
   SB[W[5], W[50], W[188], W[187]]/2 - SB[W[5], W[50], W[188], W[188]]/2 + 
   SB[W[5], W[50], W[188], W[189]]/2 - SB[W[5], W[50], W[188], W[190]]/2 - 
   SB[W[5], W[50], W[188], W[194]]/2 + SB[W[5], W[50], W[188], W[203]]/2 - 
   SB[W[5], W[50], W[188], W[218]]/2 - SB[W[5], W[50], W[189], W[182]]/2 + 
   SB[W[5], W[50], W[189], W[183]]/2 + SB[W[5], W[50], W[189], W[187]]/2 + 
   SB[W[5], W[50], W[189], W[188]]/2 - SB[W[5], W[50], W[189], W[189]]/2 + 
   SB[W[5], W[50], W[189], W[190]]/2 + SB[W[5], W[50], W[189], W[194]]/2 - 
   SB[W[5], W[50], W[189], W[203]]/2 + SB[W[5], W[50], W[189], W[218]]/2 + 
   SB[W[5], W[50], W[190], W[182]]/2 - SB[W[5], W[50], W[190], W[183]]/2 - 
   SB[W[5], W[50], W[190], W[187]]/2 - SB[W[5], W[50], W[190], W[188]]/2 + 
   SB[W[5], W[50], W[190], W[189]]/2 - SB[W[5], W[50], W[190], W[190]]/2 - 
   SB[W[5], W[50], W[190], W[194]]/2 + SB[W[5], W[50], W[190], W[203]]/2 - 
   SB[W[5], W[50], W[190], W[218]]/2 + SB[W[5], W[50], W[194], W[182]]/2 - 
   SB[W[5], W[50], W[194], W[183]]/2 - SB[W[5], W[50], W[194], W[187]]/2 - 
   SB[W[5], W[50], W[194], W[188]]/2 + SB[W[5], W[50], W[194], W[189]]/2 - 
   SB[W[5], W[50], W[194], W[190]]/2 - SB[W[5], W[50], W[194], W[194]]/2 + 
   SB[W[5], W[50], W[194], W[203]]/2 - SB[W[5], W[50], W[194], W[218]]/2 + 
   SB[W[5], W[50], W[218], W[182]]/2 - SB[W[5], W[50], W[218], W[183]]/2 - 
   SB[W[5], W[50], W[218], W[187]]/2 - SB[W[5], W[50], W[218], W[188]]/2 + 
   SB[W[5], W[50], W[218], W[189]]/2 - SB[W[5], W[50], W[218], W[190]]/2 - 
   SB[W[5], W[50], W[218], W[194]]/2 + SB[W[5], W[50], W[218], W[203]]/2 - 
   SB[W[5], W[50], W[218], W[218]]/2 - SB[W[6], W[2], W[2], W[17]]/2 - 
   SB[W[6], W[2], W[2], W[37]]/2 + SB[W[6], W[2], W[2], W[86]]/2 - 
   SB[W[6], W[2], W[4], W[6]]/4 - SB[W[6], W[2], W[4], W[17]]/2 + 
   SB[W[6], W[2], W[4], W[35]]/2 - SB[W[6], W[2], W[4], W[47]]/4 + 
   SB[W[6], W[2], W[4], W[86]]/4 + SB[W[6], W[2], W[6], W[6]]/4 - 
   SB[W[6], W[2], W[6], W[35]]/2 - SB[W[6], W[2], W[6], W[37]]/2 + 
   SB[W[6], W[2], W[6], W[47]]/4 + SB[W[6], W[2], W[6], W[86]]/4 - 
   SB[W[6], W[2], W[17], W[35]] + SB[W[6], W[2], W[17], W[47]] + 
   SB[W[6], W[2], W[50], W[6]]/2 + SB[W[6], W[2], W[50], W[17]] - 
   SB[W[6], W[2], W[50], W[47]]/2 - SB[W[6], W[2], W[50], W[86]]/2 - 
   SB[W[6], W[2], W[89], W[6]]/4 + SB[W[6], W[2], W[89], W[37]]/2 + 
   SB[W[6], W[2], W[89], W[47]]/4 - SB[W[6], W[2], W[89], W[86]]/4 - 
   SB[W[6], W[2], W[93], W[6]]/4 - SB[W[6], W[2], W[93], W[17]]/2 + 
   SB[W[6], W[2], W[93], W[35]]/2 - SB[W[6], W[2], W[93], W[47]]/4 + 
   SB[W[6], W[2], W[93], W[86]]/4 + SB[W[6], W[2], W[182], W[182]]/4 - 
   SB[W[6], W[2], W[182], W[183]]/4 - SB[W[6], W[2], W[182], W[187]]/4 - 
   SB[W[6], W[2], W[182], W[188]]/4 + SB[W[6], W[2], W[182], W[189]]/4 - 
   SB[W[6], W[2], W[182], W[190]]/4 - SB[W[6], W[2], W[182], W[194]]/4 + 
   SB[W[6], W[2], W[182], W[203]]/4 - SB[W[6], W[2], W[182], W[218]]/4 + 
   SB[W[6], W[2], W[184], W[182]]/4 - SB[W[6], W[2], W[184], W[183]]/4 - 
   SB[W[6], W[2], W[184], W[187]]/4 - SB[W[6], W[2], W[184], W[188]]/4 + 
   SB[W[6], W[2], W[184], W[189]]/4 - SB[W[6], W[2], W[184], W[190]]/4 - 
   SB[W[6], W[2], W[184], W[194]]/4 + SB[W[6], W[2], W[184], W[203]]/4 - 
   SB[W[6], W[2], W[184], W[218]]/4 + SB[W[6], W[2], W[186], W[182]]/4 - 
   SB[W[6], W[2], W[186], W[183]]/4 - SB[W[6], W[2], W[186], W[187]]/4 - 
   SB[W[6], W[2], W[186], W[188]]/4 + SB[W[6], W[2], W[186], W[189]]/4 - 
   SB[W[6], W[2], W[186], W[190]]/4 - SB[W[6], W[2], W[186], W[194]]/4 + 
   SB[W[6], W[2], W[186], W[203]]/4 - SB[W[6], W[2], W[186], W[218]]/4 + 
   SB[W[6], W[2], W[187], W[182]]/4 - SB[W[6], W[2], W[187], W[183]]/4 - 
   SB[W[6], W[2], W[187], W[187]]/4 - SB[W[6], W[2], W[187], W[188]]/4 + 
   SB[W[6], W[2], W[187], W[189]]/4 - SB[W[6], W[2], W[187], W[190]]/4 - 
   SB[W[6], W[2], W[187], W[194]]/4 + SB[W[6], W[2], W[187], W[203]]/4 - 
   SB[W[6], W[2], W[187], W[218]]/4 + SB[W[6], W[2], W[188], W[182]]/4 - 
   SB[W[6], W[2], W[188], W[183]]/4 - SB[W[6], W[2], W[188], W[187]]/4 - 
   SB[W[6], W[2], W[188], W[188]]/4 + SB[W[6], W[2], W[188], W[189]]/4 - 
   SB[W[6], W[2], W[188], W[190]]/4 - SB[W[6], W[2], W[188], W[194]]/4 + 
   SB[W[6], W[2], W[188], W[203]]/4 - SB[W[6], W[2], W[188], W[218]]/4 + 
   SB[W[6], W[2], W[189], W[182]]/4 - SB[W[6], W[2], W[189], W[183]]/4 - 
   SB[W[6], W[2], W[189], W[187]]/4 - SB[W[6], W[2], W[189], W[188]]/4 + 
   SB[W[6], W[2], W[189], W[189]]/4 - SB[W[6], W[2], W[189], W[190]]/4 - 
   SB[W[6], W[2], W[189], W[194]]/4 + SB[W[6], W[2], W[189], W[203]]/4 - 
   SB[W[6], W[2], W[189], W[218]]/4 + SB[W[6], W[2], W[209], W[182]]/4 - 
   SB[W[6], W[2], W[209], W[183]]/4 - SB[W[6], W[2], W[209], W[187]]/4 - 
   SB[W[6], W[2], W[209], W[188]]/4 + SB[W[6], W[2], W[209], W[189]]/4 - 
   SB[W[6], W[2], W[209], W[190]]/4 - SB[W[6], W[2], W[209], W[194]]/4 + 
   SB[W[6], W[2], W[209], W[203]]/4 - SB[W[6], W[2], W[209], W[218]]/4 + 
   SB[W[6], W[2], W[211], W[182]]/4 - SB[W[6], W[2], W[211], W[183]]/4 - 
   SB[W[6], W[2], W[211], W[187]]/4 - SB[W[6], W[2], W[211], W[188]]/4 + 
   SB[W[6], W[2], W[211], W[189]]/4 - SB[W[6], W[2], W[211], W[190]]/4 - 
   SB[W[6], W[2], W[211], W[194]]/4 + SB[W[6], W[2], W[211], W[203]]/4 - 
   SB[W[6], W[2], W[211], W[218]]/4 - SB[W[6], W[4], W[2], W[17]]/2 - 
   SB[W[6], W[4], W[2], W[37]]/2 + SB[W[6], W[4], W[2], W[86]]/2 - 
   SB[W[6], W[4], W[4], W[6]]/4 - SB[W[6], W[4], W[4], W[17]]/2 + 
   SB[W[6], W[4], W[4], W[35]]/2 - SB[W[6], W[4], W[4], W[47]]/4 + 
   SB[W[6], W[4], W[4], W[86]]/4 - SB[W[6], W[4], W[5], W[6]]/2 - 
   SB[W[6], W[4], W[5], W[47]]/2 + SB[W[6], W[4], W[5], W[86]]/2 - 
   SB[W[6], W[4], W[6], W[6]]/4 + SB[W[6], W[4], W[6], W[35]]/2 + 
   SB[W[6], W[4], W[6], W[37]]/2 - SB[W[6], W[4], W[6], W[47]]/4 - 
   SB[W[6], W[4], W[6], W[86]]/4 + SB[W[6], W[4], W[19], W[6]] - 
   SB[W[6], W[4], W[19], W[37]] - SB[W[6], W[4], W[89], W[6]]/4 + 
   SB[W[6], W[4], W[89], W[37]]/2 + SB[W[6], W[4], W[89], W[47]]/4 - 
   SB[W[6], W[4], W[89], W[86]]/4 + SB[W[6], W[4], W[93], W[6]]/4 + 
   SB[W[6], W[4], W[93], W[17]]/2 - SB[W[6], W[4], W[93], W[35]]/2 + 
   SB[W[6], W[4], W[93], W[47]]/4 - SB[W[6], W[4], W[93], W[86]]/4 + 
   SB[W[6], W[4], W[182], W[182]]/4 - SB[W[6], W[4], W[182], W[183]]/4 - 
   SB[W[6], W[4], W[182], W[187]]/4 - SB[W[6], W[4], W[182], W[188]]/4 + 
   SB[W[6], W[4], W[182], W[189]]/4 - SB[W[6], W[4], W[182], W[190]]/4 - 
   SB[W[6], W[4], W[182], W[194]]/4 + SB[W[6], W[4], W[182], W[203]]/4 - 
   SB[W[6], W[4], W[182], W[218]]/4 - SB[W[6], W[4], W[184], W[182]]/4 + 
   SB[W[6], W[4], W[184], W[183]]/4 + SB[W[6], W[4], W[184], W[187]]/4 + 
   SB[W[6], W[4], W[184], W[188]]/4 - SB[W[6], W[4], W[184], W[189]]/4 + 
   SB[W[6], W[4], W[184], W[190]]/4 + SB[W[6], W[4], W[184], W[194]]/4 - 
   SB[W[6], W[4], W[184], W[203]]/4 + SB[W[6], W[4], W[184], W[218]]/4 + 
   SB[W[6], W[4], W[186], W[182]]/4 - SB[W[6], W[4], W[186], W[183]]/4 - 
   SB[W[6], W[4], W[186], W[187]]/4 - SB[W[6], W[4], W[186], W[188]]/4 + 
   SB[W[6], W[4], W[186], W[189]]/4 - SB[W[6], W[4], W[186], W[190]]/4 - 
   SB[W[6], W[4], W[186], W[194]]/4 + SB[W[6], W[4], W[186], W[203]]/4 - 
   SB[W[6], W[4], W[186], W[218]]/4 - SB[W[6], W[4], W[187], W[182]]/4 + 
   SB[W[6], W[4], W[187], W[183]]/4 + SB[W[6], W[4], W[187], W[187]]/4 + 
   SB[W[6], W[4], W[187], W[188]]/4 - SB[W[6], W[4], W[187], W[189]]/4 + 
   SB[W[6], W[4], W[187], W[190]]/4 + SB[W[6], W[4], W[187], W[194]]/4 - 
   SB[W[6], W[4], W[187], W[203]]/4 + SB[W[6], W[4], W[187], W[218]]/4 - 
   SB[W[6], W[4], W[188], W[182]]/4 + SB[W[6], W[4], W[188], W[183]]/4 + 
   SB[W[6], W[4], W[188], W[187]]/4 + SB[W[6], W[4], W[188], W[188]]/4 - 
   SB[W[6], W[4], W[188], W[189]]/4 + SB[W[6], W[4], W[188], W[190]]/4 + 
   SB[W[6], W[4], W[188], W[194]]/4 - SB[W[6], W[4], W[188], W[203]]/4 + 
   SB[W[6], W[4], W[188], W[218]]/4 + SB[W[6], W[4], W[189], W[182]]/4 - 
   SB[W[6], W[4], W[189], W[183]]/4 - SB[W[6], W[4], W[189], W[187]]/4 - 
   SB[W[6], W[4], W[189], W[188]]/4 + SB[W[6], W[4], W[189], W[189]]/4 - 
   SB[W[6], W[4], W[189], W[190]]/4 - SB[W[6], W[4], W[189], W[194]]/4 + 
   SB[W[6], W[4], W[189], W[203]]/4 - SB[W[6], W[4], W[189], W[218]]/4 - 
   SB[W[6], W[4], W[209], W[182]]/4 + SB[W[6], W[4], W[209], W[183]]/4 + 
   SB[W[6], W[4], W[209], W[187]]/4 + SB[W[6], W[4], W[209], W[188]]/4 - 
   SB[W[6], W[4], W[209], W[189]]/4 + SB[W[6], W[4], W[209], W[190]]/4 + 
   SB[W[6], W[4], W[209], W[194]]/4 - SB[W[6], W[4], W[209], W[203]]/4 + 
   SB[W[6], W[4], W[209], W[218]]/4 + SB[W[6], W[4], W[211], W[182]]/4 - 
   SB[W[6], W[4], W[211], W[183]]/4 - SB[W[6], W[4], W[211], W[187]]/4 - 
   SB[W[6], W[4], W[211], W[188]]/4 + SB[W[6], W[4], W[211], W[189]]/4 - 
   SB[W[6], W[4], W[211], W[190]]/4 - SB[W[6], W[4], W[211], W[194]]/4 + 
   SB[W[6], W[4], W[211], W[203]]/4 - SB[W[6], W[4], W[211], W[218]]/4 - 
   SB[W[6], W[5], W[4], W[6]]/2 - SB[W[6], W[5], W[4], W[47]]/2 + 
   SB[W[6], W[5], W[4], W[86]]/2 - SB[W[6], W[5], W[8], W[14]] - 
   SB[W[6], W[5], W[8], W[17]] + SB[W[6], W[5], W[8], W[86]] - 
   SB[W[6], W[5], W[26], W[17]] + SB[W[6], W[5], W[26], W[47]] - 
   SB[W[6], W[5], W[32], W[6]]/2 + SB[W[6], W[5], W[32], W[14]] + 
   SB[W[6], W[5], W[32], W[47]]/2 - SB[W[6], W[5], W[32], W[86]]/2 + 
   SB[W[6], W[5], W[50], W[6]]/2 + SB[W[6], W[5], W[50], W[17]] - 
   SB[W[6], W[5], W[50], W[47]]/2 - SB[W[6], W[5], W[50], W[86]]/2 - 
   SB[W[6], W[5], W[185], W[182]]/2 + SB[W[6], W[5], W[185], W[183]]/2 + 
   SB[W[6], W[5], W[185], W[187]]/2 + SB[W[6], W[5], W[185], W[188]]/2 - 
   SB[W[6], W[5], W[185], W[189]]/2 + SB[W[6], W[5], W[185], W[190]]/2 + 
   SB[W[6], W[5], W[185], W[194]]/2 - SB[W[6], W[5], W[185], W[203]]/2 + 
   SB[W[6], W[5], W[185], W[218]]/2 + SB[W[6], W[7], W[2], W[17]] + 
   SB[W[6], W[7], W[2], W[37]] - SB[W[6], W[7], W[2], W[86]] + 
   SB[W[6], W[7], W[4], W[6]]/2 + SB[W[6], W[7], W[4], W[47]]/2 - 
   SB[W[6], W[7], W[4], W[86]]/2 + SB[W[6], W[7], W[5], W[6]]/2 + 
   SB[W[6], W[7], W[5], W[47]]/2 - SB[W[6], W[7], W[5], W[86]]/2 - 
   SB[W[6], W[7], W[19], W[6]] + SB[W[6], W[7], W[19], W[37]] + 
   SB[W[6], W[7], W[26], W[17]] - SB[W[6], W[7], W[26], W[47]] - 
   SB[W[6], W[7], W[50], W[6]]/2 - SB[W[6], W[7], W[50], W[17]] + 
   SB[W[6], W[7], W[50], W[47]]/2 + SB[W[6], W[7], W[50], W[86]]/2 + 
   SB[W[6], W[7], W[89], W[6]]/2 - SB[W[6], W[7], W[89], W[37]] - 
   SB[W[6], W[7], W[89], W[47]]/2 + SB[W[6], W[7], W[89], W[86]]/2 - 
   SB[W[6], W[7], W[182], W[182]]/2 + SB[W[6], W[7], W[182], W[183]]/2 + 
   SB[W[6], W[7], W[182], W[187]]/2 + SB[W[6], W[7], W[182], W[188]]/2 - 
   SB[W[6], W[7], W[182], W[189]]/2 + SB[W[6], W[7], W[182], W[190]]/2 + 
   SB[W[6], W[7], W[182], W[194]]/2 - SB[W[6], W[7], W[182], W[203]]/2 + 
   SB[W[6], W[7], W[182], W[218]]/2 - SB[W[6], W[7], W[186], W[182]]/2 + 
   SB[W[6], W[7], W[186], W[183]]/2 + SB[W[6], W[7], W[186], W[187]]/2 + 
   SB[W[6], W[7], W[186], W[188]]/2 - SB[W[6], W[7], W[186], W[189]]/2 + 
   SB[W[6], W[7], W[186], W[190]]/2 + SB[W[6], W[7], W[186], W[194]]/2 - 
   SB[W[6], W[7], W[186], W[203]]/2 + SB[W[6], W[7], W[186], W[218]]/2 - 
   SB[W[6], W[7], W[189], W[182]]/2 + SB[W[6], W[7], W[189], W[183]]/2 + 
   SB[W[6], W[7], W[189], W[187]]/2 + SB[W[6], W[7], W[189], W[188]]/2 - 
   SB[W[6], W[7], W[189], W[189]]/2 + SB[W[6], W[7], W[189], W[190]]/2 + 
   SB[W[6], W[7], W[189], W[194]]/2 - SB[W[6], W[7], W[189], W[203]]/2 + 
   SB[W[6], W[7], W[189], W[218]]/2 - SB[W[6], W[7], W[211], W[182]]/2 + 
   SB[W[6], W[7], W[211], W[183]]/2 + SB[W[6], W[7], W[211], W[187]]/2 + 
   SB[W[6], W[7], W[211], W[188]]/2 - SB[W[6], W[7], W[211], W[189]]/2 + 
   SB[W[6], W[7], W[211], W[190]]/2 + SB[W[6], W[7], W[211], W[194]]/2 - 
   SB[W[6], W[7], W[211], W[203]]/2 + SB[W[6], W[7], W[211], W[218]]/2 + 
   SB[W[6], W[8], W[5], W[6]]/2 - SB[W[6], W[8], W[5], W[14]] - 
   SB[W[6], W[8], W[5], W[47]]/2 + SB[W[6], W[8], W[5], W[86]]/2 - 
   SB[W[6], W[8], W[6], W[6]]/2 + SB[W[6], W[8], W[6], W[14]] + 
   SB[W[6], W[8], W[6], W[35]] - SB[W[6], W[8], W[6], W[47]]/2 - 
   SB[W[6], W[8], W[6], W[86]]/2 + SB[W[6], W[8], W[17], W[35]] - 
   SB[W[6], W[8], W[17], W[47]] - SB[W[6], W[8], W[50], W[6]]/2 - 
   SB[W[6], W[8], W[50], W[17]] + SB[W[6], W[8], W[50], W[47]]/2 + 
   SB[W[6], W[8], W[50], W[86]]/2 + SB[W[6], W[8], W[93], W[6]]/2 + 
   SB[W[6], W[8], W[93], W[17]] - SB[W[6], W[8], W[93], W[35]] + 
   SB[W[6], W[8], W[93], W[47]]/2 - SB[W[6], W[8], W[93], W[86]]/2 - 
   SB[W[6], W[8], W[184], W[182]]/2 + SB[W[6], W[8], W[184], W[183]]/2 + 
   SB[W[6], W[8], W[184], W[187]]/2 + SB[W[6], W[8], W[184], W[188]]/2 - 
   SB[W[6], W[8], W[184], W[189]]/2 + SB[W[6], W[8], W[184], W[190]]/2 + 
   SB[W[6], W[8], W[184], W[194]]/2 - SB[W[6], W[8], W[184], W[203]]/2 + 
   SB[W[6], W[8], W[184], W[218]]/2 - SB[W[6], W[8], W[187], W[182]]/2 + 
   SB[W[6], W[8], W[187], W[183]]/2 + SB[W[6], W[8], W[187], W[187]]/2 + 
   SB[W[6], W[8], W[187], W[188]]/2 - SB[W[6], W[8], W[187], W[189]]/2 + 
   SB[W[6], W[8], W[187], W[190]]/2 + SB[W[6], W[8], W[187], W[194]]/2 - 
   SB[W[6], W[8], W[187], W[203]]/2 + SB[W[6], W[8], W[187], W[218]]/2 - 
   SB[W[6], W[8], W[188], W[182]]/2 + SB[W[6], W[8], W[188], W[183]]/2 + 
   SB[W[6], W[8], W[188], W[187]]/2 + SB[W[6], W[8], W[188], W[188]]/2 - 
   SB[W[6], W[8], W[188], W[189]]/2 + SB[W[6], W[8], W[188], W[190]]/2 + 
   SB[W[6], W[8], W[188], W[194]]/2 - SB[W[6], W[8], W[188], W[203]]/2 + 
   SB[W[6], W[8], W[188], W[218]]/2 - SB[W[6], W[8], W[209], W[182]]/2 + 
   SB[W[6], W[8], W[209], W[183]]/2 + SB[W[6], W[8], W[209], W[187]]/2 + 
   SB[W[6], W[8], W[209], W[188]]/2 - SB[W[6], W[8], W[209], W[189]]/2 + 
   SB[W[6], W[8], W[209], W[190]]/2 + SB[W[6], W[8], W[209], W[194]]/2 - 
   SB[W[6], W[8], W[209], W[203]]/2 + SB[W[6], W[8], W[209], W[218]]/2 + 
   SB[W[6], W[27], W[4], W[6]]/2 + SB[W[6], W[27], W[4], W[17]] - 
   SB[W[6], W[27], W[4], W[35]] + SB[W[6], W[27], W[4], W[47]]/2 - 
   SB[W[6], W[27], W[4], W[86]]/2 - SB[W[6], W[27], W[5], W[6]]/2 + 
   SB[W[6], W[27], W[5], W[14]] + SB[W[6], W[27], W[5], W[47]]/2 - 
   SB[W[6], W[27], W[5], W[86]]/2 + SB[W[6], W[27], W[6], W[6]]/2 - 
   SB[W[6], W[27], W[6], W[14]] - SB[W[6], W[27], W[6], W[35]] + 
   SB[W[6], W[27], W[6], W[47]]/2 + SB[W[6], W[27], W[6], W[86]]/2 + 
   SB[W[6], W[27], W[8], W[14]] + SB[W[6], W[27], W[8], W[17]] - 
   SB[W[6], W[27], W[8], W[86]] + SB[W[6], W[27], W[32], W[6]]/2 - 
   SB[W[6], W[27], W[32], W[14]] - SB[W[6], W[27], W[32], W[47]]/2 + 
   SB[W[6], W[27], W[32], W[86]]/2 - SB[W[6], W[27], W[93], W[6]]/2 - 
   SB[W[6], W[27], W[93], W[17]] + SB[W[6], W[27], W[93], W[35]] - 
   SB[W[6], W[27], W[93], W[47]]/2 + SB[W[6], W[27], W[93], W[86]]/2 + 
   SB[W[6], W[27], W[184], W[182]]/2 - SB[W[6], W[27], W[184], W[183]]/2 - 
   SB[W[6], W[27], W[184], W[187]]/2 - SB[W[6], W[27], W[184], W[188]]/2 + 
   SB[W[6], W[27], W[184], W[189]]/2 - SB[W[6], W[27], W[184], W[190]]/2 - 
   SB[W[6], W[27], W[184], W[194]]/2 + SB[W[6], W[27], W[184], W[203]]/2 - 
   SB[W[6], W[27], W[184], W[218]]/2 + SB[W[6], W[27], W[185], W[182]]/2 - 
   SB[W[6], W[27], W[185], W[183]]/2 - SB[W[6], W[27], W[185], W[187]]/2 - 
   SB[W[6], W[27], W[185], W[188]]/2 + SB[W[6], W[27], W[185], W[189]]/2 - 
   SB[W[6], W[27], W[185], W[190]]/2 - SB[W[6], W[27], W[185], W[194]]/2 + 
   SB[W[6], W[27], W[185], W[203]]/2 - SB[W[6], W[27], W[185], W[218]]/2 + 
   SB[W[6], W[27], W[187], W[182]]/2 - SB[W[6], W[27], W[187], W[183]]/2 - 
   SB[W[6], W[27], W[187], W[187]]/2 - SB[W[6], W[27], W[187], W[188]]/2 + 
   SB[W[6], W[27], W[187], W[189]]/2 - SB[W[6], W[27], W[187], W[190]]/2 - 
   SB[W[6], W[27], W[187], W[194]]/2 + SB[W[6], W[27], W[187], W[203]]/2 - 
   SB[W[6], W[27], W[187], W[218]]/2 + SB[W[6], W[27], W[188], W[182]]/2 - 
   SB[W[6], W[27], W[188], W[183]]/2 - SB[W[6], W[27], W[188], W[187]]/2 - 
   SB[W[6], W[27], W[188], W[188]]/2 + SB[W[6], W[27], W[188], W[189]]/2 - 
   SB[W[6], W[27], W[188], W[190]]/2 - SB[W[6], W[27], W[188], W[194]]/2 + 
   SB[W[6], W[27], W[188], W[203]]/2 - SB[W[6], W[27], W[188], W[218]]/2 + 
   SB[W[6], W[27], W[209], W[182]]/2 - SB[W[6], W[27], W[209], W[183]]/2 - 
   SB[W[6], W[27], W[209], W[187]]/2 - SB[W[6], W[27], W[209], W[188]]/2 + 
   SB[W[6], W[27], W[209], W[189]]/2 - SB[W[6], W[27], W[209], W[190]]/2 - 
   SB[W[6], W[27], W[209], W[194]]/2 + SB[W[6], W[27], W[209], W[203]]/2 - 
   SB[W[6], W[27], W[209], W[218]]/2 + SB[W[6], W[158], W[158], W[17]]/2 + 
   SB[W[6], W[158], W[158], W[37]]/2 - SB[W[6], W[158], W[158], W[86]]/2 - 
   SB[W[6], W[158], W[160], W[6]]/4 + SB[W[6], W[158], W[160], W[35]]/2 + 
   SB[W[6], W[158], W[160], W[37]]/2 - SB[W[6], W[158], W[160], W[47]]/4 - 
   SB[W[6], W[158], W[160], W[86]]/4 + SB[W[6], W[158], W[162], W[6]]/4 + 
   SB[W[6], W[158], W[162], W[17]]/2 - SB[W[6], W[158], W[162], W[35]]/2 + 
   SB[W[6], W[158], W[162], W[47]]/4 - SB[W[6], W[158], W[162], W[86]]/4 - 
   SB[W[6], W[158], W[164], W[6]]/4 + SB[W[6], W[158], W[164], W[37]]/2 + 
   SB[W[6], W[158], W[164], W[47]]/4 - SB[W[6], W[158], W[164], W[86]]/4 + 
   SB[W[6], W[158], W[278], W[182]]/4 - SB[W[6], W[158], W[278], W[183]]/4 - 
   SB[W[6], W[158], W[278], W[187]]/4 - SB[W[6], W[158], W[278], W[188]]/4 + 
   SB[W[6], W[158], W[278], W[189]]/4 - SB[W[6], W[158], W[278], W[190]]/4 - 
   SB[W[6], W[158], W[278], W[194]]/4 + SB[W[6], W[158], W[278], W[203]]/4 - 
   SB[W[6], W[158], W[278], W[218]]/4 + SB[W[7], W[2], W[6], W[17]] + 
   SB[W[7], W[2], W[6], W[37]] - SB[W[7], W[2], W[6], W[86]] + 
   SB[W[7], W[2], W[17], W[6]] + SB[W[7], W[2], W[17], W[17]] - 
   SB[W[7], W[2], W[17], W[86]] + SB[W[7], W[2], W[19], W[6]] - 
   SB[W[7], W[2], W[19], W[37]] - SB[W[7], W[2], W[65], W[6]] - 
   SB[W[7], W[2], W[65], W[17]] + SB[W[7], W[2], W[65], W[86]] + 
   SB[W[7], W[4], W[6], W[6]]/2 + SB[W[7], W[4], W[6], W[47]]/2 - 
   SB[W[7], W[4], W[6], W[86]]/2 - SB[W[7], W[4], W[26], W[17]] + 
   SB[W[7], W[4], W[26], W[47]] + SB[W[7], W[4], W[31], W[6]]/2 + 
   SB[W[7], W[4], W[31], W[17]] - SB[W[7], W[4], W[31], W[47]]/2 - 
   SB[W[7], W[4], W[31], W[86]]/2 + SB[W[7], W[4], W[50], W[6]]/2 + 
   SB[W[7], W[4], W[50], W[17]] - SB[W[7], W[4], W[50], W[47]]/2 - 
   SB[W[7], W[4], W[50], W[86]]/2 - SB[W[7], W[4], W[65], W[6]] - 
   SB[W[7], W[4], W[65], W[17]] + SB[W[7], W[4], W[65], W[86]] + 
   SB[W[7], W[4], W[184], W[182]]/2 - SB[W[7], W[4], W[184], W[183]]/2 - 
   SB[W[7], W[4], W[184], W[187]]/2 - SB[W[7], W[4], W[184], W[188]]/2 + 
   SB[W[7], W[4], W[184], W[189]]/2 - SB[W[7], W[4], W[184], W[190]]/2 - 
   SB[W[7], W[4], W[184], W[194]]/2 + SB[W[7], W[4], W[184], W[203]]/2 - 
   SB[W[7], W[4], W[184], W[218]]/2 + SB[W[7], W[4], W[187], W[182]]/2 - 
   SB[W[7], W[4], W[187], W[183]]/2 - SB[W[7], W[4], W[187], W[187]]/2 - 
   SB[W[7], W[4], W[187], W[188]]/2 + SB[W[7], W[4], W[187], W[189]]/2 - 
   SB[W[7], W[4], W[187], W[190]]/2 - SB[W[7], W[4], W[187], W[194]]/2 + 
   SB[W[7], W[4], W[187], W[203]]/2 - SB[W[7], W[4], W[187], W[218]]/2 + 
   SB[W[7], W[4], W[188], W[182]]/2 - SB[W[7], W[4], W[188], W[183]]/2 - 
   SB[W[7], W[4], W[188], W[187]]/2 - SB[W[7], W[4], W[188], W[188]]/2 + 
   SB[W[7], W[4], W[188], W[189]]/2 - SB[W[7], W[4], W[188], W[190]]/2 - 
   SB[W[7], W[4], W[188], W[194]]/2 + SB[W[7], W[4], W[188], W[203]]/2 - 
   SB[W[7], W[4], W[188], W[218]]/2 + SB[W[7], W[5], W[6], W[6]]/2 + 
   SB[W[7], W[5], W[6], W[47]]/2 - SB[W[7], W[5], W[6], W[86]]/2 - 
   SB[W[7], W[5], W[26], W[17]] + SB[W[7], W[5], W[26], W[47]] + 
   SB[W[7], W[5], W[31], W[6]]/2 + SB[W[7], W[5], W[31], W[17]] - 
   SB[W[7], W[5], W[31], W[47]]/2 - SB[W[7], W[5], W[31], W[86]]/2 + 
   SB[W[7], W[5], W[50], W[6]]/2 + SB[W[7], W[5], W[50], W[17]] - 
   SB[W[7], W[5], W[50], W[47]]/2 - SB[W[7], W[5], W[50], W[86]]/2 - 
   SB[W[7], W[5], W[65], W[6]] - SB[W[7], W[5], W[65], W[17]] + 
   SB[W[7], W[5], W[65], W[86]] + SB[W[7], W[5], W[184], W[182]]/2 - 
   SB[W[7], W[5], W[184], W[183]]/2 - SB[W[7], W[5], W[184], W[187]]/2 - 
   SB[W[7], W[5], W[184], W[188]]/2 + SB[W[7], W[5], W[184], W[189]]/2 - 
   SB[W[7], W[5], W[184], W[190]]/2 - SB[W[7], W[5], W[184], W[194]]/2 + 
   SB[W[7], W[5], W[184], W[203]]/2 - SB[W[7], W[5], W[184], W[218]]/2 + 
   SB[W[7], W[5], W[187], W[182]]/2 - SB[W[7], W[5], W[187], W[183]]/2 - 
   SB[W[7], W[5], W[187], W[187]]/2 - SB[W[7], W[5], W[187], W[188]]/2 + 
   SB[W[7], W[5], W[187], W[189]]/2 - SB[W[7], W[5], W[187], W[190]]/2 - 
   SB[W[7], W[5], W[187], W[194]]/2 + SB[W[7], W[5], W[187], W[203]]/2 - 
   SB[W[7], W[5], W[187], W[218]]/2 + SB[W[7], W[5], W[188], W[182]]/2 - 
   SB[W[7], W[5], W[188], W[183]]/2 - SB[W[7], W[5], W[188], W[187]]/2 - 
   SB[W[7], W[5], W[188], W[188]]/2 + SB[W[7], W[5], W[188], W[189]]/2 - 
   SB[W[7], W[5], W[188], W[190]]/2 - SB[W[7], W[5], W[188], W[194]]/2 + 
   SB[W[7], W[5], W[188], W[203]]/2 - SB[W[7], W[5], W[188], W[218]]/2 + 
   SB[W[7], W[6], W[2], W[17]] + SB[W[7], W[6], W[2], W[37]] - 
   SB[W[7], W[6], W[2], W[86]] + SB[W[7], W[6], W[4], W[6]]/2 + 
   SB[W[7], W[6], W[4], W[47]]/2 - SB[W[7], W[6], W[4], W[86]]/2 + 
   SB[W[7], W[6], W[5], W[6]]/2 + SB[W[7], W[6], W[5], W[47]]/2 - 
   SB[W[7], W[6], W[5], W[86]]/2 - SB[W[7], W[6], W[19], W[6]] + 
   SB[W[7], W[6], W[19], W[37]] + SB[W[7], W[6], W[26], W[17]] - 
   SB[W[7], W[6], W[26], W[47]] - SB[W[7], W[6], W[50], W[6]]/2 - 
   SB[W[7], W[6], W[50], W[17]] + SB[W[7], W[6], W[50], W[47]]/2 + 
   SB[W[7], W[6], W[50], W[86]]/2 + SB[W[7], W[6], W[89], W[6]]/2 - 
   SB[W[7], W[6], W[89], W[37]] - SB[W[7], W[6], W[89], W[47]]/2 + 
   SB[W[7], W[6], W[89], W[86]]/2 - SB[W[7], W[6], W[182], W[182]]/2 + 
   SB[W[7], W[6], W[182], W[183]]/2 + SB[W[7], W[6], W[182], W[187]]/2 + 
   SB[W[7], W[6], W[182], W[188]]/2 - SB[W[7], W[6], W[182], W[189]]/2 + 
   SB[W[7], W[6], W[182], W[190]]/2 + SB[W[7], W[6], W[182], W[194]]/2 - 
   SB[W[7], W[6], W[182], W[203]]/2 + SB[W[7], W[6], W[182], W[218]]/2 - 
   SB[W[7], W[6], W[186], W[182]]/2 + SB[W[7], W[6], W[186], W[183]]/2 + 
   SB[W[7], W[6], W[186], W[187]]/2 + SB[W[7], W[6], W[186], W[188]]/2 - 
   SB[W[7], W[6], W[186], W[189]]/2 + SB[W[7], W[6], W[186], W[190]]/2 + 
   SB[W[7], W[6], W[186], W[194]]/2 - SB[W[7], W[6], W[186], W[203]]/2 + 
   SB[W[7], W[6], W[186], W[218]]/2 - SB[W[7], W[6], W[189], W[182]]/2 + 
   SB[W[7], W[6], W[189], W[183]]/2 + SB[W[7], W[6], W[189], W[187]]/2 + 
   SB[W[7], W[6], W[189], W[188]]/2 - SB[W[7], W[6], W[189], W[189]]/2 + 
   SB[W[7], W[6], W[189], W[190]]/2 + SB[W[7], W[6], W[189], W[194]]/2 - 
   SB[W[7], W[6], W[189], W[203]]/2 + SB[W[7], W[6], W[189], W[218]]/2 - 
   SB[W[7], W[6], W[211], W[182]]/2 + SB[W[7], W[6], W[211], W[183]]/2 + 
   SB[W[7], W[6], W[211], W[187]]/2 + SB[W[7], W[6], W[211], W[188]]/2 - 
   SB[W[7], W[6], W[211], W[189]]/2 + SB[W[7], W[6], W[211], W[190]]/2 + 
   SB[W[7], W[6], W[211], W[194]]/2 - SB[W[7], W[6], W[211], W[203]]/2 + 
   SB[W[7], W[6], W[211], W[218]]/2 + SB[W[7], W[7], W[2], W[17]] + 
   SB[W[7], W[7], W[2], W[37]] - SB[W[7], W[7], W[2], W[86]] + 
   SB[W[7], W[7], W[4], W[6]]/2 + SB[W[7], W[7], W[4], W[47]]/2 - 
   SB[W[7], W[7], W[4], W[86]]/2 + SB[W[7], W[7], W[5], W[6]]/2 + 
   SB[W[7], W[7], W[5], W[47]]/2 - SB[W[7], W[7], W[5], W[86]]/2 - 
   SB[W[7], W[7], W[19], W[6]] + SB[W[7], W[7], W[19], W[37]] + 
   SB[W[7], W[7], W[26], W[17]] - SB[W[7], W[7], W[26], W[47]] - 
   SB[W[7], W[7], W[50], W[6]]/2 - SB[W[7], W[7], W[50], W[17]] + 
   SB[W[7], W[7], W[50], W[47]]/2 + SB[W[7], W[7], W[50], W[86]]/2 + 
   SB[W[7], W[7], W[89], W[6]]/2 - SB[W[7], W[7], W[89], W[37]] - 
   SB[W[7], W[7], W[89], W[47]]/2 + SB[W[7], W[7], W[89], W[86]]/2 - 
   SB[W[7], W[7], W[182], W[182]]/2 + SB[W[7], W[7], W[182], W[183]]/2 + 
   SB[W[7], W[7], W[182], W[187]]/2 + SB[W[7], W[7], W[182], W[188]]/2 - 
   SB[W[7], W[7], W[182], W[189]]/2 + SB[W[7], W[7], W[182], W[190]]/2 + 
   SB[W[7], W[7], W[182], W[194]]/2 - SB[W[7], W[7], W[182], W[203]]/2 + 
   SB[W[7], W[7], W[182], W[218]]/2 - SB[W[7], W[7], W[186], W[182]]/2 + 
   SB[W[7], W[7], W[186], W[183]]/2 + SB[W[7], W[7], W[186], W[187]]/2 + 
   SB[W[7], W[7], W[186], W[188]]/2 - SB[W[7], W[7], W[186], W[189]]/2 + 
   SB[W[7], W[7], W[186], W[190]]/2 + SB[W[7], W[7], W[186], W[194]]/2 - 
   SB[W[7], W[7], W[186], W[203]]/2 + SB[W[7], W[7], W[186], W[218]]/2 - 
   SB[W[7], W[7], W[189], W[182]]/2 + SB[W[7], W[7], W[189], W[183]]/2 + 
   SB[W[7], W[7], W[189], W[187]]/2 + SB[W[7], W[7], W[189], W[188]]/2 - 
   SB[W[7], W[7], W[189], W[189]]/2 + SB[W[7], W[7], W[189], W[190]]/2 + 
   SB[W[7], W[7], W[189], W[194]]/2 - SB[W[7], W[7], W[189], W[203]]/2 + 
   SB[W[7], W[7], W[189], W[218]]/2 - SB[W[7], W[7], W[211], W[182]]/2 + 
   SB[W[7], W[7], W[211], W[183]]/2 + SB[W[7], W[7], W[211], W[187]]/2 + 
   SB[W[7], W[7], W[211], W[188]]/2 - SB[W[7], W[7], W[211], W[189]]/2 + 
   SB[W[7], W[7], W[211], W[190]]/2 + SB[W[7], W[7], W[211], W[194]]/2 - 
   SB[W[7], W[7], W[211], W[203]]/2 + SB[W[7], W[7], W[211], W[218]]/2 - 
   SB[W[7], W[19], W[2], W[17]] - SB[W[7], W[19], W[2], W[37]] + 
   SB[W[7], W[19], W[2], W[86]] - SB[W[7], W[19], W[4], W[6]]/2 - 
   SB[W[7], W[19], W[4], W[47]]/2 + SB[W[7], W[19], W[4], W[86]]/2 - 
   SB[W[7], W[19], W[5], W[6]]/2 - SB[W[7], W[19], W[5], W[47]]/2 + 
   SB[W[7], W[19], W[5], W[86]]/2 - SB[W[7], W[19], W[6], W[6]]/2 - 
   SB[W[7], W[19], W[6], W[47]]/2 + SB[W[7], W[19], W[6], W[86]]/2 + 
   SB[W[7], W[19], W[19], W[6]] - SB[W[7], W[19], W[19], W[37]] - 
   SB[W[7], W[19], W[31], W[6]]/2 - SB[W[7], W[19], W[31], W[17]] + 
   SB[W[7], W[19], W[31], W[47]]/2 + SB[W[7], W[19], W[31], W[86]]/2 + 
   SB[W[7], W[19], W[65], W[6]] + SB[W[7], W[19], W[65], W[17]] - 
   SB[W[7], W[19], W[65], W[86]] - SB[W[7], W[19], W[89], W[6]]/2 + 
   SB[W[7], W[19], W[89], W[37]] + SB[W[7], W[19], W[89], W[47]]/2 - 
   SB[W[7], W[19], W[89], W[86]]/2 + SB[W[7], W[19], W[182], W[182]]/2 - 
   SB[W[7], W[19], W[182], W[183]]/2 - SB[W[7], W[19], W[182], W[187]]/2 - 
   SB[W[7], W[19], W[182], W[188]]/2 + SB[W[7], W[19], W[182], W[189]]/2 - 
   SB[W[7], W[19], W[182], W[190]]/2 - SB[W[7], W[19], W[182], W[194]]/2 + 
   SB[W[7], W[19], W[182], W[203]]/2 - SB[W[7], W[19], W[182], W[218]]/2 - 
   SB[W[7], W[19], W[184], W[182]]/2 + SB[W[7], W[19], W[184], W[183]]/2 + 
   SB[W[7], W[19], W[184], W[187]]/2 + SB[W[7], W[19], W[184], W[188]]/2 - 
   SB[W[7], W[19], W[184], W[189]]/2 + SB[W[7], W[19], W[184], W[190]]/2 + 
   SB[W[7], W[19], W[184], W[194]]/2 - SB[W[7], W[19], W[184], W[203]]/2 + 
   SB[W[7], W[19], W[184], W[218]]/2 + SB[W[7], W[19], W[186], W[182]]/2 - 
   SB[W[7], W[19], W[186], W[183]]/2 - SB[W[7], W[19], W[186], W[187]]/2 - 
   SB[W[7], W[19], W[186], W[188]]/2 + SB[W[7], W[19], W[186], W[189]]/2 - 
   SB[W[7], W[19], W[186], W[190]]/2 - SB[W[7], W[19], W[186], W[194]]/2 + 
   SB[W[7], W[19], W[186], W[203]]/2 - SB[W[7], W[19], W[186], W[218]]/2 - 
   SB[W[7], W[19], W[187], W[182]]/2 + SB[W[7], W[19], W[187], W[183]]/2 + 
   SB[W[7], W[19], W[187], W[187]]/2 + SB[W[7], W[19], W[187], W[188]]/2 - 
   SB[W[7], W[19], W[187], W[189]]/2 + SB[W[7], W[19], W[187], W[190]]/2 + 
   SB[W[7], W[19], W[187], W[194]]/2 - SB[W[7], W[19], W[187], W[203]]/2 + 
   SB[W[7], W[19], W[187], W[218]]/2 - SB[W[7], W[19], W[188], W[182]]/2 + 
   SB[W[7], W[19], W[188], W[183]]/2 + SB[W[7], W[19], W[188], W[187]]/2 + 
   SB[W[7], W[19], W[188], W[188]]/2 - SB[W[7], W[19], W[188], W[189]]/2 + 
   SB[W[7], W[19], W[188], W[190]]/2 + SB[W[7], W[19], W[188], W[194]]/2 - 
   SB[W[7], W[19], W[188], W[203]]/2 + SB[W[7], W[19], W[188], W[218]]/2 + 
   SB[W[7], W[19], W[189], W[182]]/2 - SB[W[7], W[19], W[189], W[183]]/2 - 
   SB[W[7], W[19], W[189], W[187]]/2 - SB[W[7], W[19], W[189], W[188]]/2 + 
   SB[W[7], W[19], W[189], W[189]]/2 - SB[W[7], W[19], W[189], W[190]]/2 - 
   SB[W[7], W[19], W[189], W[194]]/2 + SB[W[7], W[19], W[189], W[203]]/2 - 
   SB[W[7], W[19], W[189], W[218]]/2 + SB[W[7], W[19], W[211], W[182]]/2 - 
   SB[W[7], W[19], W[211], W[183]]/2 - SB[W[7], W[19], W[211], W[187]]/2 - 
   SB[W[7], W[19], W[211], W[188]]/2 + SB[W[7], W[19], W[211], W[189]]/2 - 
   SB[W[7], W[19], W[211], W[190]]/2 - SB[W[7], W[19], W[211], W[194]]/2 + 
   SB[W[7], W[19], W[211], W[203]]/2 - SB[W[7], W[19], W[211], W[218]]/2 - 
   SB[W[7], W[23], W[2], W[17]] - SB[W[7], W[23], W[2], W[37]] + 
   SB[W[7], W[23], W[2], W[86]] + SB[W[7], W[23], W[6], W[6]]/2 - 
   SB[W[7], W[23], W[6], W[37]] - SB[W[7], W[23], W[6], W[47]]/2 + 
   SB[W[7], W[23], W[6], W[86]]/2 - SB[W[7], W[23], W[47], W[6]]/2 - 
   SB[W[7], W[23], W[47], W[17]] + SB[W[7], W[23], W[47], W[47]]/2 + 
   SB[W[7], W[23], W[47], W[86]]/2 + SB[W[7], W[23], W[50], W[6]]/2 + 
   SB[W[7], W[23], W[50], W[17]] - SB[W[7], W[23], W[50], W[47]]/2 - 
   SB[W[7], W[23], W[50], W[86]]/2 - SB[W[7], W[23], W[89], W[6]]/2 + 
   SB[W[7], W[23], W[89], W[37]] + SB[W[7], W[23], W[89], W[47]]/2 - 
   SB[W[7], W[23], W[89], W[86]]/2 + SB[W[7], W[23], W[183], W[182]]/2 - 
   SB[W[7], W[23], W[183], W[183]]/2 - SB[W[7], W[23], W[183], W[187]]/2 - 
   SB[W[7], W[23], W[183], W[188]]/2 + SB[W[7], W[23], W[183], W[189]]/2 - 
   SB[W[7], W[23], W[183], W[190]]/2 - SB[W[7], W[23], W[183], W[194]]/2 + 
   SB[W[7], W[23], W[183], W[203]]/2 - SB[W[7], W[23], W[183], W[218]]/2 + 
   SB[W[7], W[23], W[186], W[182]]/2 - SB[W[7], W[23], W[186], W[183]]/2 - 
   SB[W[7], W[23], W[186], W[187]]/2 - SB[W[7], W[23], W[186], W[188]]/2 + 
   SB[W[7], W[23], W[186], W[189]]/2 - SB[W[7], W[23], W[186], W[190]]/2 - 
   SB[W[7], W[23], W[186], W[194]]/2 + SB[W[7], W[23], W[186], W[203]]/2 - 
   SB[W[7], W[23], W[186], W[218]]/2 + SB[W[7], W[23], W[187], W[182]]/2 - 
   SB[W[7], W[23], W[187], W[183]]/2 - SB[W[7], W[23], W[187], W[187]]/2 - 
   SB[W[7], W[23], W[187], W[188]]/2 + SB[W[7], W[23], W[187], W[189]]/2 - 
   SB[W[7], W[23], W[187], W[190]]/2 - SB[W[7], W[23], W[187], W[194]]/2 + 
   SB[W[7], W[23], W[187], W[203]]/2 - SB[W[7], W[23], W[187], W[218]]/2 + 
   SB[W[7], W[23], W[188], W[182]]/2 - SB[W[7], W[23], W[188], W[183]]/2 - 
   SB[W[7], W[23], W[188], W[187]]/2 - SB[W[7], W[23], W[188], W[188]]/2 + 
   SB[W[7], W[23], W[188], W[189]]/2 - SB[W[7], W[23], W[188], W[190]]/2 - 
   SB[W[7], W[23], W[188], W[194]]/2 + SB[W[7], W[23], W[188], W[203]]/2 - 
   SB[W[7], W[23], W[188], W[218]]/2 + SB[W[7], W[23], W[190], W[182]]/2 - 
   SB[W[7], W[23], W[190], W[183]]/2 - SB[W[7], W[23], W[190], W[187]]/2 - 
   SB[W[7], W[23], W[190], W[188]]/2 + SB[W[7], W[23], W[190], W[189]]/2 - 
   SB[W[7], W[23], W[190], W[190]]/2 - SB[W[7], W[23], W[190], W[194]]/2 + 
   SB[W[7], W[23], W[190], W[203]]/2 - SB[W[7], W[23], W[190], W[218]]/2 + 
   SB[W[7], W[23], W[194], W[182]]/2 - SB[W[7], W[23], W[194], W[183]]/2 - 
   SB[W[7], W[23], W[194], W[187]]/2 - SB[W[7], W[23], W[194], W[188]]/2 + 
   SB[W[7], W[23], W[194], W[189]]/2 - SB[W[7], W[23], W[194], W[190]]/2 - 
   SB[W[7], W[23], W[194], W[194]]/2 + SB[W[7], W[23], W[194], W[203]]/2 - 
   SB[W[7], W[23], W[194], W[218]]/2 + SB[W[7], W[23], W[211], W[182]]/2 - 
   SB[W[7], W[23], W[211], W[183]]/2 - SB[W[7], W[23], W[211], W[187]]/2 - 
   SB[W[7], W[23], W[211], W[188]]/2 + SB[W[7], W[23], W[211], W[189]]/2 - 
   SB[W[7], W[23], W[211], W[190]]/2 - SB[W[7], W[23], W[211], W[194]]/2 + 
   SB[W[7], W[23], W[211], W[203]]/2 - SB[W[7], W[23], W[211], W[218]]/2 + 
   SB[W[7], W[23], W[218], W[182]]/2 - SB[W[7], W[23], W[218], W[183]]/2 - 
   SB[W[7], W[23], W[218], W[187]]/2 - SB[W[7], W[23], W[218], W[188]]/2 + 
   SB[W[7], W[23], W[218], W[189]]/2 - SB[W[7], W[23], W[218], W[190]]/2 - 
   SB[W[7], W[23], W[218], W[194]]/2 + SB[W[7], W[23], W[218], W[203]]/2 - 
   SB[W[7], W[23], W[218], W[218]]/2 + SB[W[7], W[26], W[4], W[6]]/2 + 
   SB[W[7], W[26], W[4], W[47]]/2 - SB[W[7], W[26], W[4], W[86]]/2 + 
   SB[W[7], W[26], W[5], W[6]]/2 + SB[W[7], W[26], W[5], W[47]]/2 - 
   SB[W[7], W[26], W[5], W[86]]/2 + SB[W[7], W[26], W[6], W[17]] - 
   SB[W[7], W[26], W[6], W[47]] + SB[W[7], W[26], W[17], W[6]] + 
   SB[W[7], W[26], W[17], W[17]] - SB[W[7], W[26], W[17], W[86]] + 
   2*SB[W[7], W[26], W[26], W[17]] - 2*SB[W[7], W[26], W[26], W[47]] - 
   SB[W[7], W[26], W[31], W[6]]/2 - SB[W[7], W[26], W[31], W[17]] + 
   SB[W[7], W[26], W[31], W[47]]/2 + SB[W[7], W[26], W[31], W[86]]/2 - 
   SB[W[7], W[26], W[47], W[6]]/2 - SB[W[7], W[26], W[47], W[17]] + 
   SB[W[7], W[26], W[47], W[47]]/2 + SB[W[7], W[26], W[47], W[86]]/2 - 
   SB[W[7], W[26], W[50], W[6]]/2 - SB[W[7], W[26], W[50], W[17]] + 
   SB[W[7], W[26], W[50], W[47]]/2 + SB[W[7], W[26], W[50], W[86]]/2 - 
   SB[W[7], W[26], W[182], W[182]]/2 + SB[W[7], W[26], W[182], W[183]]/2 + 
   SB[W[7], W[26], W[182], W[187]]/2 + SB[W[7], W[26], W[182], W[188]]/2 - 
   SB[W[7], W[26], W[182], W[189]]/2 + SB[W[7], W[26], W[182], W[190]]/2 + 
   SB[W[7], W[26], W[182], W[194]]/2 - SB[W[7], W[26], W[182], W[203]]/2 + 
   SB[W[7], W[26], W[182], W[218]]/2 + SB[W[7], W[26], W[183], W[182]]/2 - 
   SB[W[7], W[26], W[183], W[183]]/2 - SB[W[7], W[26], W[183], W[187]]/2 - 
   SB[W[7], W[26], W[183], W[188]]/2 + SB[W[7], W[26], W[183], W[189]]/2 - 
   SB[W[7], W[26], W[183], W[190]]/2 - SB[W[7], W[26], W[183], W[194]]/2 + 
   SB[W[7], W[26], W[183], W[203]]/2 - SB[W[7], W[26], W[183], W[218]]/2 - 
   SB[W[7], W[26], W[184], W[182]]/2 + SB[W[7], W[26], W[184], W[183]]/2 + 
   SB[W[7], W[26], W[184], W[187]]/2 + SB[W[7], W[26], W[184], W[188]]/2 - 
   SB[W[7], W[26], W[184], W[189]]/2 + SB[W[7], W[26], W[184], W[190]]/2 + 
   SB[W[7], W[26], W[184], W[194]]/2 - SB[W[7], W[26], W[184], W[203]]/2 + 
   SB[W[7], W[26], W[184], W[218]]/2 - SB[W[7], W[26], W[189], W[182]]/2 + 
   SB[W[7], W[26], W[189], W[183]]/2 + SB[W[7], W[26], W[189], W[187]]/2 + 
   SB[W[7], W[26], W[189], W[188]]/2 - SB[W[7], W[26], W[189], W[189]]/2 + 
   SB[W[7], W[26], W[189], W[190]]/2 + SB[W[7], W[26], W[189], W[194]]/2 - 
   SB[W[7], W[26], W[189], W[203]]/2 + SB[W[7], W[26], W[189], W[218]]/2 + 
   SB[W[7], W[26], W[190], W[182]]/2 - SB[W[7], W[26], W[190], W[183]]/2 - 
   SB[W[7], W[26], W[190], W[187]]/2 - SB[W[7], W[26], W[190], W[188]]/2 + 
   SB[W[7], W[26], W[190], W[189]]/2 - SB[W[7], W[26], W[190], W[190]]/2 - 
   SB[W[7], W[26], W[190], W[194]]/2 + SB[W[7], W[26], W[190], W[203]]/2 - 
   SB[W[7], W[26], W[190], W[218]]/2 + SB[W[7], W[26], W[194], W[182]]/2 - 
   SB[W[7], W[26], W[194], W[183]]/2 - SB[W[7], W[26], W[194], W[187]]/2 - 
   SB[W[7], W[26], W[194], W[188]]/2 + SB[W[7], W[26], W[194], W[189]]/2 - 
   SB[W[7], W[26], W[194], W[190]]/2 - SB[W[7], W[26], W[194], W[194]]/2 + 
   SB[W[7], W[26], W[194], W[203]]/2 - SB[W[7], W[26], W[194], W[218]]/2 + 
   SB[W[7], W[26], W[218], W[182]]/2 - SB[W[7], W[26], W[218], W[183]]/2 - 
   SB[W[7], W[26], W[218], W[187]]/2 - SB[W[7], W[26], W[218], W[188]]/2 + 
   SB[W[7], W[26], W[218], W[189]]/2 - SB[W[7], W[26], W[218], W[190]]/2 - 
   SB[W[7], W[26], W[218], W[194]]/2 + SB[W[7], W[26], W[218], W[203]]/2 - 
   SB[W[7], W[26], W[218], W[218]]/2 - SB[W[7], W[50], W[4], W[6]]/2 - 
   SB[W[7], W[50], W[4], W[47]]/2 + SB[W[7], W[50], W[4], W[86]]/2 - 
   SB[W[7], W[50], W[5], W[6]]/2 - SB[W[7], W[50], W[5], W[47]]/2 + 
   SB[W[7], W[50], W[5], W[86]]/2 - SB[W[7], W[50], W[6], W[6]]/2 - 
   SB[W[7], W[50], W[6], W[17]] + SB[W[7], W[50], W[6], W[47]]/2 + 
   SB[W[7], W[50], W[6], W[86]]/2 - SB[W[7], W[50], W[17], W[6]] - 
   SB[W[7], W[50], W[17], W[17]] + SB[W[7], W[50], W[17], W[86]] - 
   SB[W[7], W[50], W[26], W[17]] + SB[W[7], W[50], W[26], W[47]] + 
   SB[W[7], W[50], W[47], W[6]]/2 + SB[W[7], W[50], W[47], W[17]] - 
   SB[W[7], W[50], W[47], W[47]]/2 - SB[W[7], W[50], W[47], W[86]]/2 + 
   SB[W[7], W[50], W[65], W[6]] + SB[W[7], W[50], W[65], W[17]] - 
   SB[W[7], W[50], W[65], W[86]] + SB[W[7], W[50], W[182], W[182]]/2 - 
   SB[W[7], W[50], W[182], W[183]]/2 - SB[W[7], W[50], W[182], W[187]]/2 - 
   SB[W[7], W[50], W[182], W[188]]/2 + SB[W[7], W[50], W[182], W[189]]/2 - 
   SB[W[7], W[50], W[182], W[190]]/2 - SB[W[7], W[50], W[182], W[194]]/2 + 
   SB[W[7], W[50], W[182], W[203]]/2 - SB[W[7], W[50], W[182], W[218]]/2 - 
   SB[W[7], W[50], W[183], W[182]]/2 + SB[W[7], W[50], W[183], W[183]]/2 + 
   SB[W[7], W[50], W[183], W[187]]/2 + SB[W[7], W[50], W[183], W[188]]/2 - 
   SB[W[7], W[50], W[183], W[189]]/2 + SB[W[7], W[50], W[183], W[190]]/2 + 
   SB[W[7], W[50], W[183], W[194]]/2 - SB[W[7], W[50], W[183], W[203]]/2 + 
   SB[W[7], W[50], W[183], W[218]]/2 - SB[W[7], W[50], W[187], W[182]]/2 + 
   SB[W[7], W[50], W[187], W[183]]/2 + SB[W[7], W[50], W[187], W[187]]/2 + 
   SB[W[7], W[50], W[187], W[188]]/2 - SB[W[7], W[50], W[187], W[189]]/2 + 
   SB[W[7], W[50], W[187], W[190]]/2 + SB[W[7], W[50], W[187], W[194]]/2 - 
   SB[W[7], W[50], W[187], W[203]]/2 + SB[W[7], W[50], W[187], W[218]]/2 - 
   SB[W[7], W[50], W[188], W[182]]/2 + SB[W[7], W[50], W[188], W[183]]/2 + 
   SB[W[7], W[50], W[188], W[187]]/2 + SB[W[7], W[50], W[188], W[188]]/2 - 
   SB[W[7], W[50], W[188], W[189]]/2 + SB[W[7], W[50], W[188], W[190]]/2 + 
   SB[W[7], W[50], W[188], W[194]]/2 - SB[W[7], W[50], W[188], W[203]]/2 + 
   SB[W[7], W[50], W[188], W[218]]/2 + SB[W[7], W[50], W[189], W[182]]/2 - 
   SB[W[7], W[50], W[189], W[183]]/2 - SB[W[7], W[50], W[189], W[187]]/2 - 
   SB[W[7], W[50], W[189], W[188]]/2 + SB[W[7], W[50], W[189], W[189]]/2 - 
   SB[W[7], W[50], W[189], W[190]]/2 - SB[W[7], W[50], W[189], W[194]]/2 + 
   SB[W[7], W[50], W[189], W[203]]/2 - SB[W[7], W[50], W[189], W[218]]/2 - 
   SB[W[7], W[50], W[190], W[182]]/2 + SB[W[7], W[50], W[190], W[183]]/2 + 
   SB[W[7], W[50], W[190], W[187]]/2 + SB[W[7], W[50], W[190], W[188]]/2 - 
   SB[W[7], W[50], W[190], W[189]]/2 + SB[W[7], W[50], W[190], W[190]]/2 + 
   SB[W[7], W[50], W[190], W[194]]/2 - SB[W[7], W[50], W[190], W[203]]/2 + 
   SB[W[7], W[50], W[190], W[218]]/2 - SB[W[7], W[50], W[194], W[182]]/2 + 
   SB[W[7], W[50], W[194], W[183]]/2 + SB[W[7], W[50], W[194], W[187]]/2 + 
   SB[W[7], W[50], W[194], W[188]]/2 - SB[W[7], W[50], W[194], W[189]]/2 + 
   SB[W[7], W[50], W[194], W[190]]/2 + SB[W[7], W[50], W[194], W[194]]/2 - 
   SB[W[7], W[50], W[194], W[203]]/2 + SB[W[7], W[50], W[194], W[218]]/2 - 
   SB[W[7], W[50], W[218], W[182]]/2 + SB[W[7], W[50], W[218], W[183]]/2 + 
   SB[W[7], W[50], W[218], W[187]]/2 + SB[W[7], W[50], W[218], W[188]]/2 - 
   SB[W[7], W[50], W[218], W[189]]/2 + SB[W[7], W[50], W[218], W[190]]/2 + 
   SB[W[7], W[50], W[218], W[194]]/2 - SB[W[7], W[50], W[218], W[203]]/2 + 
   SB[W[7], W[50], W[218], W[218]]/2 + SB[W[8], W[4], W[5], W[6]]/2 + 
   SB[W[8], W[4], W[5], W[47]]/2 - SB[W[8], W[4], W[5], W[86]]/2 + 
   SB[W[8], W[4], W[6], W[6]]/2 + SB[W[8], W[4], W[6], W[17]] - 
   SB[W[8], W[4], W[6], W[35]] + SB[W[8], W[4], W[6], W[47]]/2 - 
   SB[W[8], W[4], W[6], W[86]]/2 + SB[W[8], W[4], W[17], W[6]] + 
   SB[W[8], W[4], W[17], W[17]] - SB[W[8], W[4], W[17], W[35]] + 
   SB[W[8], W[4], W[17], W[47]] - SB[W[8], W[4], W[17], W[86]] + 
   SB[W[8], W[4], W[50], W[6]]/2 + SB[W[8], W[4], W[50], W[17]] - 
   SB[W[8], W[4], W[50], W[47]]/2 - SB[W[8], W[4], W[50], W[86]]/2 - 
   SB[W[8], W[4], W[65], W[6]] - SB[W[8], W[4], W[65], W[17]] + 
   SB[W[8], W[4], W[65], W[86]] - SB[W[8], W[4], W[93], W[6]]/2 - 
   SB[W[8], W[4], W[93], W[17]] + SB[W[8], W[4], W[93], W[35]] - 
   SB[W[8], W[4], W[93], W[47]]/2 + SB[W[8], W[4], W[93], W[86]]/2 + 
   SB[W[8], W[4], W[184], W[182]]/2 - SB[W[8], W[4], W[184], W[183]]/2 - 
   SB[W[8], W[4], W[184], W[187]]/2 - SB[W[8], W[4], W[184], W[188]]/2 + 
   SB[W[8], W[4], W[184], W[189]]/2 - SB[W[8], W[4], W[184], W[190]]/2 - 
   SB[W[8], W[4], W[184], W[194]]/2 + SB[W[8], W[4], W[184], W[203]]/2 - 
   SB[W[8], W[4], W[184], W[218]]/2 + SB[W[8], W[4], W[187], W[182]]/2 - 
   SB[W[8], W[4], W[187], W[183]]/2 - SB[W[8], W[4], W[187], W[187]]/2 - 
   SB[W[8], W[4], W[187], W[188]]/2 + SB[W[8], W[4], W[187], W[189]]/2 - 
   SB[W[8], W[4], W[187], W[190]]/2 - SB[W[8], W[4], W[187], W[194]]/2 + 
   SB[W[8], W[4], W[187], W[203]]/2 - SB[W[8], W[4], W[187], W[218]]/2 + 
   SB[W[8], W[4], W[188], W[182]]/2 - SB[W[8], W[4], W[188], W[183]]/2 - 
   SB[W[8], W[4], W[188], W[187]]/2 - SB[W[8], W[4], W[188], W[188]]/2 + 
   SB[W[8], W[4], W[188], W[189]]/2 - SB[W[8], W[4], W[188], W[190]]/2 - 
   SB[W[8], W[4], W[188], W[194]]/2 + SB[W[8], W[4], W[188], W[203]]/2 - 
   SB[W[8], W[4], W[188], W[218]]/2 + SB[W[8], W[4], W[209], W[182]]/2 - 
   SB[W[8], W[4], W[209], W[183]]/2 - SB[W[8], W[4], W[209], W[187]]/2 - 
   SB[W[8], W[4], W[209], W[188]]/2 + SB[W[8], W[4], W[209], W[189]]/2 - 
   SB[W[8], W[4], W[209], W[190]]/2 - SB[W[8], W[4], W[209], W[194]]/2 + 
   SB[W[8], W[4], W[209], W[203]]/2 - SB[W[8], W[4], W[209], W[218]]/2 + 
   SB[W[8], W[5], W[4], W[6]]/2 + SB[W[8], W[5], W[4], W[47]]/2 - 
   SB[W[8], W[5], W[4], W[86]]/2 + SB[W[8], W[5], W[8], W[14]] + 
   SB[W[8], W[5], W[8], W[17]] - SB[W[8], W[5], W[8], W[86]] + 
   SB[W[8], W[5], W[26], W[17]] - SB[W[8], W[5], W[26], W[47]] + 
   SB[W[8], W[5], W[32], W[6]]/2 - SB[W[8], W[5], W[32], W[14]] - 
   SB[W[8], W[5], W[32], W[47]]/2 + SB[W[8], W[5], W[32], W[86]]/2 - 
   SB[W[8], W[5], W[50], W[6]]/2 - SB[W[8], W[5], W[50], W[17]] + 
   SB[W[8], W[5], W[50], W[47]]/2 + SB[W[8], W[5], W[50], W[86]]/2 + 
   SB[W[8], W[5], W[185], W[182]]/2 - SB[W[8], W[5], W[185], W[183]]/2 - 
   SB[W[8], W[5], W[185], W[187]]/2 - SB[W[8], W[5], W[185], W[188]]/2 + 
   SB[W[8], W[5], W[185], W[189]]/2 - SB[W[8], W[5], W[185], W[190]]/2 - 
   SB[W[8], W[5], W[185], W[194]]/2 + SB[W[8], W[5], W[185], W[203]]/2 - 
   SB[W[8], W[5], W[185], W[218]]/2 + SB[W[8], W[6], W[4], W[6]]/2 + 
   SB[W[8], W[6], W[4], W[17]] - SB[W[8], W[6], W[4], W[35]] + 
   SB[W[8], W[6], W[4], W[47]]/2 - SB[W[8], W[6], W[4], W[86]]/2 + 
   SB[W[8], W[6], W[8], W[14]] + SB[W[8], W[6], W[8], W[17]] - 
   SB[W[8], W[6], W[8], W[86]] + SB[W[8], W[6], W[17], W[35]] - 
   SB[W[8], W[6], W[17], W[47]] + SB[W[8], W[6], W[32], W[6]]/2 - 
   SB[W[8], W[6], W[32], W[14]] - SB[W[8], W[6], W[32], W[47]]/2 + 
   SB[W[8], W[6], W[32], W[86]]/2 - SB[W[8], W[6], W[50], W[6]]/2 - 
   SB[W[8], W[6], W[50], W[17]] + SB[W[8], W[6], W[50], W[47]]/2 + 
   SB[W[8], W[6], W[50], W[86]]/2 + SB[W[8], W[6], W[185], W[182]]/2 - 
   SB[W[8], W[6], W[185], W[183]]/2 - SB[W[8], W[6], W[185], W[187]]/2 - 
   SB[W[8], W[6], W[185], W[188]]/2 + SB[W[8], W[6], W[185], W[189]]/2 - 
   SB[W[8], W[6], W[185], W[190]]/2 - SB[W[8], W[6], W[185], W[194]]/2 + 
   SB[W[8], W[6], W[185], W[203]]/2 - SB[W[8], W[6], W[185], W[218]]/2 + 
   SB[W[8], W[8], W[5], W[6]]/2 + SB[W[8], W[8], W[5], W[47]]/2 - 
   SB[W[8], W[8], W[5], W[86]]/2 + SB[W[8], W[8], W[6], W[6]]/2 + 
   SB[W[8], W[8], W[6], W[17]] - SB[W[8], W[8], W[6], W[35]] + 
   SB[W[8], W[8], W[6], W[47]]/2 - SB[W[8], W[8], W[6], W[86]]/2 + 
   SB[W[8], W[8], W[17], W[6]] + SB[W[8], W[8], W[17], W[17]] - 
   SB[W[8], W[8], W[17], W[35]] + SB[W[8], W[8], W[17], W[47]] - 
   SB[W[8], W[8], W[17], W[86]] + SB[W[8], W[8], W[50], W[6]]/2 + 
   SB[W[8], W[8], W[50], W[17]] - SB[W[8], W[8], W[50], W[47]]/2 - 
   SB[W[8], W[8], W[50], W[86]]/2 - SB[W[8], W[8], W[65], W[6]] - 
   SB[W[8], W[8], W[65], W[17]] + SB[W[8], W[8], W[65], W[86]] - 
   SB[W[8], W[8], W[93], W[6]]/2 - SB[W[8], W[8], W[93], W[17]] + 
   SB[W[8], W[8], W[93], W[35]] - SB[W[8], W[8], W[93], W[47]]/2 + 
   SB[W[8], W[8], W[93], W[86]]/2 + SB[W[8], W[8], W[184], W[182]]/2 - 
   SB[W[8], W[8], W[184], W[183]]/2 - SB[W[8], W[8], W[184], W[187]]/2 - 
   SB[W[8], W[8], W[184], W[188]]/2 + SB[W[8], W[8], W[184], W[189]]/2 - 
   SB[W[8], W[8], W[184], W[190]]/2 - SB[W[8], W[8], W[184], W[194]]/2 + 
   SB[W[8], W[8], W[184], W[203]]/2 - SB[W[8], W[8], W[184], W[218]]/2 + 
   SB[W[8], W[8], W[187], W[182]]/2 - SB[W[8], W[8], W[187], W[183]]/2 - 
   SB[W[8], W[8], W[187], W[187]]/2 - SB[W[8], W[8], W[187], W[188]]/2 + 
   SB[W[8], W[8], W[187], W[189]]/2 - SB[W[8], W[8], W[187], W[190]]/2 - 
   SB[W[8], W[8], W[187], W[194]]/2 + SB[W[8], W[8], W[187], W[203]]/2 - 
   SB[W[8], W[8], W[187], W[218]]/2 + SB[W[8], W[8], W[188], W[182]]/2 - 
   SB[W[8], W[8], W[188], W[183]]/2 - SB[W[8], W[8], W[188], W[187]]/2 - 
   SB[W[8], W[8], W[188], W[188]]/2 + SB[W[8], W[8], W[188], W[189]]/2 - 
   SB[W[8], W[8], W[188], W[190]]/2 - SB[W[8], W[8], W[188], W[194]]/2 + 
   SB[W[8], W[8], W[188], W[203]]/2 - SB[W[8], W[8], W[188], W[218]]/2 + 
   SB[W[8], W[8], W[209], W[182]]/2 - SB[W[8], W[8], W[209], W[183]]/2 - 
   SB[W[8], W[8], W[209], W[187]]/2 - SB[W[8], W[8], W[209], W[188]]/2 + 
   SB[W[8], W[8], W[209], W[189]]/2 - SB[W[8], W[8], W[209], W[190]]/2 - 
   SB[W[8], W[8], W[209], W[194]]/2 + SB[W[8], W[8], W[209], W[203]]/2 - 
   SB[W[8], W[8], W[209], W[218]]/2 + SB[W[8], W[17], W[4], W[6]]/2 + 
   SB[W[8], W[17], W[4], W[47]]/2 - SB[W[8], W[17], W[4], W[86]]/2 + 
   SB[W[8], W[17], W[6], W[35]] - SB[W[8], W[17], W[6], W[47]] + 
   SB[W[8], W[17], W[17], W[35]] - SB[W[8], W[17], W[17], W[47]] + 
   SB[W[8], W[17], W[26], W[17]] - SB[W[8], W[17], W[26], W[47]] - 
   SB[W[8], W[17], W[47], W[6]]/2 - SB[W[8], W[17], W[47], W[17]] + 
   SB[W[8], W[17], W[47], W[47]]/2 + SB[W[8], W[17], W[47], W[86]]/2 - 
   SB[W[8], W[17], W[50], W[6]]/2 - SB[W[8], W[17], W[50], W[17]] + 
   SB[W[8], W[17], W[50], W[47]]/2 + SB[W[8], W[17], W[50], W[86]]/2 + 
   SB[W[8], W[17], W[93], W[6]]/2 + SB[W[8], W[17], W[93], W[17]] - 
   SB[W[8], W[17], W[93], W[35]] + SB[W[8], W[17], W[93], W[47]]/2 - 
   SB[W[8], W[17], W[93], W[86]]/2 - SB[W[8], W[17], W[182], W[182]]/2 + 
   SB[W[8], W[17], W[182], W[183]]/2 + SB[W[8], W[17], W[182], W[187]]/2 + 
   SB[W[8], W[17], W[182], W[188]]/2 - SB[W[8], W[17], W[182], W[189]]/2 + 
   SB[W[8], W[17], W[182], W[190]]/2 + SB[W[8], W[17], W[182], W[194]]/2 - 
   SB[W[8], W[17], W[182], W[203]]/2 + SB[W[8], W[17], W[182], W[218]]/2 + 
   SB[W[8], W[17], W[183], W[182]]/2 - SB[W[8], W[17], W[183], W[183]]/2 - 
   SB[W[8], W[17], W[183], W[187]]/2 - SB[W[8], W[17], W[183], W[188]]/2 + 
   SB[W[8], W[17], W[183], W[189]]/2 - SB[W[8], W[17], W[183], W[190]]/2 - 
   SB[W[8], W[17], W[183], W[194]]/2 + SB[W[8], W[17], W[183], W[203]]/2 - 
   SB[W[8], W[17], W[183], W[218]]/2 - SB[W[8], W[17], W[184], W[182]]/2 + 
   SB[W[8], W[17], W[184], W[183]]/2 + SB[W[8], W[17], W[184], W[187]]/2 + 
   SB[W[8], W[17], W[184], W[188]]/2 - SB[W[8], W[17], W[184], W[189]]/2 + 
   SB[W[8], W[17], W[184], W[190]]/2 + SB[W[8], W[17], W[184], W[194]]/2 - 
   SB[W[8], W[17], W[184], W[203]]/2 + SB[W[8], W[17], W[184], W[218]]/2 - 
   SB[W[8], W[17], W[189], W[182]]/2 + SB[W[8], W[17], W[189], W[183]]/2 + 
   SB[W[8], W[17], W[189], W[187]]/2 + SB[W[8], W[17], W[189], W[188]]/2 - 
   SB[W[8], W[17], W[189], W[189]]/2 + SB[W[8], W[17], W[189], W[190]]/2 + 
   SB[W[8], W[17], W[189], W[194]]/2 - SB[W[8], W[17], W[189], W[203]]/2 + 
   SB[W[8], W[17], W[189], W[218]]/2 + SB[W[8], W[17], W[190], W[182]]/2 - 
   SB[W[8], W[17], W[190], W[183]]/2 - SB[W[8], W[17], W[190], W[187]]/2 - 
   SB[W[8], W[17], W[190], W[188]]/2 + SB[W[8], W[17], W[190], W[189]]/2 - 
   SB[W[8], W[17], W[190], W[190]]/2 - SB[W[8], W[17], W[190], W[194]]/2 + 
   SB[W[8], W[17], W[190], W[203]]/2 - SB[W[8], W[17], W[190], W[218]]/2 + 
   SB[W[8], W[17], W[194], W[182]]/2 - SB[W[8], W[17], W[194], W[183]]/2 - 
   SB[W[8], W[17], W[194], W[187]]/2 - SB[W[8], W[17], W[194], W[188]]/2 + 
   SB[W[8], W[17], W[194], W[189]]/2 - SB[W[8], W[17], W[194], W[190]]/2 - 
   SB[W[8], W[17], W[194], W[194]]/2 + SB[W[8], W[17], W[194], W[203]]/2 - 
   SB[W[8], W[17], W[194], W[218]]/2 - SB[W[8], W[17], W[209], W[182]]/2 + 
   SB[W[8], W[17], W[209], W[183]]/2 + SB[W[8], W[17], W[209], W[187]]/2 + 
   SB[W[8], W[17], W[209], W[188]]/2 - SB[W[8], W[17], W[209], W[189]]/2 + 
   SB[W[8], W[17], W[209], W[190]]/2 + SB[W[8], W[17], W[209], W[194]]/2 - 
   SB[W[8], W[17], W[209], W[203]]/2 + SB[W[8], W[17], W[209], W[218]]/2 + 
   SB[W[8], W[17], W[218], W[182]]/2 - SB[W[8], W[17], W[218], W[183]]/2 - 
   SB[W[8], W[17], W[218], W[187]]/2 - SB[W[8], W[17], W[218], W[188]]/2 + 
   SB[W[8], W[17], W[218], W[189]]/2 - SB[W[8], W[17], W[218], W[190]]/2 - 
   SB[W[8], W[17], W[218], W[194]]/2 + SB[W[8], W[17], W[218], W[203]]/2 - 
   SB[W[8], W[17], W[218], W[218]]/2 - SB[W[8], W[20], W[5], W[6]]/2 + 
   SB[W[8], W[20], W[5], W[14]] + SB[W[8], W[20], W[5], W[47]]/2 - 
   SB[W[8], W[20], W[5], W[86]]/2 + SB[W[8], W[20], W[6], W[6]]/2 - 
   SB[W[8], W[20], W[6], W[14]] - SB[W[8], W[20], W[6], W[47]]/2 + 
   SB[W[8], W[20], W[6], W[86]]/2 - SB[W[8], W[20], W[8], W[14]] - 
   SB[W[8], W[20], W[8], W[17]] + SB[W[8], W[20], W[8], W[86]] - 
   SB[W[8], W[20], W[32], W[6]]/2 + SB[W[8], W[20], W[32], W[14]] + 
   SB[W[8], W[20], W[32], W[47]]/2 - SB[W[8], W[20], W[32], W[86]]/2 - 
   SB[W[8], W[20], W[47], W[6]]/2 - SB[W[8], W[20], W[47], W[17]] + 
   SB[W[8], W[20], W[47], W[47]]/2 + SB[W[8], W[20], W[47], W[86]]/2 + 
   SB[W[8], W[20], W[50], W[6]]/2 + SB[W[8], W[20], W[50], W[17]] - 
   SB[W[8], W[20], W[50], W[47]]/2 - SB[W[8], W[20], W[50], W[86]]/2 - 
   SB[W[8], W[20], W[182], W[182]]/2 + SB[W[8], W[20], W[182], W[183]]/2 + 
   SB[W[8], W[20], W[182], W[187]]/2 + SB[W[8], W[20], W[182], W[188]]/2 - 
   SB[W[8], W[20], W[182], W[189]]/2 + SB[W[8], W[20], W[182], W[190]]/2 + 
   SB[W[8], W[20], W[182], W[194]]/2 - SB[W[8], W[20], W[182], W[203]]/2 + 
   SB[W[8], W[20], W[182], W[218]]/2 + SB[W[8], W[20], W[183], W[182]]/2 - 
   SB[W[8], W[20], W[183], W[183]]/2 - SB[W[8], W[20], W[183], W[187]]/2 - 
   SB[W[8], W[20], W[183], W[188]]/2 + SB[W[8], W[20], W[183], W[189]]/2 - 
   SB[W[8], W[20], W[183], W[190]]/2 - SB[W[8], W[20], W[183], W[194]]/2 + 
   SB[W[8], W[20], W[183], W[203]]/2 - SB[W[8], W[20], W[183], W[218]]/2 - 
   SB[W[8], W[20], W[185], W[182]]/2 + SB[W[8], W[20], W[185], W[183]]/2 + 
   SB[W[8], W[20], W[185], W[187]]/2 + SB[W[8], W[20], W[185], W[188]]/2 - 
   SB[W[8], W[20], W[185], W[189]]/2 + SB[W[8], W[20], W[185], W[190]]/2 + 
   SB[W[8], W[20], W[185], W[194]]/2 - SB[W[8], W[20], W[185], W[203]]/2 + 
   SB[W[8], W[20], W[185], W[218]]/2 + SB[W[8], W[20], W[187], W[182]]/2 - 
   SB[W[8], W[20], W[187], W[183]]/2 - SB[W[8], W[20], W[187], W[187]]/2 - 
   SB[W[8], W[20], W[187], W[188]]/2 + SB[W[8], W[20], W[187], W[189]]/2 - 
   SB[W[8], W[20], W[187], W[190]]/2 - SB[W[8], W[20], W[187], W[194]]/2 + 
   SB[W[8], W[20], W[187], W[203]]/2 - SB[W[8], W[20], W[187], W[218]]/2 + 
   SB[W[8], W[20], W[188], W[182]]/2 - SB[W[8], W[20], W[188], W[183]]/2 - 
   SB[W[8], W[20], W[188], W[187]]/2 - SB[W[8], W[20], W[188], W[188]]/2 + 
   SB[W[8], W[20], W[188], W[189]]/2 - SB[W[8], W[20], W[188], W[190]]/2 - 
   SB[W[8], W[20], W[188], W[194]]/2 + SB[W[8], W[20], W[188], W[203]]/2 - 
   SB[W[8], W[20], W[188], W[218]]/2 - SB[W[8], W[20], W[189], W[182]]/2 + 
   SB[W[8], W[20], W[189], W[183]]/2 + SB[W[8], W[20], W[189], W[187]]/2 + 
   SB[W[8], W[20], W[189], W[188]]/2 - SB[W[8], W[20], W[189], W[189]]/2 + 
   SB[W[8], W[20], W[189], W[190]]/2 + SB[W[8], W[20], W[189], W[194]]/2 - 
   SB[W[8], W[20], W[189], W[203]]/2 + SB[W[8], W[20], W[189], W[218]]/2 + 
   SB[W[8], W[20], W[190], W[182]]/2 - SB[W[8], W[20], W[190], W[183]]/2 - 
   SB[W[8], W[20], W[190], W[187]]/2 - SB[W[8], W[20], W[190], W[188]]/2 + 
   SB[W[8], W[20], W[190], W[189]]/2 - SB[W[8], W[20], W[190], W[190]]/2 - 
   SB[W[8], W[20], W[190], W[194]]/2 + SB[W[8], W[20], W[190], W[203]]/2 - 
   SB[W[8], W[20], W[190], W[218]]/2 + SB[W[8], W[20], W[194], W[182]]/2 - 
   SB[W[8], W[20], W[194], W[183]]/2 - SB[W[8], W[20], W[194], W[187]]/2 - 
   SB[W[8], W[20], W[194], W[188]]/2 + SB[W[8], W[20], W[194], W[189]]/2 - 
   SB[W[8], W[20], W[194], W[190]]/2 - SB[W[8], W[20], W[194], W[194]]/2 + 
   SB[W[8], W[20], W[194], W[203]]/2 - SB[W[8], W[20], W[194], W[218]]/2 + 
   SB[W[8], W[20], W[218], W[182]]/2 - SB[W[8], W[20], W[218], W[183]]/2 - 
   SB[W[8], W[20], W[218], W[187]]/2 - SB[W[8], W[20], W[218], W[188]]/2 + 
   SB[W[8], W[20], W[218], W[189]]/2 - SB[W[8], W[20], W[218], W[190]]/2 - 
   SB[W[8], W[20], W[218], W[194]]/2 + SB[W[8], W[20], W[218], W[203]]/2 - 
   SB[W[8], W[20], W[218], W[218]]/2 - SB[W[8], W[27], W[4], W[6]]/2 - 
   SB[W[8], W[27], W[4], W[17]] + SB[W[8], W[27], W[4], W[35]] - 
   SB[W[8], W[27], W[4], W[47]]/2 + SB[W[8], W[27], W[4], W[86]]/2 + 
   SB[W[8], W[27], W[5], W[6]]/2 - SB[W[8], W[27], W[5], W[14]] - 
   SB[W[8], W[27], W[5], W[47]]/2 + SB[W[8], W[27], W[5], W[86]]/2 - 
   SB[W[8], W[27], W[6], W[6]]/2 + SB[W[8], W[27], W[6], W[14]] + 
   SB[W[8], W[27], W[6], W[35]] - SB[W[8], W[27], W[6], W[47]]/2 - 
   SB[W[8], W[27], W[6], W[86]]/2 - SB[W[8], W[27], W[8], W[14]] - 
   SB[W[8], W[27], W[8], W[17]] + SB[W[8], W[27], W[8], W[86]] - 
   SB[W[8], W[27], W[32], W[6]]/2 + SB[W[8], W[27], W[32], W[14]] + 
   SB[W[8], W[27], W[32], W[47]]/2 - SB[W[8], W[27], W[32], W[86]]/2 + 
   SB[W[8], W[27], W[93], W[6]]/2 + SB[W[8], W[27], W[93], W[17]] - 
   SB[W[8], W[27], W[93], W[35]] + SB[W[8], W[27], W[93], W[47]]/2 - 
   SB[W[8], W[27], W[93], W[86]]/2 - SB[W[8], W[27], W[184], W[182]]/2 + 
   SB[W[8], W[27], W[184], W[183]]/2 + SB[W[8], W[27], W[184], W[187]]/2 + 
   SB[W[8], W[27], W[184], W[188]]/2 - SB[W[8], W[27], W[184], W[189]]/2 + 
   SB[W[8], W[27], W[184], W[190]]/2 + SB[W[8], W[27], W[184], W[194]]/2 - 
   SB[W[8], W[27], W[184], W[203]]/2 + SB[W[8], W[27], W[184], W[218]]/2 - 
   SB[W[8], W[27], W[185], W[182]]/2 + SB[W[8], W[27], W[185], W[183]]/2 + 
   SB[W[8], W[27], W[185], W[187]]/2 + SB[W[8], W[27], W[185], W[188]]/2 - 
   SB[W[8], W[27], W[185], W[189]]/2 + SB[W[8], W[27], W[185], W[190]]/2 + 
   SB[W[8], W[27], W[185], W[194]]/2 - SB[W[8], W[27], W[185], W[203]]/2 + 
   SB[W[8], W[27], W[185], W[218]]/2 - SB[W[8], W[27], W[187], W[182]]/2 + 
   SB[W[8], W[27], W[187], W[183]]/2 + SB[W[8], W[27], W[187], W[187]]/2 + 
   SB[W[8], W[27], W[187], W[188]]/2 - SB[W[8], W[27], W[187], W[189]]/2 + 
   SB[W[8], W[27], W[187], W[190]]/2 + SB[W[8], W[27], W[187], W[194]]/2 - 
   SB[W[8], W[27], W[187], W[203]]/2 + SB[W[8], W[27], W[187], W[218]]/2 - 
   SB[W[8], W[27], W[188], W[182]]/2 + SB[W[8], W[27], W[188], W[183]]/2 + 
   SB[W[8], W[27], W[188], W[187]]/2 + SB[W[8], W[27], W[188], W[188]]/2 - 
   SB[W[8], W[27], W[188], W[189]]/2 + SB[W[8], W[27], W[188], W[190]]/2 + 
   SB[W[8], W[27], W[188], W[194]]/2 - SB[W[8], W[27], W[188], W[203]]/2 + 
   SB[W[8], W[27], W[188], W[218]]/2 - SB[W[8], W[27], W[209], W[182]]/2 + 
   SB[W[8], W[27], W[209], W[183]]/2 + SB[W[8], W[27], W[209], W[187]]/2 + 
   SB[W[8], W[27], W[209], W[188]]/2 - SB[W[8], W[27], W[209], W[189]]/2 + 
   SB[W[8], W[27], W[209], W[190]]/2 + SB[W[8], W[27], W[209], W[194]]/2 - 
   SB[W[8], W[27], W[209], W[203]]/2 + SB[W[8], W[27], W[209], W[218]]/2 - 
   SB[W[8], W[50], W[4], W[6]]/2 - SB[W[8], W[50], W[4], W[47]]/2 + 
   SB[W[8], W[50], W[4], W[86]]/2 - SB[W[8], W[50], W[5], W[6]]/2 - 
   SB[W[8], W[50], W[5], W[47]]/2 + SB[W[8], W[50], W[5], W[86]]/2 - 
   SB[W[8], W[50], W[6], W[6]]/2 - SB[W[8], W[50], W[6], W[17]] + 
   SB[W[8], W[50], W[6], W[47]]/2 + SB[W[8], W[50], W[6], W[86]]/2 - 
   SB[W[8], W[50], W[17], W[6]] - SB[W[8], W[50], W[17], W[17]] + 
   SB[W[8], W[50], W[17], W[86]] - SB[W[8], W[50], W[26], W[17]] + 
   SB[W[8], W[50], W[26], W[47]] + SB[W[8], W[50], W[47], W[6]]/2 + 
   SB[W[8], W[50], W[47], W[17]] - SB[W[8], W[50], W[47], W[47]]/2 - 
   SB[W[8], W[50], W[47], W[86]]/2 + SB[W[8], W[50], W[65], W[6]] + 
   SB[W[8], W[50], W[65], W[17]] - SB[W[8], W[50], W[65], W[86]] + 
   SB[W[8], W[50], W[182], W[182]]/2 - SB[W[8], W[50], W[182], W[183]]/2 - 
   SB[W[8], W[50], W[182], W[187]]/2 - SB[W[8], W[50], W[182], W[188]]/2 + 
   SB[W[8], W[50], W[182], W[189]]/2 - SB[W[8], W[50], W[182], W[190]]/2 - 
   SB[W[8], W[50], W[182], W[194]]/2 + SB[W[8], W[50], W[182], W[203]]/2 - 
   SB[W[8], W[50], W[182], W[218]]/2 - SB[W[8], W[50], W[183], W[182]]/2 + 
   SB[W[8], W[50], W[183], W[183]]/2 + SB[W[8], W[50], W[183], W[187]]/2 + 
   SB[W[8], W[50], W[183], W[188]]/2 - SB[W[8], W[50], W[183], W[189]]/2 + 
   SB[W[8], W[50], W[183], W[190]]/2 + SB[W[8], W[50], W[183], W[194]]/2 - 
   SB[W[8], W[50], W[183], W[203]]/2 + SB[W[8], W[50], W[183], W[218]]/2 - 
   SB[W[8], W[50], W[187], W[182]]/2 + SB[W[8], W[50], W[187], W[183]]/2 + 
   SB[W[8], W[50], W[187], W[187]]/2 + SB[W[8], W[50], W[187], W[188]]/2 - 
   SB[W[8], W[50], W[187], W[189]]/2 + SB[W[8], W[50], W[187], W[190]]/2 + 
   SB[W[8], W[50], W[187], W[194]]/2 - SB[W[8], W[50], W[187], W[203]]/2 + 
   SB[W[8], W[50], W[187], W[218]]/2 - SB[W[8], W[50], W[188], W[182]]/2 + 
   SB[W[8], W[50], W[188], W[183]]/2 + SB[W[8], W[50], W[188], W[187]]/2 + 
   SB[W[8], W[50], W[188], W[188]]/2 - SB[W[8], W[50], W[188], W[189]]/2 + 
   SB[W[8], W[50], W[188], W[190]]/2 + SB[W[8], W[50], W[188], W[194]]/2 - 
   SB[W[8], W[50], W[188], W[203]]/2 + SB[W[8], W[50], W[188], W[218]]/2 + 
   SB[W[8], W[50], W[189], W[182]]/2 - SB[W[8], W[50], W[189], W[183]]/2 - 
   SB[W[8], W[50], W[189], W[187]]/2 - SB[W[8], W[50], W[189], W[188]]/2 + 
   SB[W[8], W[50], W[189], W[189]]/2 - SB[W[8], W[50], W[189], W[190]]/2 - 
   SB[W[8], W[50], W[189], W[194]]/2 + SB[W[8], W[50], W[189], W[203]]/2 - 
   SB[W[8], W[50], W[189], W[218]]/2 - SB[W[8], W[50], W[190], W[182]]/2 + 
   SB[W[8], W[50], W[190], W[183]]/2 + SB[W[8], W[50], W[190], W[187]]/2 + 
   SB[W[8], W[50], W[190], W[188]]/2 - SB[W[8], W[50], W[190], W[189]]/2 + 
   SB[W[8], W[50], W[190], W[190]]/2 + SB[W[8], W[50], W[190], W[194]]/2 - 
   SB[W[8], W[50], W[190], W[203]]/2 + SB[W[8], W[50], W[190], W[218]]/2 - 
   SB[W[8], W[50], W[194], W[182]]/2 + SB[W[8], W[50], W[194], W[183]]/2 + 
   SB[W[8], W[50], W[194], W[187]]/2 + SB[W[8], W[50], W[194], W[188]]/2 - 
   SB[W[8], W[50], W[194], W[189]]/2 + SB[W[8], W[50], W[194], W[190]]/2 + 
   SB[W[8], W[50], W[194], W[194]]/2 - SB[W[8], W[50], W[194], W[203]]/2 + 
   SB[W[8], W[50], W[194], W[218]]/2 - SB[W[8], W[50], W[218], W[182]]/2 + 
   SB[W[8], W[50], W[218], W[183]]/2 + SB[W[8], W[50], W[218], W[187]]/2 + 
   SB[W[8], W[50], W[218], W[188]]/2 - SB[W[8], W[50], W[218], W[189]]/2 + 
   SB[W[8], W[50], W[218], W[190]]/2 + SB[W[8], W[50], W[218], W[194]]/2 - 
   SB[W[8], W[50], W[218], W[203]]/2 + SB[W[8], W[50], W[218], W[218]]/2, 
  -SB[W[5], W[6], W[6], W[27]] + SB[W[5], W[6], W[6], W[32]] - 
   SB[W[5], W[6], W[8], W[6]] + SB[W[5], W[6], W[8], W[14]] + 
   SB[W[5], W[6], W[8], W[27]] - SB[W[5], W[6], W[8], W[32]] - 
   SB[W[5], W[6], W[27], W[27]] + SB[W[5], W[6], W[27], W[32]] + 
   SB[W[5], W[6], W[32], W[6]] - SB[W[5], W[6], W[32], W[14]] + 
   SB[W[5], W[6], W[32], W[27]] - SB[W[5], W[6], W[32], W[32]] + 
   SB[W[5], W[8], W[5], W[6]] - SB[W[5], W[8], W[5], W[14]] - 
   SB[W[5], W[8], W[5], W[27]] + SB[W[5], W[8], W[5], W[32]] - 
   SB[W[5], W[8], W[6], W[6]] + SB[W[5], W[8], W[6], W[14]] + 
   SB[W[5], W[8], W[27], W[27]] - SB[W[5], W[8], W[27], W[32]] - 
   SB[W[5], W[20], W[5], W[6]] + SB[W[5], W[20], W[5], W[14]] + 
   SB[W[5], W[20], W[5], W[27]] - SB[W[5], W[20], W[5], W[32]] + 
   SB[W[5], W[20], W[6], W[6]] - SB[W[5], W[20], W[6], W[14]] + 
   SB[W[5], W[20], W[6], W[27]] - SB[W[5], W[20], W[6], W[32]] + 
   SB[W[5], W[20], W[8], W[6]] - SB[W[5], W[20], W[8], W[14]] - 
   SB[W[5], W[20], W[8], W[27]] + SB[W[5], W[20], W[8], W[32]] - 
   SB[W[5], W[20], W[32], W[6]] + SB[W[5], W[20], W[32], W[14]] - 
   SB[W[5], W[20], W[32], W[27]] + SB[W[5], W[20], W[32], W[32]] - 
   SB[W[6], W[5], W[6], W[27]] + SB[W[6], W[5], W[6], W[32]] - 
   SB[W[6], W[5], W[8], W[6]] + SB[W[6], W[5], W[8], W[14]] + 
   SB[W[6], W[5], W[8], W[27]] - SB[W[6], W[5], W[8], W[32]] - 
   SB[W[6], W[5], W[27], W[27]] + SB[W[6], W[5], W[27], W[32]] + 
   SB[W[6], W[5], W[32], W[6]] - SB[W[6], W[5], W[32], W[14]] + 
   SB[W[6], W[5], W[32], W[27]] - SB[W[6], W[5], W[32], W[32]] - 
   SB[W[6], W[6], W[5], W[27]] + SB[W[6], W[6], W[5], W[32]] + 
   SB[W[6], W[6], W[27], W[27]] - SB[W[6], W[6], W[27], W[32]] - 
   SB[W[6], W[8], W[5], W[6]] + SB[W[6], W[8], W[5], W[14]] + 
   SB[W[6], W[8], W[5], W[27]] - SB[W[6], W[8], W[5], W[32]] + 
   SB[W[6], W[8], W[6], W[6]] - SB[W[6], W[8], W[6], W[14]] - 
   SB[W[6], W[8], W[27], W[27]] + SB[W[6], W[8], W[27], W[32]] + 
   SB[W[6], W[27], W[5], W[6]] - SB[W[6], W[27], W[5], W[14]] - 
   SB[W[6], W[27], W[6], W[6]] + SB[W[6], W[27], W[6], W[14]] + 
   SB[W[6], W[27], W[6], W[27]] - SB[W[6], W[27], W[6], W[32]] + 
   SB[W[6], W[27], W[8], W[6]] - SB[W[6], W[27], W[8], W[14]] - 
   SB[W[6], W[27], W[8], W[27]] + SB[W[6], W[27], W[8], W[32]] + 
   SB[W[6], W[27], W[27], W[27]] - SB[W[6], W[27], W[27], W[32]] - 
   SB[W[6], W[27], W[32], W[6]] + SB[W[6], W[27], W[32], W[14]] - 
   SB[W[6], W[27], W[32], W[27]] + SB[W[6], W[27], W[32], W[32]] + 
   SB[W[8], W[5], W[6], W[27]] - SB[W[8], W[5], W[6], W[32]] + 
   SB[W[8], W[5], W[8], W[6]] - SB[W[8], W[5], W[8], W[14]] - 
   SB[W[8], W[5], W[8], W[27]] + SB[W[8], W[5], W[8], W[32]] + 
   SB[W[8], W[5], W[27], W[27]] - SB[W[8], W[5], W[27], W[32]] - 
   SB[W[8], W[5], W[32], W[6]] + SB[W[8], W[5], W[32], W[14]] - 
   SB[W[8], W[5], W[32], W[27]] + SB[W[8], W[5], W[32], W[32]] + 
   SB[W[8], W[6], W[5], W[27]] - SB[W[8], W[6], W[5], W[32]] + 
   SB[W[8], W[6], W[6], W[27]] - SB[W[8], W[6], W[6], W[32]] + 
   SB[W[8], W[6], W[8], W[6]] - SB[W[8], W[6], W[8], W[14]] - 
   SB[W[8], W[6], W[8], W[27]] + SB[W[8], W[6], W[8], W[32]] - 
   SB[W[8], W[6], W[32], W[6]] + SB[W[8], W[6], W[32], W[14]] - 
   SB[W[8], W[6], W[32], W[27]] + SB[W[8], W[6], W[32], W[32]] + 
   SB[W[8], W[20], W[5], W[6]] - SB[W[8], W[20], W[5], W[14]] - 
   SB[W[8], W[20], W[5], W[27]] + SB[W[8], W[20], W[5], W[32]] - 
   SB[W[8], W[20], W[6], W[6]] + SB[W[8], W[20], W[6], W[14]] - 
   SB[W[8], W[20], W[6], W[27]] + SB[W[8], W[20], W[6], W[32]] - 
   SB[W[8], W[20], W[8], W[6]] + SB[W[8], W[20], W[8], W[14]] + 
   SB[W[8], W[20], W[8], W[27]] - SB[W[8], W[20], W[8], W[32]] + 
   SB[W[8], W[20], W[32], W[6]] - SB[W[8], W[20], W[32], W[14]] + 
   SB[W[8], W[20], W[32], W[27]] - SB[W[8], W[20], W[32], W[32]] - 
   SB[W[8], W[27], W[5], W[6]] + SB[W[8], W[27], W[5], W[14]] + 
   SB[W[8], W[27], W[6], W[6]] - SB[W[8], W[27], W[6], W[14]] - 
   SB[W[8], W[27], W[6], W[27]] + SB[W[8], W[27], W[6], W[32]] - 
   SB[W[8], W[27], W[8], W[6]] + SB[W[8], W[27], W[8], W[14]] + 
   SB[W[8], W[27], W[8], W[27]] - SB[W[8], W[27], W[8], W[32]] - 
   SB[W[8], W[27], W[27], W[27]] + SB[W[8], W[27], W[27], W[32]] + 
   SB[W[8], W[27], W[32], W[6]] - SB[W[8], W[27], W[32], W[14]] + 
   SB[W[8], W[27], W[32], W[27]] - SB[W[8], W[27], W[32], W[32]]}}


==> anc/ggggggmppmppNf2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{Rf2[12] -> (ab[1, 2]*ab[1, 6]^3*ab[2, 5]^3*ab[3, 4]^3*ab[3, 6]*ab[4, 5])/
     (ab[1, 4]^4*ab[2, 6]^4*ab[3, 5]^4) + 
    (ab[1, 2]^3*ab[1, 6]*ab[2, 5]*ab[3, 4]*ab[3, 6]^3*ab[4, 5]^3)/
     (ab[1, 4]^4*ab[2, 6]^4*ab[3, 5]^4) + 
    (ab[1, 2]*ab[1, 6]^3*ab[2, 3]^3*ab[3, 4]*ab[4, 5]^3*ab[5, 6])/
     (ab[1, 4]^4*ab[2, 6]^4*ab[3, 5]^4) + 
    (ab[1, 2]^3*ab[1, 6]*ab[2, 3]*ab[3, 4]^3*ab[4, 5]*ab[5, 6]^3)/
     (ab[1, 4]^4*ab[2, 6]^4*ab[3, 5]^4)}, SB[W[1], W[3], W[4], W[6]] - 
  SB[W[1], W[3], W[4], W[22]] + SB[W[1], W[3], W[6], W[4]] - 
  SB[W[1], W[3], W[6], W[18]] - SB[W[1], W[3], W[18], W[6]] + 
  SB[W[1], W[3], W[18], W[22]] - SB[W[1], W[3], W[22], W[4]] + 
  SB[W[1], W[3], W[22], W[18]] + SB[W[1], W[4], W[3], W[6]] - 
  SB[W[1], W[4], W[3], W[22]] + SB[W[1], W[4], W[6], W[3]] - 
  SB[W[1], W[4], W[6], W[25]] - SB[W[1], W[4], W[22], W[3]] + 
  SB[W[1], W[4], W[22], W[25]] - SB[W[1], W[4], W[25], W[6]] + 
  SB[W[1], W[4], W[25], W[22]] + SB[W[1], W[6], W[3], W[4]] - 
  SB[W[1], W[6], W[3], W[18]] + SB[W[1], W[6], W[4], W[3]] - 
  SB[W[1], W[6], W[4], W[25]] - SB[W[1], W[6], W[9], W[3]] - 
  SB[W[1], W[6], W[9], W[4]] + SB[W[1], W[6], W[9], W[18]] + 
  SB[W[1], W[6], W[9], W[25]] - SB[W[1], W[9], W[3], W[6]] + 
  SB[W[1], W[9], W[3], W[22]] - SB[W[1], W[9], W[4], W[6]] + 
  SB[W[1], W[9], W[4], W[22]] - SB[W[1], W[9], W[6], W[3]] - 
  SB[W[1], W[9], W[6], W[4]] + SB[W[1], W[9], W[6], W[18]] + 
  SB[W[1], W[9], W[6], W[25]] + SB[W[1], W[9], W[18], W[6]] - 
  SB[W[1], W[9], W[18], W[22]] + SB[W[1], W[9], W[22], W[3]] + 
  SB[W[1], W[9], W[22], W[4]] - SB[W[1], W[9], W[22], W[18]] - 
  SB[W[1], W[9], W[22], W[25]] + SB[W[1], W[9], W[25], W[6]] - 
  SB[W[1], W[9], W[25], W[22]] - SB[W[1], W[22], W[3], W[4]] + 
  SB[W[1], W[22], W[3], W[18]] - SB[W[1], W[22], W[4], W[3]] + 
  SB[W[1], W[22], W[4], W[25]] + SB[W[1], W[22], W[9], W[3]] + 
  SB[W[1], W[22], W[9], W[4]] - SB[W[1], W[22], W[9], W[18]] - 
  SB[W[1], W[22], W[9], W[25]] + SB[W[3], W[1], W[4], W[6]] - 
  SB[W[3], W[1], W[4], W[22]] + SB[W[3], W[1], W[6], W[4]] - 
  SB[W[3], W[1], W[6], W[18]] - SB[W[3], W[1], W[18], W[6]] + 
  SB[W[3], W[1], W[18], W[22]] - SB[W[3], W[1], W[22], W[4]] + 
  SB[W[3], W[1], W[22], W[18]] + SB[W[3], W[4], W[1], W[6]] - 
  SB[W[3], W[4], W[1], W[22]] + SB[W[3], W[4], W[6], W[1]] - 
  SB[W[3], W[4], W[6], W[21]] - SB[W[3], W[4], W[9], W[1]] - 
  SB[W[3], W[4], W[9], W[6]] + SB[W[3], W[4], W[9], W[21]] + 
  SB[W[3], W[4], W[9], W[22]] + SB[W[3], W[6], W[1], W[4]] - 
  SB[W[3], W[6], W[1], W[18]] + SB[W[3], W[6], W[4], W[1]] - 
  SB[W[3], W[6], W[4], W[21]] - SB[W[3], W[6], W[18], W[1]] + 
  SB[W[3], W[6], W[18], W[21]] - SB[W[3], W[6], W[21], W[4]] + 
  SB[W[3], W[6], W[21], W[18]] - SB[W[3], W[9], W[1], W[4]] + 
  SB[W[3], W[9], W[1], W[18]] - SB[W[3], W[9], W[4], W[1]] - 
  SB[W[3], W[9], W[4], W[6]] + SB[W[3], W[9], W[4], W[21]] + 
  SB[W[3], W[9], W[4], W[22]] - SB[W[3], W[9], W[6], W[4]] + 
  SB[W[3], W[9], W[6], W[18]] + SB[W[3], W[9], W[18], W[1]] + 
  SB[W[3], W[9], W[18], W[6]] - SB[W[3], W[9], W[18], W[21]] - 
  SB[W[3], W[9], W[18], W[22]] + SB[W[3], W[9], W[21], W[4]] - 
  SB[W[3], W[9], W[21], W[18]] + SB[W[3], W[9], W[22], W[4]] - 
  SB[W[3], W[9], W[22], W[18]] - SB[W[3], W[18], W[1], W[6]] + 
  SB[W[3], W[18], W[1], W[22]] - SB[W[3], W[18], W[6], W[1]] + 
  SB[W[3], W[18], W[6], W[21]] + SB[W[3], W[18], W[9], W[1]] + 
  SB[W[3], W[18], W[9], W[6]] - SB[W[3], W[18], W[9], W[21]] - 
  SB[W[3], W[18], W[9], W[22]] + SB[W[4], W[1], W[3], W[6]] - 
  SB[W[4], W[1], W[3], W[22]] + SB[W[4], W[1], W[6], W[3]] - 
  SB[W[4], W[1], W[6], W[25]] - SB[W[4], W[1], W[22], W[3]] + 
  SB[W[4], W[1], W[22], W[25]] - SB[W[4], W[1], W[25], W[6]] + 
  SB[W[4], W[1], W[25], W[22]] + SB[W[4], W[3], W[1], W[6]] - 
  SB[W[4], W[3], W[1], W[22]] + SB[W[4], W[3], W[6], W[1]] - 
  SB[W[4], W[3], W[6], W[21]] - SB[W[4], W[3], W[9], W[1]] - 
  SB[W[4], W[3], W[9], W[6]] + SB[W[4], W[3], W[9], W[21]] + 
  SB[W[4], W[3], W[9], W[22]] + SB[W[4], W[6], W[1], W[3]] - 
  SB[W[4], W[6], W[1], W[25]] + SB[W[4], W[6], W[3], W[1]] - 
  SB[W[4], W[6], W[3], W[21]] - SB[W[4], W[6], W[21], W[3]] + 
  SB[W[4], W[6], W[21], W[25]] - SB[W[4], W[6], W[25], W[1]] + 
  SB[W[4], W[6], W[25], W[21]] - SB[W[4], W[9], W[1], W[3]] + 
  SB[W[4], W[9], W[1], W[25]] - SB[W[4], W[9], W[3], W[1]] - 
  SB[W[4], W[9], W[3], W[6]] + SB[W[4], W[9], W[3], W[21]] + 
  SB[W[4], W[9], W[3], W[22]] - SB[W[4], W[9], W[6], W[3]] + 
  SB[W[4], W[9], W[6], W[25]] + SB[W[4], W[9], W[21], W[3]] - 
  SB[W[4], W[9], W[21], W[25]] + SB[W[4], W[9], W[22], W[3]] - 
  SB[W[4], W[9], W[22], W[25]] + SB[W[4], W[9], W[25], W[1]] + 
  SB[W[4], W[9], W[25], W[6]] - SB[W[4], W[9], W[25], W[21]] - 
  SB[W[4], W[9], W[25], W[22]] - SB[W[4], W[25], W[1], W[6]] + 
  SB[W[4], W[25], W[1], W[22]] - SB[W[4], W[25], W[6], W[1]] + 
  SB[W[4], W[25], W[6], W[21]] + SB[W[4], W[25], W[9], W[1]] + 
  SB[W[4], W[25], W[9], W[6]] - SB[W[4], W[25], W[9], W[21]] - 
  SB[W[4], W[25], W[9], W[22]] + SB[W[6], W[1], W[3], W[4]] - 
  SB[W[6], W[1], W[3], W[18]] + SB[W[6], W[1], W[4], W[3]] - 
  SB[W[6], W[1], W[4], W[25]] - SB[W[6], W[1], W[9], W[3]] - 
  SB[W[6], W[1], W[9], W[4]] + SB[W[6], W[1], W[9], W[18]] + 
  SB[W[6], W[1], W[9], W[25]] + SB[W[6], W[3], W[1], W[4]] - 
  SB[W[6], W[3], W[1], W[18]] + SB[W[6], W[3], W[4], W[1]] - 
  SB[W[6], W[3], W[4], W[21]] - SB[W[6], W[3], W[18], W[1]] + 
  SB[W[6], W[3], W[18], W[21]] - SB[W[6], W[3], W[21], W[4]] + 
  SB[W[6], W[3], W[21], W[18]] + SB[W[6], W[4], W[1], W[3]] - 
  SB[W[6], W[4], W[1], W[25]] + SB[W[6], W[4], W[3], W[1]] - 
  SB[W[6], W[4], W[3], W[21]] - SB[W[6], W[4], W[21], W[3]] + 
  SB[W[6], W[4], W[21], W[25]] - SB[W[6], W[4], W[25], W[1]] + 
  SB[W[6], W[4], W[25], W[21]] - SB[W[6], W[9], W[1], W[3]] - 
  SB[W[6], W[9], W[1], W[4]] + SB[W[6], W[9], W[1], W[18]] + 
  SB[W[6], W[9], W[1], W[25]] - SB[W[6], W[9], W[3], W[1]] + 
  SB[W[6], W[9], W[3], W[21]] - SB[W[6], W[9], W[4], W[1]] + 
  SB[W[6], W[9], W[4], W[21]] + SB[W[6], W[9], W[18], W[1]] - 
  SB[W[6], W[9], W[18], W[21]] + SB[W[6], W[9], W[21], W[3]] + 
  SB[W[6], W[9], W[21], W[4]] - SB[W[6], W[9], W[21], W[18]] - 
  SB[W[6], W[9], W[21], W[25]] + SB[W[6], W[9], W[25], W[1]] - 
  SB[W[6], W[9], W[25], W[21]] - SB[W[6], W[21], W[3], W[4]] + 
  SB[W[6], W[21], W[3], W[18]] - SB[W[6], W[21], W[4], W[3]] + 
  SB[W[6], W[21], W[4], W[25]] + SB[W[6], W[21], W[9], W[3]] + 
  SB[W[6], W[21], W[9], W[4]] - SB[W[6], W[21], W[9], W[18]] - 
  SB[W[6], W[21], W[9], W[25]] - SB[W[9], W[1], W[3], W[4]] - 
  SB[W[9], W[1], W[3], W[6]] + SB[W[9], W[1], W[3], W[18]] + 
  SB[W[9], W[1], W[3], W[22]] - SB[W[9], W[1], W[4], W[3]] - 
  SB[W[9], W[1], W[4], W[6]] + SB[W[9], W[1], W[4], W[22]] + 
  SB[W[9], W[1], W[4], W[25]] - SB[W[9], W[1], W[6], W[3]] - 
  SB[W[9], W[1], W[6], W[4]] + SB[W[9], W[1], W[6], W[18]] + 
  SB[W[9], W[1], W[6], W[25]] + SB[W[9], W[1], W[9], W[3]] + 
  SB[W[9], W[1], W[9], W[4]] - SB[W[9], W[1], W[9], W[18]] - 
  SB[W[9], W[1], W[9], W[25]] + SB[W[9], W[1], W[18], W[6]] - 
  SB[W[9], W[1], W[18], W[22]] + SB[W[9], W[1], W[22], W[3]] + 
  SB[W[9], W[1], W[22], W[4]] - SB[W[9], W[1], W[22], W[18]] - 
  SB[W[9], W[1], W[22], W[25]] + SB[W[9], W[1], W[25], W[6]] - 
  SB[W[9], W[1], W[25], W[22]] - SB[W[9], W[3], W[1], W[4]] - 
  SB[W[9], W[3], W[1], W[6]] + SB[W[9], W[3], W[1], W[18]] + 
  SB[W[9], W[3], W[1], W[22]] - SB[W[9], W[3], W[4], W[1]] - 
  SB[W[9], W[3], W[4], W[6]] + SB[W[9], W[3], W[4], W[21]] + 
  SB[W[9], W[3], W[4], W[22]] - SB[W[9], W[3], W[6], W[1]] - 
  SB[W[9], W[3], W[6], W[4]] + SB[W[9], W[3], W[6], W[18]] + 
  SB[W[9], W[3], W[6], W[21]] + SB[W[9], W[3], W[9], W[1]] + 
  SB[W[9], W[3], W[9], W[6]] - SB[W[9], W[3], W[9], W[21]] - 
  SB[W[9], W[3], W[9], W[22]] + SB[W[9], W[3], W[18], W[1]] + 
  SB[W[9], W[3], W[18], W[6]] - SB[W[9], W[3], W[18], W[21]] - 
  SB[W[9], W[3], W[18], W[22]] + SB[W[9], W[3], W[21], W[4]] - 
  SB[W[9], W[3], W[21], W[18]] + SB[W[9], W[3], W[22], W[4]] - 
  SB[W[9], W[3], W[22], W[18]] - SB[W[9], W[4], W[1], W[3]] - 
  SB[W[9], W[4], W[1], W[6]] + SB[W[9], W[4], W[1], W[22]] + 
  SB[W[9], W[4], W[1], W[25]] - SB[W[9], W[4], W[3], W[1]] - 
  SB[W[9], W[4], W[3], W[6]] + SB[W[9], W[4], W[3], W[21]] + 
  SB[W[9], W[4], W[3], W[22]] - SB[W[9], W[4], W[6], W[1]] - 
  SB[W[9], W[4], W[6], W[3]] + SB[W[9], W[4], W[6], W[21]] + 
  SB[W[9], W[4], W[6], W[25]] + SB[W[9], W[4], W[9], W[1]] + 
  SB[W[9], W[4], W[9], W[6]] - SB[W[9], W[4], W[9], W[21]] - 
  SB[W[9], W[4], W[9], W[22]] + SB[W[9], W[4], W[21], W[3]] - 
  SB[W[9], W[4], W[21], W[25]] + SB[W[9], W[4], W[22], W[3]] - 
  SB[W[9], W[4], W[22], W[25]] + SB[W[9], W[4], W[25], W[1]] + 
  SB[W[9], W[4], W[25], W[6]] - SB[W[9], W[4], W[25], W[21]] - 
  SB[W[9], W[4], W[25], W[22]] - SB[W[9], W[6], W[1], W[3]] - 
  SB[W[9], W[6], W[1], W[4]] + SB[W[9], W[6], W[1], W[18]] + 
  SB[W[9], W[6], W[1], W[25]] - SB[W[9], W[6], W[3], W[1]] - 
  SB[W[9], W[6], W[3], W[4]] + SB[W[9], W[6], W[3], W[18]] + 
  SB[W[9], W[6], W[3], W[21]] - SB[W[9], W[6], W[4], W[1]] - 
  SB[W[9], W[6], W[4], W[3]] + SB[W[9], W[6], W[4], W[21]] + 
  SB[W[9], W[6], W[4], W[25]] + SB[W[9], W[6], W[9], W[3]] + 
  SB[W[9], W[6], W[9], W[4]] - SB[W[9], W[6], W[9], W[18]] - 
  SB[W[9], W[6], W[9], W[25]] + SB[W[9], W[6], W[18], W[1]] - 
  SB[W[9], W[6], W[18], W[21]] + SB[W[9], W[6], W[21], W[3]] + 
  SB[W[9], W[6], W[21], W[4]] - SB[W[9], W[6], W[21], W[18]] - 
  SB[W[9], W[6], W[21], W[25]] + SB[W[9], W[6], W[25], W[1]] - 
  SB[W[9], W[6], W[25], W[21]] + 2*SB[W[9], W[9], W[1], W[3]] + 
  2*SB[W[9], W[9], W[1], W[4]] - 2*SB[W[9], W[9], W[1], W[18]] - 
  2*SB[W[9], W[9], W[1], W[25]] + 2*SB[W[9], W[9], W[3], W[1]] + 
  2*SB[W[9], W[9], W[3], W[6]] - 2*SB[W[9], W[9], W[3], W[21]] - 
  2*SB[W[9], W[9], W[3], W[22]] + 2*SB[W[9], W[9], W[4], W[1]] + 
  2*SB[W[9], W[9], W[4], W[6]] - 2*SB[W[9], W[9], W[4], W[21]] - 
  2*SB[W[9], W[9], W[4], W[22]] + 2*SB[W[9], W[9], W[6], W[3]] + 
  2*SB[W[9], W[9], W[6], W[4]] - 2*SB[W[9], W[9], W[6], W[18]] - 
  2*SB[W[9], W[9], W[6], W[25]] - 2*SB[W[9], W[9], W[18], W[1]] - 
  2*SB[W[9], W[9], W[18], W[6]] + 2*SB[W[9], W[9], W[18], W[21]] + 
  2*SB[W[9], W[9], W[18], W[22]] - 2*SB[W[9], W[9], W[21], W[3]] - 
  2*SB[W[9], W[9], W[21], W[4]] + 2*SB[W[9], W[9], W[21], W[18]] + 
  2*SB[W[9], W[9], W[21], W[25]] - 2*SB[W[9], W[9], W[22], W[3]] - 
  2*SB[W[9], W[9], W[22], W[4]] + 2*SB[W[9], W[9], W[22], W[18]] + 
  2*SB[W[9], W[9], W[22], W[25]] - 2*SB[W[9], W[9], W[25], W[1]] - 
  2*SB[W[9], W[9], W[25], W[6]] + 2*SB[W[9], W[9], W[25], W[21]] + 
  2*SB[W[9], W[9], W[25], W[22]] + SB[W[9], W[18], W[1], W[6]] - 
  SB[W[9], W[18], W[1], W[22]] + SB[W[9], W[18], W[6], W[1]] - 
  SB[W[9], W[18], W[6], W[21]] - SB[W[9], W[18], W[9], W[1]] - 
  SB[W[9], W[18], W[9], W[6]] + SB[W[9], W[18], W[9], W[21]] + 
  SB[W[9], W[18], W[9], W[22]] + SB[W[9], W[21], W[3], W[4]] - 
  SB[W[9], W[21], W[3], W[18]] + SB[W[9], W[21], W[4], W[3]] - 
  SB[W[9], W[21], W[4], W[25]] - SB[W[9], W[21], W[9], W[3]] - 
  SB[W[9], W[21], W[9], W[4]] + SB[W[9], W[21], W[9], W[18]] + 
  SB[W[9], W[21], W[9], W[25]] + SB[W[9], W[22], W[3], W[4]] - 
  SB[W[9], W[22], W[3], W[18]] + SB[W[9], W[22], W[4], W[3]] - 
  SB[W[9], W[22], W[4], W[25]] - SB[W[9], W[22], W[9], W[3]] - 
  SB[W[9], W[22], W[9], W[4]] + SB[W[9], W[22], W[9], W[18]] + 
  SB[W[9], W[22], W[9], W[25]] + SB[W[9], W[25], W[1], W[6]] - 
  SB[W[9], W[25], W[1], W[22]] + SB[W[9], W[25], W[6], W[1]] - 
  SB[W[9], W[25], W[6], W[21]] - SB[W[9], W[25], W[9], W[1]] - 
  SB[W[9], W[25], W[9], W[6]] + SB[W[9], W[25], W[9], W[21]] + 
  SB[W[9], W[25], W[9], W[22]]}


==> anc/ggggggoneloop.m <==
(* ::Package:: *)

(*one-loop six-gluon hard functions at maximal transcendentality*)


oneloopmmppppNf0={{R[1]->1},{-SB[W[1],W[2]]-SB[W[1],W[6]]+SB[W[1],W[49]]-SB[W[2],W[1]]-SB[W[2],W[3]]+SB[W[2],W[50]]-SB[W[3],W[2]]-SB[W[3],W[4]]+SB[W[3],W[51]]-SB[W[4],W[3]]-SB[W[4],W[5]]+SB[W[4],W[49]]-SB[W[5],W[4]]-SB[W[5],W[6]]+SB[W[5],W[50]]-SB[W[6],W[1]]-SB[W[6],W[5]]+SB[W[6],W[51]]+SB[W[7],W[1]]+SB[W[7],W[2]]+SB[W[7],W[4]]+SB[W[7],W[5]]-SB[W[7],W[49]]-SB[W[7],W[50]]+SB[W[8],W[2]]+SB[W[8],W[3]]+SB[W[8],W[5]]+SB[W[8],W[6]]-SB[W[8],W[50]]-SB[W[8],W[51]]+SB[W[9],W[1]]+SB[W[9],W[3]]+SB[W[9],W[4]]+SB[W[9],W[6]]-SB[W[9],W[49]]-SB[W[9],W[51]]}};
oneloopmmppppNf1=0;


oneloopmpmpppNf0={{R[1]->1,R[2]->(ab[1,4]^4 ab[2,3]^4)/(ab[1,3]^4 ab[2,4]^4)+(ab[1,2]^4 ab[3,4]^4)/(ab[1,3]^4 ab[2,4]^4),R[3]->(ab[1,5]^4 ab[2,3]^4)/(ab[1,3]^4 ab[2,5]^4)+(ab[1,2]^4 ab[3,5]^4)/(ab[1,3]^4 ab[2,5]^4),R[4]->(ab[1,6]^4 ab[2,3]^4)/(ab[1,3]^4 ab[2,6]^4)+(ab[1,2]^4 ab[3,6]^4)/(ab[1,3]^4 ab[2,6]^4)},{-SB[W[1],W[2]]-SB[W[1],W[22]]+SB[W[1],W[49]]-SB[W[2],W[1]]-SB[W[2],W[17]]+SB[W[2],W[50]]-SB[W[3],W[4]]+SB[W[3],W[18]]-SB[W[4],W[3]]-SB[W[4],W[5]]+SB[W[4],W[49]]-SB[W[5],W[4]]-SB[W[5],W[6]]+SB[W[5],W[50]]-SB[W[6],W[5]]+SB[W[6],W[27]]+SB[W[7],W[1]]+SB[W[7],W[2]]+SB[W[7],W[4]]+SB[W[7],W[5]]-SB[W[7],W[49]]-SB[W[7],W[50]]+SB[W[8],W[5]]+SB[W[8],W[6]]+SB[W[8],W[17]]-SB[W[8],W[27]]-SB[W[8],W[50]]+SB[W[9],W[3]]+SB[W[9],W[4]]-SB[W[9],W[18]]+SB[W[9],W[22]]-SB[W[9],W[49]],-SB[W[2],W[3]]+SB[W[2],W[17]]-SB[W[3],W[2]]+SB[W[3],W[24]]+SB[W[8],W[2]]+SB[W[8],W[3]]-SB[W[8],W[17]]-SB[W[8],W[24]],-SB[W[3],W[18]]-SB[W[3],W[24]]+SB[W[3],W[51]]-SB[W[6],W[21]]-SB[W[6],W[27]]+SB[W[6],W[51]]+SB[W[8],W[24]]+SB[W[8],W[27]]-SB[W[8],W[51]]+SB[W[9],W[18]]+SB[W[9],W[21]]-SB[W[9],W[51]],-SB[W[1],W[6]]+SB[W[1],W[22]]-SB[W[6],W[1]]+SB[W[6],W[21]]+SB[W[9],W[1]]+SB[W[9],W[6]]-SB[W[9],W[21]]-SB[W[9],W[22]]}};
oneloopmpmpppNf1={{Nf[2]->(ab[1,4]^3 ab[2,3]^3 ab[1,2]ab[3,4])/(ab[1,3]^4 ab[2,4]^4)+(ab[1,2]^3 ab[3,4]^3 ab[1,4]ab[2,3])/(ab[1,3]^4 ab[2,4]^4),Nf[3]->(ab[1,2] ab[1,5]^3 ab[2,3]^3 ab[3,5])/(ab[1,3]^4 ab[2,5]^4)+(ab[1,2]^3 ab[1,5] ab[2,3] ab[3,5]^3)/(ab[1,3]^4 ab[2,5]^4),Nf[4]->(ab[1,2] ab[1,6]^3 ab[2,3]^3 ab[3,6])/(ab[1,3]^4 ab[2,6]^4)+(ab[1,2]^3 ab[1,6] ab[2,3] ab[3,6]^3)/(ab[1,3]^4 ab[2,6]^4)},{-SB[W[2],W[3]]+SB[W[2],W[17]]-SB[W[3],W[2]]+SB[W[3],W[24]]+SB[W[8],W[2]]+SB[W[8],W[3]]-SB[W[8],W[17]]-SB[W[8],W[24]],-SB[W[3],W[18]]-SB[W[3],W[24]]+SB[W[3],W[51]]-SB[W[6],W[21]]-SB[W[6],W[27]]+SB[W[6],W[51]]+SB[W[8],W[24]]+SB[W[8],W[27]]-SB[W[8],W[51]]+SB[W[9],W[18]]+SB[W[9],W[21]]-SB[W[9],W[51]],-SB[W[1],W[6]]+SB[W[1],W[22]]-SB[W[6],W[1]]+SB[W[6],W[21]]+SB[W[9],W[1]]+SB[W[9],W[6]]-SB[W[9],W[21]]-SB[W[9],W[22]]}};


oneloopmppmppNf0={{R[1]->1,R[2]->(ab[1,5]^4 ab[2,4]^4)/(ab[1,4]^4 ab[2,5]^4)+(ab[1,2]^4 ab[4,5]^4)/(ab[1,4]^4 ab[2,5]^4),R[3]->(ab[1,6]^4 ab[2,4]^4)/(ab[1,4]^4 ab[2,6]^4)+(ab[1,2]^4 ab[4,6]^4)/(ab[1,4]^4 ab[2,6]^4),R[4]->(ab[1,5]^4 ab[3,4]^4)/(ab[1,4]^4 ab[3,5]^4)+(ab[1,3]^4 ab[4,5]^4)/(ab[1,4]^4 ab[3,5]^4),R[5]->(ab[1,6]^4 ab[3,4]^4)/(ab[1,4]^4 ab[3,6]^4)+(ab[1,3]^4 ab[4,6]^4)/(ab[1,4]^4 ab[3,6]^4)},{-SB[W[1],W[2]]+SB[W[1],W[16]]-SB[W[2],W[1]]-SB[W[2],W[3]]+SB[W[2],W[50]]-SB[W[3],W[2]]+SB[W[3],W[24]]-SB[W[4],W[5]]+SB[W[4],W[19]]-SB[W[5],W[4]]-SB[W[5],W[6]]+SB[W[5],W[50]]-SB[W[6],W[5]]+SB[W[6],W[27]]+SB[W[7],W[1]]+SB[W[7],W[2]]+SB[W[7],W[4]]+SB[W[7],W[5]]-SB[W[7],W[16]]-SB[W[7],W[19]]-SB[W[7],W[50]]+SB[W[8],W[2]]+SB[W[8],W[3]]+SB[W[8],W[5]]+SB[W[8],W[6]]-SB[W[8],W[24]]-SB[W[8],W[27]]-SB[W[8],W[50]],-SB[W[3],W[18]]-SB[W[3],W[24]]+SB[W[3],W[51]]-SB[W[6],W[21]]-SB[W[6],W[27]]+SB[W[6],W[51]]+SB[W[8],W[24]]+SB[W[8],W[27]]-SB[W[8],W[51]]+SB[W[9],W[18]]+SB[W[9],W[21]]-SB[W[9],W[51]],-SB[W[1],W[6]]+SB[W[1],W[22]]-SB[W[6],W[1]]+SB[W[6],W[21]]+SB[W[9],W[1]]+SB[W[9],W[6]]-SB[W[9],W[21]]-SB[W[9],W[22]],-SB[W[3],W[4]]+SB[W[3],W[18]]-SB[W[4],W[3]]+SB[W[4],W[25]]+SB[W[9],W[3]]+SB[W[9],W[4]]-SB[W[9],W[18]]-SB[W[9],W[25]],-SB[W[1],W[16]]-SB[W[1],W[22]]+SB[W[1],W[49]]-SB[W[4],W[19]]-SB[W[4],W[25]]+SB[W[4],W[49]]+SB[W[7],W[16]]+SB[W[7],W[19]]-SB[W[7],W[49]]+SB[W[9],W[22]]+SB[W[9],W[25]]-SB[W[9],W[49]]}};
oneloopmppmppNf1={{Nf[2]->(ab[1,2] ab[1,5]^3 ab[2,4]^3 ab[4,5])/(ab[1,4]^4 ab[2,5]^4)+(ab[1,2]^3 ab[1,5] ab[2,4] ab[4,5]^3)/(ab[1,4]^4 ab[2,5]^4),Nf[3]->(ab[1,2] ab[1,6]^3 ab[2,4]^3 ab[4,6])/(ab[1,4]^4 ab[2,6]^4)+(ab[1,2]^3 ab[1,6] ab[2,4] ab[4,6]^3)/(ab[1,4]^4 ab[2,6]^4),Nf[4]->(ab[1,3] ab[1,5]^3 ab[3,4]^3 ab[4,5])/(ab[1,4]^4 ab[3,5]^4)+(ab[1,3]^3 ab[1,5] ab[3,4] ab[4,5]^3)/(ab[1,4]^4 ab[3,5]^4),Nf[5]->(ab[1,3] ab[1,6]^3 ab[3,4]^3 ab[4,6])/(ab[1,4]^4 ab[3,6]^4)+(ab[1,3]^3 ab[1,6] ab[3,4] ab[4,6]^3)/(ab[1,4]^4 ab[3,6]^4)},{-SB[W[3],W[18]]-SB[W[3],W[24]]+SB[W[3],W[51]]-SB[W[6],W[21]]-SB[W[6],W[27]]+SB[W[6],W[51]]+SB[W[8],W[24]]+SB[W[8],W[27]]-SB[W[8],W[51]]+SB[W[9],W[18]]+SB[W[9],W[21]]-SB[W[9],W[51]],-SB[W[1],W[6]]+SB[W[1],W[22]]-SB[W[6],W[1]]+SB[W[6],W[21]]+SB[W[9],W[1]]+SB[W[9],W[6]]-SB[W[9],W[21]]-SB[W[9],W[22]],-SB[W[3],W[4]]+SB[W[3],W[18]]-SB[W[4],W[3]]+SB[W[4],W[25]]+SB[W[9],W[3]]+SB[W[9],W[4]]-SB[W[9],W[18]]-SB[W[9],W[25]],-SB[W[1],W[16]]-SB[W[1],W[22]]+SB[W[1],W[49]]-SB[W[4],W[19]]-SB[W[4],W[25]]+SB[W[4],W[49]]+SB[W[7],W[16]]+SB[W[7],W[19]]-SB[W[7],W[49]]+SB[W[9],W[22]]+SB[W[9],W[25]]-SB[W[9],W[49]]}};


==> anc/triplecollinearsplit.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
oddtcsplit={Wb[1]->(s45+s456-s56-sqrt-s45 z4-s456 z4-s456 z6+s56 z6)/(s45+s456-s56+sqrt-s45 z4-s456 z4-s456 z6+s56 z6),Wb[2]->(-s45+s456-s56+sqrt+s45 z4-s456 z4-s456 z6+s56 z6)/(-s45+s456-s56-sqrt+s45 z4-s456 z4-s456 z6+s56 z6),Wb[3]->(s45-s456-s56-sqrt-s45 z4+s456 z4+s456 z6+s56 z6)/(s45-s456-s56+sqrt-s45 z4+s456 z4+s456 z6+s56 z6),Wb[4]->(-s45 + s456 - s56 + sqrt + s45 z4 - s456 z4 + 2 s56 z4 - s456 z6 + 
 s56 z6)/(-s45 + s456 - s56 - sqrt + s45 z4 - s456 z4 + 2 s56 z4 - 
 s456 z6 + s56 z6),sqrt->Sqrt[s45^2-2 s45 s456+s456^2+2 s45 s56-2 s456 s56+s56^2-2 s45^2 z4+4 s45 s456 z4-2 s456^2 z4-2 s45 s56 z4+2 s456 s56 z4+s45^2 z4^2-2 s45 s456 z4^2+s456^2 z4^2+2 s45 s456 z6-2 s456^2 z6-2 s45 s56 z6+4 s456 s56 z6-2 s56^2 z6-2 s45 s456 z4 z6+2 s456^2 z4 z6-2 s45 s56 z4 z6-2 s456 s56 z4 z6+s456^2 z6^2-2 s456 s56 z6^2+s56^2 z6^2]};


Vppptop=SB[s45,s456,s45,s45]-SB[s45,s456,s45,s45-s456+s456 z6]+2 SB[s45,s456,s456,s45]+2 SB[s45,s456,s456,s56]-2 SB[s45,s456,s456,-s456+s56+s456 z4]-2 SB[s45,s456,s456,s45-s456+s456 z6]-SB[s45,s456,s56,s56]+SB[s45,s456,s56,-s456+s56+s456 z4]+SB[s45,s456,z4,s45]+SB[s45,s456,z4,s56]-SB[s45,s456,z4,-s456+s56+s456 z4]-SB[s45,s456,z4,s45-s456+s456 z6]-SB[s45,s456,-s456+s56+s456 z4,s45]+SB[s45,s456,-s456+s56+s456 z4,s45-s456+s456 z6]+SB[s45,s456,z6,s45]+SB[s45,s456,z6,s56]-SB[s45,s456,z6,-s456+s56+s456 z4]-SB[s45,s456,z6,s45-s456+s456 z6]-2 SB[s45,s456,s45-s456+s456 z6,s45]-SB[s45,s456,s45-s456+s456 z6,s56]+SB[s45,s456,s45-s456+s456 z6,-s456+s56+s456 z4]+2 SB[s45,s456,s45-s456+s456 z6,s45-s456+s456 z6]-SB[s45,s456,Wb[1],Wb[2]]+SB[s45,s456,Wb[3],Wb[2]]-SB[s45,s56,s456,s45]-SB[s45,s56,s456,s56]+SB[s45,s56,s456,-s456+s56+s456 z4]+SB[s45,s56,s456,s45-s456+s456 z6]+SB[s45,s56,-1+z4,s56]+SB[s45,s56,-1+z4,z4]-SB[s45,s56,-1+z4,-s456+s56+s456 z4]+SB[s45,s56,-1+z4,z6]-SB[s45,s56,-1+z4,-1+z4+z6]-SB[s45,s56,z4,s45]-SB[s45,s56,z4,s56]-SB[s45,s56,z4,z4]+SB[s45,s56,z4,-s456+s56+s456 z4]-SB[s45,s56,z4,z6]+SB[s45,s56,z4,-1+z4+z6]+SB[s45,s56,z4,s45-s456+s456 z6]+SB[s45,s56,-s456+s56+s456 z4,s45]-SB[s45,s56,-s456+s56+s456 z4,s45-s456+s456 z6]+SB[s45,s56,-1+z6,s45]+SB[s45,s56,-1+z6,z4]+SB[s45,s56,-1+z6,z6]-SB[s45,s56,-1+z6,-1+z4+z6]-SB[s45,s56,-1+z6,s45-s456+s456 z6]-SB[s45,s56,z6,s45]-SB[s45,s56,z6,s56]-SB[s45,s56,z6,z4]+SB[s45,s56,z6,-s456+s56+s456 z4]-SB[s45,s56,z6,z6]+SB[s45,s56,z6,-1+z4+z6]+SB[s45,s56,z6,s45-s456+s456 z6]+SB[s45,s56,s45-s456+s456 z6,s56]-SB[s45,s56,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[s45,s56,Wb[1],Wb[2]]+SB[s45,s56,Wb[2],Wb[2]]-SB[s45,s56,Wb[3],Wb[2]]+SB[s45,-1+z4,s56,s45]+SB[s45,-1+z4,s56,s56]+SB[s45,-1+z4,s56,z4]-SB[s45,-1+z4,s56,-s456+s56+s456 z4]+SB[s45,-1+z4,s56,z6]-SB[s45,-1+z4,s56,-1+z4+z6]-SB[s45,-1+z4,s56,s45-s456+s456 z6]-2 SB[s45,-1+z4,-1+z4,s56]-2 SB[s45,-1+z4,-1+z4,z4]+2 SB[s45,-1+z4,-1+z4,-s456+s56+s456 z4]-2 SB[s45,-1+z4,-1+z4,z6]+2 SB[s45,-1+z4,-1+z4,-1+z4+z6]+SB[s45,-1+z4,z4,s45]+SB[s45,-1+z4,z4,s56]+SB[s45,-1+z4,z4,z4]-SB[s45,-1+z4,z4,-s456+s56+s456 z4]+SB[s45,-1+z4,z4,z6]-SB[s45,-1+z4,z4,-1+z4+z6]-SB[s45,-1+z4,z4,s45-s456+s456 z6]-SB[s45,-1+z4,-s456+s56+s456 z4,s45]+SB[s45,-1+z4,-s456+s56+s456 z4,s45-s456+s456 z6]+SB[s45,-1+z4,z6,s45]+SB[s45,-1+z4,z6,s56]+SB[s45,-1+z4,z6,z4]-SB[s45,-1+z4,z6,-s456+s56+s456 z4]+SB[s45,-1+z4,z6,z6]-SB[s45,-1+z4,z6,-1+z4+z6]-SB[s45,-1+z4,z6,s45-s456+s456 z6]-SB[s45,-1+z4,-1+z4+z6,s45]+SB[s45,-1+z4,-1+z4+z6,s45-s456+s456 z6]-SB[s45,-1+z4,s45-s456+s456 z6,s56]-SB[s45,-1+z4,s45-s456+s456 z6,z4]+SB[s45,-1+z4,s45-s456+s456 z6,-s456+s56+s456 z4]-SB[s45,-1+z4,s45-s456+s456 z6,z6]+SB[s45,-1+z4,s45-s456+s456 z6,-1+z4+z6]-SB[s45,-1+z4,Wb[1],Wb[2]]-SB[s45,-1+z4,Wb[2],Wb[2]]+SB[s45,z4,s456,s45]+SB[s45,z4,s456,s56]-SB[s45,z4,s456,-s456+s56+s456 z4]-SB[s45,z4,s456,s45-s456+s456 z6]-SB[s45,z4,s56,s45]-SB[s45,z4,s56,s56]-SB[s45,z4,s56,z4]+SB[s45,z4,s56,-s456+s56+s456 z4]-SB[s45,z4,s56,z6]+SB[s45,z4,s56,-1+z4+z6]+SB[s45,z4,s56,s45-s456+s456 z6]+SB[s45,z4,-1+z4,s56]+SB[s45,z4,-1+z4,z4]-SB[s45,z4,-1+z4,-s456+s56+s456 z4]+SB[s45,z4,-1+z4,z6]-SB[s45,z4,-1+z4,-1+z4+z6]-SB[s45,z4,-1+z6,s45]-SB[s45,z4,-1+z6,z4]-SB[s45,z4,-1+z6,z6]+SB[s45,z4,-1+z6,-1+z4+z6]+SB[s45,z4,-1+z6,s45-s456+s456 z6]+SB[s45,z4,-1+z4+z6,s45]-SB[s45,z4,-1+z4+z6,s45-s456+s456 z6]+SB[s45,z4,s45-s456+s456 z6,z4]+SB[s45,z4,s45-s456+s456 z6,z6]-SB[s45,z4,s45-s456+s456 z6,-1+z4+z6]+SB[s45,z4,Wb[3],Wb[2]]+SB[s45,-1+z6,s45,s45]-SB[s45,-1+z6,s45,s45-s456+s456 z6]+SB[s45,-1+z6,s56,s45]+SB[s45,-1+z6,s56,z4]+SB[s45,-1+z6,s56,z6]-SB[s45,-1+z6,s56,-1+z4+z6]-SB[s45,-1+z6,s56,s45-s456+s456 z6]-SB[s45,-1+z6,z4,z4]-SB[s45,-1+z6,z4,z6]+SB[s45,-1+z6,z4,-1+z4+z6]+2 SB[s45,-1+z6,-1+z6,s45]+2 SB[s45,-1+z6,-1+z6,z4]+2 SB[s45,-1+z6,-1+z6,z6]-2 SB[s45,-1+z6,-1+z6,-1+z4+z6]-2 SB[s45,-1+z6,-1+z6,s45-s456+s456 z6]-SB[s45,-1+z6,z6,z4]-SB[s45,-1+z6,z6,z6]+SB[s45,-1+z6,z6,-1+z4+z6]-SB[s45,-1+z6,-1+z4+z6,s45]+SB[s45,-1+z6,-1+z4+z6,s45-s456+s456 z6]-2 SB[s45,-1+z6,s45-s456+s456 z6,s45]-SB[s45,-1+z6,s45-s456+s456 z6,z4]-SB[s45,-1+z6,s45-s456+s456 z6,z6]+SB[s45,-1+z6,s45-s456+s456 z6,-1+z4+z6]+2 SB[s45,-1+z6,s45-s456+s456 z6,s45-s456+s456 z6]+SB[s45,-1+z6,Wb[2],Wb[2]]-SB[s45,-1+z6,Wb[3],Wb[2]]+SB[s45,z6,s456,s45]+SB[s45,z6,s456,s56]-SB[s45,z6,s456,-s456+s56+s456 z4]-SB[s45,z6,s456,s45-s456+s456 z6]-SB[s45,z6,s56,s45]-SB[s45,z6,s56,s56]-SB[s45,z6,s56,z4]+SB[s45,z6,s56,-s456+s56+s456 z4]-SB[s45,z6,s56,z6]+SB[s45,z6,s56,-1+z4+z6]+SB[s45,z6,s56,s45-s456+s456 z6]+SB[s45,z6,-1+z4,s56]+SB[s45,z6,-1+z4,z4]-SB[s45,z6,-1+z4,-s456+s56+s456 z4]+SB[s45,z6,-1+z4,z6]-SB[s45,z6,-1+z4,-1+z4+z6]-SB[s45,z6,-1+z6,s45]-SB[s45,z6,-1+z6,z4]-SB[s45,z6,-1+z6,z6]+SB[s45,z6,-1+z6,-1+z4+z6]+SB[s45,z6,-1+z6,s45-s456+s456 z6]+SB[s45,z6,-1+z4+z6,s45]-SB[s45,z6,-1+z4+z6,s45-s456+s456 z6]+SB[s45,z6,s45-s456+s456 z6,z4]+SB[s45,z6,s45-s456+s456 z6,z6]-SB[s45,z6,s45-s456+s456 z6,-1+z4+z6]+SB[s45,z6,Wb[3],Wb[2]]-SB[s45,s45-s456+s456 z6,s45,s45]+SB[s45,s45-s456+s456 z6,s45,s45-s456+s456 z6]-SB[s45,s45-s456+s456 z6,s456,s45]-SB[s45,s45-s456+s456 z6,s456,s56]+SB[s45,s45-s456+s456 z6,s456,-s456+s56+s456 z4]+SB[s45,s45-s456+s456 z6,s456,s45-s456+s456 z6]+SB[s45,s45-s456+s456 z6,s56,s56]-SB[s45,s45-s456+s456 z6,s56,-s456+s56+s456 z4]-SB[s45,s45-s456+s456 z6,-1+z4,s56]-SB[s45,s45-s456+s456 z6,-1+z4,z4]+SB[s45,s45-s456+s456 z6,-1+z4,-s456+s56+s456 z4]-SB[s45,s45-s456+s456 z6,-1+z4,z6]+SB[s45,s45-s456+s456 z6,-1+z4,-1+z4+z6]+SB[s45,s45-s456+s456 z6,z4,z4]+SB[s45,s45-s456+s456 z6,z4,z6]-SB[s45,s45-s456+s456 z6,z4,-1+z4+z6]-SB[s45,s45-s456+s456 z6,-1+z6,s45]-SB[s45,s45-s456+s456 z6,-1+z6,z4]-SB[s45,s45-s456+s456 z6,-1+z6,z6]+SB[s45,s45-s456+s456 z6,-1+z6,-1+z4+z6]+SB[s45,s45-s456+s456 z6,-1+z6,s45-s456+s456 z6]+SB[s45,s45-s456+s456 z6,z6,z4]+SB[s45,s45-s456+s456 z6,z6,z6]-SB[s45,s45-s456+s456 z6,z6,-1+z4+z6]+2 SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,s45]-2 SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,s45-s456+s456 z6]-SB[s45,s45-s456+s456 z6,Wb[2],Wb[2]]+SB[s456,s45,s456,s45]+SB[s456,s45,s456,s56]-SB[s456,s45,s456,-s456+s56+s456 z4]-SB[s456,s45,s456,s45-s456+s456 z6]-SB[s456,s45,-1+z4,s56]-SB[s456,s45,-1+z4,z4]+SB[s456,s45,-1+z4,-s456+s56+s456 z4]-SB[s456,s45,-1+z4,z6]+SB[s456,s45,-1+z4,-1+z4+z6]+SB[s456,s45,z4,s45]+SB[s456,s45,z4,s56]+SB[s456,s45,z4,z4]-SB[s456,s45,z4,-s456+s56+s456 z4]+SB[s456,s45,z4,z6]-SB[s456,s45,z4,-1+z4+z6]-SB[s456,s45,z4,s45-s456+s456 z6]-SB[s456,s45,-s456+s56+s456 z4,s45]+SB[s456,s45,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[s456,s45,-1+z6,s45]-SB[s456,s45,-1+z6,z4]-SB[s456,s45,-1+z6,z6]+SB[s456,s45,-1+z6,-1+z4+z6]+SB[s456,s45,-1+z6,s45-s456+s456 z6]+SB[s456,s45,z6,s45]+SB[s456,s45,z6,s56]+SB[s456,s45,z6,z4]-SB[s456,s45,z6,-s456+s56+s456 z4]+SB[s456,s45,z6,z6]-SB[s456,s45,z6,-1+z4+z6]-SB[s456,s45,z6,s45-s456+s456 z6]-SB[s456,s45,s45-s456+s456 z6,s56]+SB[s456,s45,s45-s456+s456 z6,-s456+s56+s456 z4]-SB[s456,s45,Wb[1],Wb[2]]-SB[s456,s45,Wb[2],Wb[2]]+SB[s456,s45,Wb[3],Wb[2]]-4 SB[s456,s456,s456,s45]-4 SB[s456,s456,s456,s56]+4 SB[s456,s456,s456,-s456+s56+s456 z4]+4 SB[s456,s456,s456,s45-s456+s456 z6]-2 SB[s456,s456,z4,s45]-2 SB[s456,s456,z4,s56]+2 SB[s456,s456,z4,-s456+s56+s456 z4]+2 SB[s456,s456,z4,s45-s456+s456 z6]+2 SB[s456,s456,-s456+s56+s456 z4,s45]+2 SB[s456,s456,-s456+s56+s456 z4,s56]-2 SB[s456,s456,-s456+s56+s456 z4,-s456+s56+s456 z4]-2 SB[s456,s456,-s456+s56+s456 z4,s45-s456+s456 z6]-2 SB[s456,s456,z6,s45]-2 SB[s456,s456,z6,s56]+2 SB[s456,s456,z6,-s456+s56+s456 z4]+2 SB[s456,s456,z6,s45-s456+s456 z6]+2 SB[s456,s456,s45-s456+s456 z6,s45]+2 SB[s456,s456,s45-s456+s456 z6,s56]-2 SB[s456,s456,s45-s456+s456 z6,-s456+s56+s456 z4]-2 SB[s456,s456,s45-s456+s456 z6,s45-s456+s456 z6]+2 SB[s456,s456,Wb[1],Wb[2]]-2 SB[s456,s456,Wb[3],Wb[2]]+SB[s456,s56,s456,s45]+SB[s456,s56,s456,s56]-SB[s456,s56,s456,-s456+s56+s456 z4]-SB[s456,s56,s456,s45-s456+s456 z6]-SB[s456,s56,-1+z4,s56]-SB[s456,s56,-1+z4,z4]+SB[s456,s56,-1+z4,-s456+s56+s456 z4]-SB[s456,s56,-1+z4,z6]+SB[s456,s56,-1+z4,-1+z4+z6]+SB[s456,s56,z4,s45]+SB[s456,s56,z4,s56]+SB[s456,s56,z4,z4]-SB[s456,s56,z4,-s456+s56+s456 z4]+SB[s456,s56,z4,z6]-SB[s456,s56,z4,-1+z4+z6]-SB[s456,s56,z4,s45-s456+s456 z6]-SB[s456,s56,-s456+s56+s456 z4,s45]+SB[s456,s56,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[s456,s56,-1+z6,s45]-SB[s456,s56,-1+z6,z4]-SB[s456,s56,-1+z6,z6]+SB[s456,s56,-1+z6,-1+z4+z6]+SB[s456,s56,-1+z6,s45-s456+s456 z6]+SB[s456,s56,z6,s45]+SB[s456,s56,z6,s56]+SB[s456,s56,z6,z4]-SB[s456,s56,z6,-s456+s56+s456 z4]+SB[s456,s56,z6,z6]-SB[s456,s56,z6,-1+z4+z6]-SB[s456,s56,z6,s45-s456+s456 z6]-SB[s456,s56,s45-s456+s456 z6,s56]+SB[s456,s56,s45-s456+s456 z6,-s456+s56+s456 z4]-SB[s456,s56,Wb[1],Wb[2]]-SB[s456,s56,Wb[2],Wb[2]]+SB[s456,s56,Wb[3],Wb[2]]-SB[s456,-1+z4,s45,s56]-SB[s456,-1+z4,s45,z4]+SB[s456,-1+z4,s45,-s456+s56+s456 z4]-SB[s456,-1+z4,s45,z6]+SB[s456,-1+z4,s45,-1+z4+z6]-SB[s456,-1+z4,s56,s45]-2 SB[s456,-1+z4,s56,s56]-SB[s456,-1+z4,s56,z4]+2 SB[s456,-1+z4,s56,-s456+s56+s456 z4]-SB[s456,-1+z4,s56,z6]+SB[s456,-1+z4,s56,-1+z4+z6]+SB[s456,-1+z4,s56,s45-s456+s456 z6]-SB[s456,-1+z4,z4,s45]-SB[s456,-1+z4,z4,s56]+SB[s456,-1+z4,z4,-s456+s56+s456 z4]+SB[s456,-1+z4,z4,s45-s456+s456 z6]+SB[s456,-1+z4,-s456+s56+s456 z4,s45]+2 SB[s456,-1+z4,-s456+s56+s456 z4,s56]+SB[s456,-1+z4,-s456+s56+s456 z4,z4]-2 SB[s456,-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4]+SB[s456,-1+z4,-s456+s56+s456 z4,z6]-SB[s456,-1+z4,-s456+s56+s456 z4,-1+z4+z6]-SB[s456,-1+z4,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[s456,-1+z4,z6,s45]-SB[s456,-1+z4,z6,s56]+SB[s456,-1+z4,z6,-s456+s56+s456 z4]+SB[s456,-1+z4,z6,s45-s456+s456 z6]+SB[s456,-1+z4,-1+z4+z6,s45]+SB[s456,-1+z4,-1+z4+z6,s56]-SB[s456,-1+z4,-1+z4+z6,-s456+s56+s456 z4]-SB[s456,-1+z4,-1+z4+z6,s45-s456+s456 z6]+SB[s456,-1+z4,s45-s456+s456 z6,s56]+SB[s456,-1+z4,s45-s456+s456 z6,z4]-SB[s456,-1+z4,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[s456,-1+z4,s45-s456+s456 z6,z6]-SB[s456,-1+z4,s45-s456+s456 z6,-1+z4+z6]+SB[s456,z4,s45,s45]+SB[s456,z4,s45,s56]+SB[s456,z4,s45,z4]-SB[s456,z4,s45,-s456+s56+s456 z4]+SB[s456,z4,s45,z6]-SB[s456,z4,s45,-1+z4+z6]-SB[s456,z4,s45,s45-s456+s456 z6]-2 SB[s456,z4,s456,s45]-2 SB[s456,z4,s456,s56]+2 SB[s456,z4,s456,-s456+s56+s456 z4]+2 SB[s456,z4,s456,s45-s456+s456 z6]+SB[s456,z4,s56,s45]+SB[s456,z4,s56,s56]+SB[s456,z4,s56,z4]-SB[s456,z4,s56,-s456+s56+s456 z4]+SB[s456,z4,s56,z6]-SB[s456,z4,s56,-1+z4+z6]-SB[s456,z4,s56,s45-s456+s456 z6]-SB[s456,z4,-s456+s56+s456 z4,z4]-SB[s456,z4,-s456+s56+s456 z4,z6]+SB[s456,z4,-s456+s56+s456 z4,-1+z4+z6]-SB[s456,z4,-1+z4+z6,s45]-SB[s456,z4,-1+z4+z6,s56]+SB[s456,z4,-1+z4+z6,-s456+s56+s456 z4]+SB[s456,z4,-1+z4+z6,s45-s456+s456 z6]-SB[s456,z4,s45-s456+s456 z6,z4]-SB[s456,z4,s45-s456+s456 z6,z6]+SB[s456,z4,s45-s456+s456 z6,-1+z4+z6]+SB[s456,z4,Wb[1],Wb[2]]-SB[s456,z4,Wb[3],Wb[2]]-SB[s456,-s456+s56+s456 z4,s45,s45]+SB[s456,-s456+s56+s456 z4,s45,s45-s456+s456 z6]+SB[s456,-s456+s56+s456 z4,s456,s45]+SB[s456,-s456+s56+s456 z4,s456,s56]-SB[s456,-s456+s56+s456 z4,s456,-s456+s56+s456 z4]-SB[s456,-s456+s56+s456 z4,s456,s45-s456+s456 z6]+SB[s456,-s456+s56+s456 z4,s56,s56]-SB[s456,-s456+s56+s456 z4,s56,-s456+s56+s456 z4]+SB[s456,-s456+s56+s456 z4,-1+z4,s56]+SB[s456,-s456+s56+s456 z4,-1+z4,z4]-SB[s456,-s456+s56+s456 z4,-1+z4,-s456+s56+s456 z4]+SB[s456,-s456+s56+s456 z4,-1+z4,z6]-SB[s456,-s456+s56+s456 z4,-1+z4,-1+z4+z6]-SB[s456,-s456+s56+s456 z4,z4,z4]-SB[s456,-s456+s56+s456 z4,z4,z6]+SB[s456,-s456+s56+s456 z4,z4,-1+z4+z6]-2 SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,s56]+2 SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,-s456+s56+s456 z4]+SB[s456,-s456+s56+s456 z4,-1+z6,s45]+SB[s456,-s456+s56+s456 z4,-1+z6,z4]+SB[s456,-s456+s56+s456 z4,-1+z6,z6]-SB[s456,-s456+s56+s456 z4,-1+z6,-1+z4+z6]-SB[s456,-s456+s56+s456 z4,-1+z6,s45-s456+s456 z6]-SB[s456,-s456+s56+s456 z4,z6,z4]-SB[s456,-s456+s56+s456 z4,z6,z6]+SB[s456,-s456+s56+s456 z4,z6,-1+z4+z6]+SB[s456,-s456+s56+s456 z4,Wb[2],Wb[2]]-2 SB[s456,-1+z6,s45,s45]-SB[s456,-1+z6,s45,s56]-SB[s456,-1+z6,s45,z4]+SB[s456,-1+z6,s45,-s456+s56+s456 z4]-SB[s456,-1+z6,s45,z6]+SB[s456,-1+z6,s45,-1+z4+z6]+2 SB[s456,-1+z6,s45,s45-s456+s456 z6]-SB[s456,-1+z6,s56,s45]-SB[s456,-1+z6,s56,z4]-SB[s456,-1+z6,s56,z6]+SB[s456,-1+z6,s56,-1+z4+z6]+SB[s456,-1+z6,s56,s45-s456+s456 z6]-SB[s456,-1+z6,z4,s45]-SB[s456,-1+z6,z4,s56]+SB[s456,-1+z6,z4,-s456+s56+s456 z4]+SB[s456,-1+z6,z4,s45-s456+s456 z6]+SB[s456,-1+z6,-s456+s56+s456 z4,s45]+SB[s456,-1+z6,-s456+s56+s456 z4,z4]+SB[s456,-1+z6,-s456+s56+s456 z4,z6]-SB[s456,-1+z6,-s456+s56+s456 z4,-1+z4+z6]-SB[s456,-1+z6,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[s456,-1+z6,z6,s45]-SB[s456,-1+z6,z6,s56]+SB[s456,-1+z6,z6,-s456+s56+s456 z4]+SB[s456,-1+z6,z6,s45-s456+s456 z6]+SB[s456,-1+z6,-1+z4+z6,s45]+SB[s456,-1+z6,-1+z4+z6,s56]-SB[s456,-1+z6,-1+z4+z6,-s456+s56+s456 z4]-SB[s456,-1+z6,-1+z4+z6,s45-s456+s456 z6]+2 SB[s456,-1+z6,s45-s456+s456 z6,s45]+SB[s456,-1+z6,s45-s456+s456 z6,s56]+SB[s456,-1+z6,s45-s456+s456 z6,z4]-SB[s456,-1+z6,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[s456,-1+z6,s45-s456+s456 z6,z6]-SB[s456,-1+z6,s45-s456+s456 z6,-1+z4+z6]-2 SB[s456,-1+z6,s45-s456+s456 z6,s45-s456+s456 z6]+SB[s456,z6,s45,s45]+SB[s456,z6,s45,s56]+SB[s456,z6,s45,z4]-SB[s456,z6,s45,-s456+s56+s456 z4]+SB[s456,z6,s45,z6]-SB[s456,z6,s45,-1+z4+z6]-SB[s456,z6,s45,s45-s456+s456 z6]-2 SB[s456,z6,s456,s45]-2 SB[s456,z6,s456,s56]+2 SB[s456,z6,s456,-s456+s56+s456 z4]+2 SB[s456,z6,s456,s45-s456+s456 z6]+SB[s456,z6,s56,s45]+SB[s456,z6,s56,s56]+SB[s456,z6,s56,z4]-SB[s456,z6,s56,-s456+s56+s456 z4]+SB[s456,z6,s56,z6]-SB[s456,z6,s56,-1+z4+z6]-SB[s456,z6,s56,s45-s456+s456 z6]-SB[s456,z6,-s456+s56+s456 z4,z4]-SB[s456,z6,-s456+s56+s456 z4,z6]+SB[s456,z6,-s456+s56+s456 z4,-1+z4+z6]-SB[s456,z6,-1+z4+z6,s45]-SB[s456,z6,-1+z4+z6,s56]+SB[s456,z6,-1+z4+z6,-s456+s56+s456 z4]+SB[s456,z6,-1+z4+z6,s45-s456+s456 z6]-SB[s456,z6,s45-s456+s456 z6,z4]-SB[s456,z6,s45-s456+s456 z6,z6]+SB[s456,z6,s45-s456+s456 z6,-1+z4+z6]+SB[s456,z6,Wb[1],Wb[2]]-SB[s456,z6,Wb[3],Wb[2]]+SB[s456,s45-s456+s456 z6,s45,s45]-SB[s456,s45-s456+s456 z6,s45,s45-s456+s456 z6]+SB[s456,s45-s456+s456 z6,s456,s45]+SB[s456,s45-s456+s456 z6,s456,s56]-SB[s456,s45-s456+s456 z6,s456,-s456+s56+s456 z4]-SB[s456,s45-s456+s456 z6,s456,s45-s456+s456 z6]-SB[s456,s45-s456+s456 z6,s56,s56]+SB[s456,s45-s456+s456 z6,s56,-s456+s56+s456 z4]+SB[s456,s45-s456+s456 z6,-1+z4,s56]+SB[s456,s45-s456+s456 z6,-1+z4,z4]-SB[s456,s45-s456+s456 z6,-1+z4,-s456+s56+s456 z4]+SB[s456,s45-s456+s456 z6,-1+z4,z6]-SB[s456,s45-s456+s456 z6,-1+z4,-1+z4+z6]-SB[s456,s45-s456+s456 z6,z4,z4]-SB[s456,s45-s456+s456 z6,z4,z6]+SB[s456,s45-s456+s456 z6,z4,-1+z4+z6]+SB[s456,s45-s456+s456 z6,-1+z6,s45]+SB[s456,s45-s456+s456 z6,-1+z6,z4]+SB[s456,s45-s456+s456 z6,-1+z6,z6]-SB[s456,s45-s456+s456 z6,-1+z6,-1+z4+z6]-SB[s456,s45-s456+s456 z6,-1+z6,s45-s456+s456 z6]-SB[s456,s45-s456+s456 z6,z6,z4]-SB[s456,s45-s456+s456 z6,z6,z6]+SB[s456,s45-s456+s456 z6,z6,-1+z4+z6]-2 SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,s45]+2 SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,s45-s456+s456 z6]+SB[s456,s45-s456+s456 z6,Wb[2],Wb[2]]-SB[s56,s45,s456,s45]-SB[s56,s45,s456,s56]+SB[s56,s45,s456,-s456+s56+s456 z4]+SB[s56,s45,s456,s45-s456+s456 z6]+SB[s56,s45,-1+z4,s56]+SB[s56,s45,-1+z4,z4]-SB[s56,s45,-1+z4,-s456+s56+s456 z4]+SB[s56,s45,-1+z4,z6]-SB[s56,s45,-1+z4,-1+z4+z6]-SB[s56,s45,z4,s45]-SB[s56,s45,z4,s56]-SB[s56,s45,z4,z4]+SB[s56,s45,z4,-s456+s56+s456 z4]-SB[s56,s45,z4,z6]+SB[s56,s45,z4,-1+z4+z6]+SB[s56,s45,z4,s45-s456+s456 z6]+SB[s56,s45,-s456+s56+s456 z4,s45]-SB[s56,s45,-s456+s56+s456 z4,s45-s456+s456 z6]+SB[s56,s45,-1+z6,s45]+SB[s56,s45,-1+z6,z4]+SB[s56,s45,-1+z6,z6]-SB[s56,s45,-1+z6,-1+z4+z6]-SB[s56,s45,-1+z6,s45-s456+s456 z6]-SB[s56,s45,z6,s45]-SB[s56,s45,z6,s56]-SB[s56,s45,z6,z4]+SB[s56,s45,z6,-s456+s56+s456 z4]-SB[s56,s45,z6,z6]+SB[s56,s45,z6,-1+z4+z6]+SB[s56,s45,z6,s45-s456+s456 z6]+SB[s56,s45,s45-s456+s456 z6,s56]-SB[s56,s45,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[s56,s45,Wb[1],Wb[2]]+SB[s56,s45,Wb[2],Wb[2]]-SB[s56,s45,Wb[3],Wb[2]]-SB[s56,s456,s45,s45]+SB[s56,s456,s45,s45-s456+s456 z6]+2 SB[s56,s456,s456,s45]+2 SB[s56,s456,s456,s56]-2 SB[s56,s456,s456,-s456+s56+s456 z4]-2 SB[s56,s456,s456,s45-s456+s456 z6]+SB[s56,s456,s56,s56]-SB[s56,s456,s56,-s456+s56+s456 z4]+SB[s56,s456,z4,s45]+SB[s56,s456,z4,s56]-SB[s56,s456,z4,-s456+s56+s456 z4]-SB[s56,s456,z4,s45-s456+s456 z6]-SB[s56,s456,-s456+s56+s456 z4,s45]-2 SB[s56,s456,-s456+s56+s456 z4,s56]+2 SB[s56,s456,-s456+s56+s456 z4,-s456+s56+s456 z4]+SB[s56,s456,-s456+s56+s456 z4,s45-s456+s456 z6]+SB[s56,s456,z6,s45]+SB[s56,s456,z6,s56]-SB[s56,s456,z6,-s456+s56+s456 z4]-SB[s56,s456,z6,s45-s456+s456 z6]-SB[s56,s456,s45-s456+s456 z6,s56]+SB[s56,s456,s45-s456+s456 z6,-s456+s56+s456 z4]-SB[s56,s456,Wb[1],Wb[2]]+SB[s56,s456,Wb[3],Wb[2]]+SB[s56,-1+z4,s45,s56]+SB[s56,-1+z4,s45,z4]-SB[s56,-1+z4,s45,-s456+s56+s456 z4]+SB[s56,-1+z4,s45,z6]-SB[s56,-1+z4,s45,-1+z4+z6]+SB[s56,-1+z4,s56,s56]-SB[s56,-1+z4,s56,-s456+s56+s456 z4]+2 SB[s56,-1+z4,-1+z4,s56]+2 SB[s56,-1+z4,-1+z4,z4]-2 SB[s56,-1+z4,-1+z4,-s456+s56+s456 z4]+2 SB[s56,-1+z4,-1+z4,z6]-2 SB[s56,-1+z4,-1+z4,-1+z4+z6]-SB[s56,-1+z4,z4,z4]-SB[s56,-1+z4,z4,z6]+SB[s56,-1+z4,z4,-1+z4+z6]-2 SB[s56,-1+z4,-s456+s56+s456 z4,s56]-SB[s56,-1+z4,-s456+s56+s456 z4,z4]+2 SB[s56,-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4]-SB[s56,-1+z4,-s456+s56+s456 z4,z6]+SB[s56,-1+z4,-s456+s56+s456 z4,-1+z4+z6]-SB[s56,-1+z4,z6,z4]-SB[s56,-1+z4,z6,z6]+SB[s56,-1+z4,z6,-1+z4+z6]-SB[s56,-1+z4,-1+z4+z6,s56]+SB[s56,-1+z4,-1+z4+z6,-s456+s56+s456 z4]+SB[s56,-1+z4,Wb[1],Wb[2]]+SB[s56,-1+z4,Wb[2],Wb[2]]-SB[s56,z4,s45,s45]-SB[s56,z4,s45,s56]-SB[s56,z4,s45,z4]+SB[s56,z4,s45,-s456+s56+s456 z4]-SB[s56,z4,s45,z6]+SB[s56,z4,s45,-1+z4+z6]+SB[s56,z4,s45,s45-s456+s456 z6]+SB[s56,z4,s456,s45]+SB[s56,z4,s456,s56]-SB[s56,z4,s456,-s456+s56+s456 z4]-SB[s56,z4,s456,s45-s456+s456 z6]-SB[s56,z4,-1+z4,s56]-SB[s56,z4,-1+z4,z4]+SB[s56,z4,-1+z4,-s456+s56+s456 z4]-SB[s56,z4,-1+z4,z6]+SB[s56,z4,-1+z4,-1+z4+z6]+SB[s56,z4,-s456+s56+s456 z4,z4]+SB[s56,z4,-s456+s56+s456 z4,z6]-SB[s56,z4,-s456+s56+s456 z4,-1+z4+z6]+SB[s56,z4,-1+z6,s45]+SB[s56,z4,-1+z6,z4]+SB[s56,z4,-1+z6,z6]-SB[s56,z4,-1+z6,-1+z4+z6]-SB[s56,z4,-1+z6,s45-s456+s456 z6]+SB[s56,z4,-1+z4+z6,s56]-SB[s56,z4,-1+z4+z6,-s456+s56+s456 z4]-SB[s56,z4,Wb[1],Wb[2]]+SB[s56,-s456+s56+s456 z4,s45,s45]-SB[s56,-s456+s56+s456 z4,s45,s45-s456+s456 z6]-SB[s56,-s456+s56+s456 z4,s456,s45]-SB[s56,-s456+s56+s456 z4,s456,s56]+SB[s56,-s456+s56+s456 z4,s456,-s456+s56+s456 z4]+SB[s56,-s456+s56+s456 z4,s456,s45-s456+s456 z6]-SB[s56,-s456+s56+s456 z4,s56,s56]+SB[s56,-s456+s56+s456 z4,s56,-s456+s56+s456 z4]-SB[s56,-s456+s56+s456 z4,-1+z4,s56]-SB[s56,-s456+s56+s456 z4,-1+z4,z4]+SB[s56,-s456+s56+s456 z4,-1+z4,-s456+s56+s456 z4]-SB[s56,-s456+s56+s456 z4,-1+z4,z6]+SB[s56,-s456+s56+s456 z4,-1+z4,-1+z4+z6]+SB[s56,-s456+s56+s456 z4,z4,z4]+SB[s56,-s456+s56+s456 z4,z4,z6]-SB[s56,-s456+s56+s456 z4,z4,-1+z4+z6]+2 SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,s56]-2 SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,-s456+s56+s456 z4]-SB[s56,-s456+s56+s456 z4,-1+z6,s45]-SB[s56,-s456+s56+s456 z4,-1+z6,z4]-SB[s56,-s456+s56+s456 z4,-1+z6,z6]+SB[s56,-s456+s56+s456 z4,-1+z6,-1+z4+z6]+SB[s56,-s456+s56+s456 z4,-1+z6,s45-s456+s456 z6]+SB[s56,-s456+s56+s456 z4,z6,z4]+SB[s56,-s456+s56+s456 z4,z6,z6]-SB[s56,-s456+s56+s456 z4,z6,-1+z4+z6]-SB[s56,-s456+s56+s456 z4,Wb[2],Wb[2]]+SB[s56,-1+z6,s45,s45]+SB[s56,-1+z6,s45,s56]+SB[s56,-1+z6,s45,z4]-SB[s56,-1+z6,s45,-s456+s56+s456 z4]+SB[s56,-1+z6,s45,z6]-SB[s56,-1+z6,s45,-1+z4+z6]-SB[s56,-1+z6,s45,s45-s456+s456 z6]+SB[s56,-1+z6,z4,s45]+SB[s56,-1+z6,z4,s56]+SB[s56,-1+z6,z4,z4]-SB[s56,-1+z6,z4,-s456+s56+s456 z4]+SB[s56,-1+z6,z4,z6]-SB[s56,-1+z6,z4,-1+z4+z6]-SB[s56,-1+z6,z4,s45-s456+s456 z6]-SB[s56,-1+z6,-s456+s56+s456 z4,s45]-SB[s56,-1+z6,-s456+s56+s456 z4,z4]-SB[s56,-1+z6,-s456+s56+s456 z4,z6]+SB[s56,-1+z6,-s456+s56+s456 z4,-1+z4+z6]+SB[s56,-1+z6,-s456+s56+s456 z4,s45-s456+s456 z6]-2 SB[s56,-1+z6,-1+z6,s45]-2 SB[s56,-1+z6,-1+z6,z4]-2 SB[s56,-1+z6,-1+z6,z6]+2 SB[s56,-1+z6,-1+z6,-1+z4+z6]+2 SB[s56,-1+z6,-1+z6,s45-s456+s456 z6]+SB[s56,-1+z6,z6,s45]+SB[s56,-1+z6,z6,s56]+SB[s56,-1+z6,z6,z4]-SB[s56,-1+z6,z6,-s456+s56+s456 z4]+SB[s56,-1+z6,z6,z6]-SB[s56,-1+z6,z6,-1+z4+z6]-SB[s56,-1+z6,z6,s45-s456+s456 z6]-SB[s56,-1+z6,-1+z4+z6,s56]+SB[s56,-1+z6,-1+z4+z6,-s456+s56+s456 z4]-SB[s56,-1+z6,s45-s456+s456 z6,s56]+SB[s56,-1+z6,s45-s456+s456 z6,-s456+s56+s456 z4]-SB[s56,-1+z6,Wb[2],Wb[2]]+SB[s56,-1+z6,Wb[3],Wb[2]]-SB[s56,z6,s45,s45]-SB[s56,z6,s45,s56]-SB[s56,z6,s45,z4]+SB[s56,z6,s45,-s456+s56+s456 z4]-SB[s56,z6,s45,z6]+SB[s56,z6,s45,-1+z4+z6]+SB[s56,z6,s45,s45-s456+s456 z6]+SB[s56,z6,s456,s45]+SB[s56,z6,s456,s56]-SB[s56,z6,s456,-s456+s56+s456 z4]-SB[s56,z6,s456,s45-s456+s456 z6]-SB[s56,z6,-1+z4,s56]-SB[s56,z6,-1+z4,z4]+SB[s56,z6,-1+z4,-s456+s56+s456 z4]-SB[s56,z6,-1+z4,z6]+SB[s56,z6,-1+z4,-1+z4+z6]+SB[s56,z6,-s456+s56+s456 z4,z4]+SB[s56,z6,-s456+s56+s456 z4,z6]-SB[s56,z6,-s456+s56+s456 z4,-1+z4+z6]+SB[s56,z6,-1+z6,s45]+SB[s56,z6,-1+z6,z4]+SB[s56,z6,-1+z6,z6]-SB[s56,z6,-1+z6,-1+z4+z6]-SB[s56,z6,-1+z6,s45-s456+s456 z6]+SB[s56,z6,-1+z4+z6,s56]-SB[s56,z6,-1+z4+z6,-s456+s56+s456 z4]-SB[s56,z6,Wb[1],Wb[2]]+SB[-1+z4,s45,s56,s45]+SB[-1+z4,s45,s56,s56]+SB[-1+z4,s45,s56,z4]-SB[-1+z4,s45,s56,-s456+s56+s456 z4]+SB[-1+z4,s45,s56,z6]-SB[-1+z4,s45,s56,-1+z4+z6]-SB[-1+z4,s45,s56,s45-s456+s456 z6]-2 SB[-1+z4,s45,-1+z4,s56]-2 SB[-1+z4,s45,-1+z4,z4]+2 SB[-1+z4,s45,-1+z4,-s456+s56+s456 z4]-2 SB[-1+z4,s45,-1+z4,z6]+2 SB[-1+z4,s45,-1+z4,-1+z4+z6]+SB[-1+z4,s45,z4,s45]+SB[-1+z4,s45,z4,s56]+SB[-1+z4,s45,z4,z4]-SB[-1+z4,s45,z4,-s456+s56+s456 z4]+SB[-1+z4,s45,z4,z6]-SB[-1+z4,s45,z4,-1+z4+z6]-SB[-1+z4,s45,z4,s45-s456+s456 z6]-SB[-1+z4,s45,-s456+s56+s456 z4,s45]+SB[-1+z4,s45,-s456+s56+s456 z4,s45-s456+s456 z6]+SB[-1+z4,s45,z6,s45]+SB[-1+z4,s45,z6,s56]+SB[-1+z4,s45,z6,z4]-SB[-1+z4,s45,z6,-s456+s56+s456 z4]+SB[-1+z4,s45,z6,z6]-SB[-1+z4,s45,z6,-1+z4+z6]-SB[-1+z4,s45,z6,s45-s456+s456 z6]-SB[-1+z4,s45,-1+z4+z6,s45]+SB[-1+z4,s45,-1+z4+z6,s45-s456+s456 z6]-SB[-1+z4,s45,s45-s456+s456 z6,s56]-SB[-1+z4,s45,s45-s456+s456 z6,z4]+SB[-1+z4,s45,s45-s456+s456 z6,-s456+s56+s456 z4]-SB[-1+z4,s45,s45-s456+s456 z6,z6]+SB[-1+z4,s45,s45-s456+s456 z6,-1+z4+z6]-SB[-1+z4,s45,Wb[1],Wb[2]]-SB[-1+z4,s45,Wb[2],Wb[2]]-SB[-1+z4,s456,s45,s56]-SB[-1+z4,s456,s45,z4]+SB[-1+z4,s456,s45,-s456+s56+s456 z4]-SB[-1+z4,s456,s45,z6]+SB[-1+z4,s456,s45,-1+z4+z6]-SB[-1+z4,s456,s56,s45]-2 SB[-1+z4,s456,s56,s56]-SB[-1+z4,s456,s56,z4]+2 SB[-1+z4,s456,s56,-s456+s56+s456 z4]-SB[-1+z4,s456,s56,z6]+SB[-1+z4,s456,s56,-1+z4+z6]+SB[-1+z4,s456,s56,s45-s456+s456 z6]-SB[-1+z4,s456,z4,s45]-SB[-1+z4,s456,z4,s56]+SB[-1+z4,s456,z4,-s456+s56+s456 z4]+SB[-1+z4,s456,z4,s45-s456+s456 z6]+SB[-1+z4,s456,-s456+s56+s456 z4,s45]+2 SB[-1+z4,s456,-s456+s56+s456 z4,s56]+SB[-1+z4,s456,-s456+s56+s456 z4,z4]-2 SB[-1+z4,s456,-s456+s56+s456 z4,-s456+s56+s456 z4]+SB[-1+z4,s456,-s456+s56+s456 z4,z6]-SB[-1+z4,s456,-s456+s56+s456 z4,-1+z4+z6]-SB[-1+z4,s456,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[-1+z4,s456,z6,s45]-SB[-1+z4,s456,z6,s56]+SB[-1+z4,s456,z6,-s456+s56+s456 z4]+SB[-1+z4,s456,z6,s45-s456+s456 z6]+SB[-1+z4,s456,-1+z4+z6,s45]+SB[-1+z4,s456,-1+z4+z6,s56]-SB[-1+z4,s456,-1+z4+z6,-s456+s56+s456 z4]-SB[-1+z4,s456,-1+z4+z6,s45-s456+s456 z6]+SB[-1+z4,s456,s45-s456+s456 z6,s56]+SB[-1+z4,s456,s45-s456+s456 z6,z4]-SB[-1+z4,s456,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[-1+z4,s456,s45-s456+s456 z6,z6]-SB[-1+z4,s456,s45-s456+s456 z6,-1+z4+z6]+SB[-1+z4,s56,s45,s45]+SB[-1+z4,s56,s45,s56]+SB[-1+z4,s56,s45,z4]-SB[-1+z4,s56,s45,-s456+s56+s456 z4]+SB[-1+z4,s56,s45,z6]-SB[-1+z4,s56,s45,-1+z4+z6]-SB[-1+z4,s56,s45,s45-s456+s456 z6]-SB[-1+z4,s56,s456,s45]-SB[-1+z4,s56,s456,s56]+SB[-1+z4,s56,s456,-s456+s56+s456 z4]+SB[-1+z4,s56,s456,s45-s456+s456 z6]+SB[-1+z4,s56,-1+z4,s56]+SB[-1+z4,s56,-1+z4,z4]-SB[-1+z4,s56,-1+z4,-s456+s56+s456 z4]+SB[-1+z4,s56,-1+z4,z6]-SB[-1+z4,s56,-1+z4,-1+z4+z6]-SB[-1+z4,s56,-s456+s56+s456 z4,z4]-SB[-1+z4,s56,-s456+s56+s456 z4,z6]+SB[-1+z4,s56,-s456+s56+s456 z4,-1+z4+z6]-SB[-1+z4,s56,-1+z6,s45]-SB[-1+z4,s56,-1+z6,z4]-SB[-1+z4,s56,-1+z6,z6]+SB[-1+z4,s56,-1+z6,-1+z4+z6]+SB[-1+z4,s56,-1+z6,s45-s456+s456 z6]-SB[-1+z4,s56,-1+z4+z6,s56]+SB[-1+z4,s56,-1+z4+z6,-s456+s56+s456 z4]+SB[-1+z4,s56,Wb[1],Wb[2]]-2 SB[-1+z4,-1+z4,s45,s56]-2 SB[-1+z4,-1+z4,s45,z4]+2 SB[-1+z4,-1+z4,s45,-s456+s56+s456 z4]-2 SB[-1+z4,-1+z4,s45,z6]+2 SB[-1+z4,-1+z4,s45,-1+z4+z6]-4 SB[-1+z4,-1+z4,-1+z4,s56]-4 SB[-1+z4,-1+z4,-1+z4,z4]+4 SB[-1+z4,-1+z4,-1+z4,-s456+s56+s456 z4]-4 SB[-1+z4,-1+z4,-1+z4,z6]+4 SB[-1+z4,-1+z4,-1+z4,-1+z4+z6]+2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,s56]+2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,z4]-2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4]+2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,z6]-2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,-1+z4+z6]+2 SB[-1+z4,-1+z4,-1+z4+z6,s56]+2 SB[-1+z4,-1+z4,-1+z4+z6,z4]-2 SB[-1+z4,-1+z4,-1+z4+z6,-s456+s56+s456 z4]+2 SB[-1+z4,-1+z4,-1+z4+z6,z6]-2 SB[-1+z4,-1+z4,-1+z4+z6,-1+z4+z6]-2 SB[-1+z4,-1+z4,Wb[1],Wb[2]]-2 SB[-1+z4,-1+z4,Wb[2],Wb[2]]+SB[-1+z4,z4,s45,s45]+SB[-1+z4,z4,s45,s56]+SB[-1+z4,z4,s45,z4]-SB[-1+z4,z4,s45,-s456+s56+s456 z4]+SB[-1+z4,z4,s45,z6]-SB[-1+z4,z4,s45,-1+z4+z6]-SB[-1+z4,z4,s45,s45-s456+s456 z6]-SB[-1+z4,z4,s456,s45]-SB[-1+z4,z4,s456,s56]+SB[-1+z4,z4,s456,-s456+s56+s456 z4]+SB[-1+z4,z4,s456,s45-s456+s456 z6]+SB[-1+z4,z4,-1+z4,s56]+SB[-1+z4,z4,-1+z4,z4]-SB[-1+z4,z4,-1+z4,-s456+s56+s456 z4]+SB[-1+z4,z4,-1+z4,z6]-SB[-1+z4,z4,-1+z4,-1+z4+z6]-SB[-1+z4,z4,-s456+s56+s456 z4,z4]-SB[-1+z4,z4,-s456+s56+s456 z4,z6]+SB[-1+z4,z4,-s456+s56+s456 z4,-1+z4+z6]-SB[-1+z4,z4,-1+z6,s45]-SB[-1+z4,z4,-1+z6,z4]-SB[-1+z4,z4,-1+z6,z6]+SB[-1+z4,z4,-1+z6,-1+z4+z6]+SB[-1+z4,z4,-1+z6,s45-s456+s456 z6]-SB[-1+z4,z4,-1+z4+z6,s56]+SB[-1+z4,z4,-1+z4+z6,-s456+s56+s456 z4]+SB[-1+z4,z4,Wb[1],Wb[2]]-SB[-1+z4,-s456+s56+s456 z4,s45,s45]+SB[-1+z4,-s456+s56+s456 z4,s45,s45-s456+s456 z6]+SB[-1+z4,-s456+s56+s456 z4,s456,s45]+SB[-1+z4,-s456+s56+s456 z4,s456,s56]-SB[-1+z4,-s456+s56+s456 z4,s456,-s456+s56+s456 z4]-SB[-1+z4,-s456+s56+s456 z4,s456,s45-s456+s456 z6]+SB[-1+z4,-s456+s56+s456 z4,s56,s56]-SB[-1+z4,-s456+s56+s456 z4,s56,-s456+s56+s456 z4]+SB[-1+z4,-s456+s56+s456 z4,-1+z4,s56]+SB[-1+z4,-s456+s56+s456 z4,-1+z4,z4]-SB[-1+z4,-s456+s56+s456 z4,-1+z4,-s456+s56+s456 z4]+SB[-1+z4,-s456+s56+s456 z4,-1+z4,z6]-SB[-1+z4,-s456+s56+s456 z4,-1+z4,-1+z4+z6]-SB[-1+z4,-s456+s56+s456 z4,z4,z4]-SB[-1+z4,-s456+s56+s456 z4,z4,z6]+SB[-1+z4,-s456+s56+s456 z4,z4,-1+z4+z6]-2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,s56]+2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,-s456+s56+s456 z4]+SB[-1+z4,-s456+s56+s456 z4,-1+z6,s45]+SB[-1+z4,-s456+s56+s456 z4,-1+z6,z4]+SB[-1+z4,-s456+s56+s456 z4,-1+z6,z6]-SB[-1+z4,-s456+s56+s456 z4,-1+z6,-1+z4+z6]-SB[-1+z4,-s456+s56+s456 z4,-1+z6,s45-s456+s456 z6]-SB[-1+z4,-s456+s56+s456 z4,z6,z4]-SB[-1+z4,-s456+s56+s456 z4,z6,z6]+SB[-1+z4,-s456+s56+s456 z4,z6,-1+z4+z6]+SB[-1+z4,-s456+s56+s456 z4,Wb[2],Wb[2]]-SB[-1+z4,-1+z6,s45,s56]-SB[-1+z4,-1+z6,s45,z4]+SB[-1+z4,-1+z6,s45,-s456+s56+s456 z4]-SB[-1+z4,-1+z6,s45,z6]+SB[-1+z4,-1+z6,s45,-1+z4+z6]-SB[-1+z4,-1+z6,s56,s45]-SB[-1+z4,-1+z6,s56,z4]-SB[-1+z4,-1+z6,s56,z6]+SB[-1+z4,-1+z6,s56,-1+z4+z6]+SB[-1+z4,-1+z6,s56,s45-s456+s456 z6]-SB[-1+z4,-1+z6,z4,s45]-SB[-1+z4,-1+z6,z4,s56]-2 SB[-1+z4,-1+z6,z4,z4]+SB[-1+z4,-1+z6,z4,-s456+s56+s456 z4]-2 SB[-1+z4,-1+z6,z4,z6]+2 SB[-1+z4,-1+z6,z4,-1+z4+z6]+SB[-1+z4,-1+z6,z4,s45-s456+s456 z6]+SB[-1+z4,-1+z6,-s456+s56+s456 z4,s45]+SB[-1+z4,-1+z6,-s456+s56+s456 z4,z4]+SB[-1+z4,-1+z6,-s456+s56+s456 z4,z6]-SB[-1+z4,-1+z6,-s456+s56+s456 z4,-1+z4+z6]-SB[-1+z4,-1+z6,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[-1+z4,-1+z6,z6,s45]-SB[-1+z4,-1+z6,z6,s56]-2 SB[-1+z4,-1+z6,z6,z4]+SB[-1+z4,-1+z6,z6,-s456+s56+s456 z4]-2 SB[-1+z4,-1+z6,z6,z6]+2 SB[-1+z4,-1+z6,z6,-1+z4+z6]+SB[-1+z4,-1+z6,z6,s45-s456+s456 z6]+SB[-1+z4,-1+z6,-1+z4+z6,s45]+SB[-1+z4,-1+z6,-1+z4+z6,s56]+2 SB[-1+z4,-1+z6,-1+z4+z6,z4]-SB[-1+z4,-1+z6,-1+z4+z6,-s456+s56+s456 z4]+2 SB[-1+z4,-1+z6,-1+z4+z6,z6]-2 SB[-1+z4,-1+z6,-1+z4+z6,-1+z4+z6]-SB[-1+z4,-1+z6,-1+z4+z6,s45-s456+s456 z6]+SB[-1+z4,-1+z6,s45-s456+s456 z6,s56]+SB[-1+z4,-1+z6,s45-s456+s456 z6,z4]-SB[-1+z4,-1+z6,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[-1+z4,-1+z6,s45-s456+s456 z6,z6]-SB[-1+z4,-1+z6,s45-s456+s456 z6,-1+z4+z6]+SB[-1+z4,z6,s45,s45]+SB[-1+z4,z6,s45,s56]+SB[-1+z4,z6,s45,z4]-SB[-1+z4,z6,s45,-s456+s56+s456 z4]+SB[-1+z4,z6,s45,z6]-SB[-1+z4,z6,s45,-1+z4+z6]-SB[-1+z4,z6,s45,s45-s456+s456 z6]-SB[-1+z4,z6,s456,s45]-SB[-1+z4,z6,s456,s56]+SB[-1+z4,z6,s456,-s456+s56+s456 z4]+SB[-1+z4,z6,s456,s45-s456+s456 z6]+SB[-1+z4,z6,-1+z4,s56]+SB[-1+z4,z6,-1+z4,z4]-SB[-1+z4,z6,-1+z4,-s456+s56+s456 z4]+SB[-1+z4,z6,-1+z4,z6]-SB[-1+z4,z6,-1+z4,-1+z4+z6]-SB[-1+z4,z6,-s456+s56+s456 z4,z4]-SB[-1+z4,z6,-s456+s56+s456 z4,z6]+SB[-1+z4,z6,-s456+s56+s456 z4,-1+z4+z6]-SB[-1+z4,z6,-1+z6,s45]-SB[-1+z4,z6,-1+z6,z4]-SB[-1+z4,z6,-1+z6,z6]+SB[-1+z4,z6,-1+z6,-1+z4+z6]+SB[-1+z4,z6,-1+z6,s45-s456+s456 z6]-SB[-1+z4,z6,-1+z4+z6,s56]+SB[-1+z4,z6,-1+z4+z6,-s456+s56+s456 z4]+SB[-1+z4,z6,Wb[1],Wb[2]]-SB[-1+z4,-1+z4+z6,s45,s45]+SB[-1+z4,-1+z4+z6,s45,s45-s456+s456 z6]+SB[-1+z4,-1+z4+z6,s456,s45]+SB[-1+z4,-1+z4+z6,s456,s56]-SB[-1+z4,-1+z4+z6,s456,-s456+s56+s456 z4]-SB[-1+z4,-1+z4+z6,s456,s45-s456+s456 z6]-SB[-1+z4,-1+z4+z6,s56,s56]+SB[-1+z4,-1+z4+z6,s56,-s456+s56+s456 z4]+SB[-1+z4,-1+z4+z6,-1+z4,s56]+SB[-1+z4,-1+z4+z6,-1+z4,z4]-SB[-1+z4,-1+z4+z6,-1+z4,-s456+s56+s456 z4]+SB[-1+z4,-1+z4+z6,-1+z4,z6]-SB[-1+z4,-1+z4+z6,-1+z4,-1+z4+z6]+SB[-1+z4,-1+z4+z6,z4,z4]+SB[-1+z4,-1+z4+z6,z4,z6]-SB[-1+z4,-1+z4+z6,z4,-1+z4+z6]+SB[-1+z4,-1+z4+z6,-1+z6,s45]+SB[-1+z4,-1+z4+z6,-1+z6,z4]+SB[-1+z4,-1+z4+z6,-1+z6,z6]-SB[-1+z4,-1+z4+z6,-1+z6,-1+z4+z6]-SB[-1+z4,-1+z4+z6,-1+z6,s45-s456+s456 z6]+SB[-1+z4,-1+z4+z6,z6,z4]+SB[-1+z4,-1+z4+z6,z6,z6]-SB[-1+z4,-1+z4+z6,z6,-1+z4+z6]-2 SB[-1+z4,-1+z4+z6,-1+z4+z6,z4]-2 SB[-1+z4,-1+z4+z6,-1+z4+z6,z6]+2 SB[-1+z4,-1+z4+z6,-1+z4+z6,-1+z4+z6]+SB[-1+z4,-1+z4+z6,Wb[2],Wb[2]]+SB[z4,s45,s456,s45]+SB[z4,s45,s456,s56]-SB[z4,s45,s456,-s456+s56+s456 z4]-SB[z4,s45,s456,s45-s456+s456 z6]-SB[z4,s45,s56,s45]-SB[z4,s45,s56,s56]-SB[z4,s45,s56,z4]+SB[z4,s45,s56,-s456+s56+s456 z4]-SB[z4,s45,s56,z6]+SB[z4,s45,s56,-1+z4+z6]+SB[z4,s45,s56,s45-s456+s456 z6]+SB[z4,s45,-1+z4,s56]+SB[z4,s45,-1+z4,z4]-SB[z4,s45,-1+z4,-s456+s56+s456 z4]+SB[z4,s45,-1+z4,z6]-SB[z4,s45,-1+z4,-1+z4+z6]-SB[z4,s45,-1+z6,s45]-SB[z4,s45,-1+z6,z4]-SB[z4,s45,-1+z6,z6]+SB[z4,s45,-1+z6,-1+z4+z6]+SB[z4,s45,-1+z6,s45-s456+s456 z6]+SB[z4,s45,-1+z4+z6,s45]-SB[z4,s45,-1+z4+z6,s45-s456+s456 z6]+SB[z4,s45,s45-s456+s456 z6,z4]+SB[z4,s45,s45-s456+s456 z6,z6]-SB[z4,s45,s45-s456+s456 z6,-1+z4+z6]+SB[z4,s45,Wb[3],Wb[2]]+SB[z4,s456,s45,s45]+SB[z4,s456,s45,s56]+SB[z4,s456,s45,z4]-SB[z4,s456,s45,-s456+s56+s456 z4]+SB[z4,s456,s45,z6]-SB[z4,s456,s45,-1+z4+z6]-SB[z4,s456,s45,s45-s456+s456 z6]-2 SB[z4,s456,s456,s45]-2 SB[z4,s456,s456,s56]+2 SB[z4,s456,s456,-s456+s56+s456 z4]+2 SB[z4,s456,s456,s45-s456+s456 z6]+SB[z4,s456,s56,s45]+SB[z4,s456,s56,s56]+SB[z4,s456,s56,z4]-SB[z4,s456,s56,-s456+s56+s456 z4]+SB[z4,s456,s56,z6]-SB[z4,s456,s56,-1+z4+z6]-SB[z4,s456,s56,s45-s456+s456 z6]-SB[z4,s456,-s456+s56+s456 z4,z4]-SB[z4,s456,-s456+s56+s456 z4,z6]+SB[z4,s456,-s456+s56+s456 z4,-1+z4+z6]-SB[z4,s456,-1+z4+z6,s45]-SB[z4,s456,-1+z4+z6,s56]+SB[z4,s456,-1+z4+z6,-s456+s56+s456 z4]+SB[z4,s456,-1+z4+z6,s45-s456+s456 z6]-SB[z4,s456,s45-s456+s456 z6,z4]-SB[z4,s456,s45-s456+s456 z6,z6]+SB[z4,s456,s45-s456+s456 z6,-1+z4+z6]+SB[z4,s456,Wb[1],Wb[2]]-SB[z4,s456,Wb[3],Wb[2]]-SB[z4,s56,s45,s45]-SB[z4,s56,s45,s56]-SB[z4,s56,s45,z4]+SB[z4,s56,s45,-s456+s56+s456 z4]-SB[z4,s56,s45,z6]+SB[z4,s56,s45,-1+z4+z6]+SB[z4,s56,s45,s45-s456+s456 z6]+SB[z4,s56,s456,s45]+SB[z4,s56,s456,s56]-SB[z4,s56,s456,-s456+s56+s456 z4]-SB[z4,s56,s456,s45-s456+s456 z6]-SB[z4,s56,-1+z4,s56]-SB[z4,s56,-1+z4,z4]+SB[z4,s56,-1+z4,-s456+s56+s456 z4]-SB[z4,s56,-1+z4,z6]+SB[z4,s56,-1+z4,-1+z4+z6]+SB[z4,s56,-s456+s56+s456 z4,z4]+SB[z4,s56,-s456+s56+s456 z4,z6]-SB[z4,s56,-s456+s56+s456 z4,-1+z4+z6]+SB[z4,s56,-1+z6,s45]+SB[z4,s56,-1+z6,z4]+SB[z4,s56,-1+z6,z6]-SB[z4,s56,-1+z6,-1+z4+z6]-SB[z4,s56,-1+z6,s45-s456+s456 z6]+SB[z4,s56,-1+z4+z6,s56]-SB[z4,s56,-1+z4+z6,-s456+s56+s456 z4]-SB[z4,s56,Wb[1],Wb[2]]+SB[z4,-1+z4,s45,s56]+SB[z4,-1+z4,s45,z4]-SB[z4,-1+z4,s45,-s456+s56+s456 z4]+SB[z4,-1+z4,s45,z6]-SB[z4,-1+z4,s45,-1+z4+z6]-SB[z4,-1+z4,s56,s56]+SB[z4,-1+z4,s56,-s456+s56+s456 z4]+2 SB[z4,-1+z4,-1+z4,s56]+2 SB[z4,-1+z4,-1+z4,z4]-2 SB[z4,-1+z4,-1+z4,-s456+s56+s456 z4]+2 SB[z4,-1+z4,-1+z4,z6]-2 SB[z4,-1+z4,-1+z4,-1+z4+z6]+SB[z4,-1+z4,z4,z4]+SB[z4,-1+z4,z4,z6]-SB[z4,-1+z4,z4,-1+z4+z6]-SB[z4,-1+z4,-s456+s56+s456 z4,z4]-SB[z4,-1+z4,-s456+s56+s456 z4,z6]+SB[z4,-1+z4,-s456+s56+s456 z4,-1+z4+z6]+SB[z4,-1+z4,z6,z4]+SB[z4,-1+z4,z6,z6]-SB[z4,-1+z4,z6,-1+z4+z6]-SB[z4,-1+z4,-1+z4+z6,s56]-2 SB[z4,-1+z4,-1+z4+z6,z4]+SB[z4,-1+z4,-1+z4+z6,-s456+s56+s456 z4]-2 SB[z4,-1+z4,-1+z4+z6,z6]+2 SB[z4,-1+z4,-1+z4+z6,-1+z4+z6]+SB[z4,-1+z4,Wb[1],Wb[2]]+SB[z4,-1+z4,Wb[2],Wb[2]]-SB[z4,-1+z6,s45,s45]+SB[z4,-1+z6,s45,s45-s456+s456 z6]+SB[z4,-1+z6,s56,s45]+SB[z4,-1+z6,s56,z4]+SB[z4,-1+z6,s56,z6]-SB[z4,-1+z6,s56,-1+z4+z6]-SB[z4,-1+z6,s56,s45-s456+s456 z6]+SB[z4,-1+z6,z4,z4]+SB[z4,-1+z6,z4,z6]-SB[z4,-1+z6,z4,-1+z4+z6]+2 SB[z4,-1+z6,-1+z6,s45]+2 SB[z4,-1+z6,-1+z6,z4]+2 SB[z4,-1+z6,-1+z6,z6]-2 SB[z4,-1+z6,-1+z6,-1+z4+z6]-2 SB[z4,-1+z6,-1+z6,s45-s456+s456 z6]+SB[z4,-1+z6,z6,z4]+SB[z4,-1+z6,z6,z6]-SB[z4,-1+z6,z6,-1+z4+z6]-SB[z4,-1+z6,-1+z4+z6,s45]-2 SB[z4,-1+z6,-1+z4+z6,z4]-2 SB[z4,-1+z6,-1+z4+z6,z6]+2 SB[z4,-1+z6,-1+z4+z6,-1+z4+z6]+SB[z4,-1+z6,-1+z4+z6,s45-s456+s456 z6]-SB[z4,-1+z6,s45-s456+s456 z6,z4]-SB[z4,-1+z6,s45-s456+s456 z6,z6]+SB[z4,-1+z6,s45-s456+s456 z6,-1+z4+z6]+SB[z4,-1+z6,Wb[2],Wb[2]]-SB[z4,-1+z6,Wb[3],Wb[2]]+SB[z4,-1+z4+z6,s45,s45]-SB[z4,-1+z4+z6,s45,s45-s456+s456 z6]-SB[z4,-1+z4+z6,s456,s45]-SB[z4,-1+z4+z6,s456,s56]+SB[z4,-1+z4+z6,s456,-s456+s56+s456 z4]+SB[z4,-1+z4+z6,s456,s45-s456+s456 z6]+SB[z4,-1+z4+z6,s56,s56]-SB[z4,-1+z4+z6,s56,-s456+s56+s456 z4]-SB[z4,-1+z4+z6,-1+z4,s56]-SB[z4,-1+z4+z6,-1+z4,z4]+SB[z4,-1+z4+z6,-1+z4,-s456+s56+s456 z4]-SB[z4,-1+z4+z6,-1+z4,z6]+SB[z4,-1+z4+z6,-1+z4,-1+z4+z6]-SB[z4,-1+z4+z6,z4,z4]-SB[z4,-1+z4+z6,z4,z6]+SB[z4,-1+z4+z6,z4,-1+z4+z6]-SB[z4,-1+z4+z6,-1+z6,s45]-SB[z4,-1+z4+z6,-1+z6,z4]-SB[z4,-1+z4+z6,-1+z6,z6]+SB[z4,-1+z4+z6,-1+z6,-1+z4+z6]+SB[z4,-1+z4+z6,-1+z6,s45-s456+s456 z6]-SB[z4,-1+z4+z6,z6,z4]-SB[z4,-1+z4+z6,z6,z6]+SB[z4,-1+z4+z6,z6,-1+z4+z6]+2 SB[z4,-1+z4+z6,-1+z4+z6,z4]+2 SB[z4,-1+z4+z6,-1+z4+z6,z6]-2 SB[z4,-1+z4+z6,-1+z4+z6,-1+z4+z6]-SB[z4,-1+z4+z6,Wb[2],Wb[2]]-SB[-1+z6,s45,s456,s45]-SB[-1+z6,s45,s456,s56]+SB[-1+z6,s45,s456,-s456+s56+s456 z4]+SB[-1+z6,s45,s456,s45-s456+s456 z6]+SB[-1+z6,s45,s56,s45]+SB[-1+z6,s45,s56,s56]+SB[-1+z6,s45,s56,z4]-SB[-1+z6,s45,s56,-s456+s56+s456 z4]+SB[-1+z6,s45,s56,z6]-SB[-1+z6,s45,s56,-1+z4+z6]-SB[-1+z6,s45,s56,s45-s456+s456 z6]-SB[-1+z6,s45,-1+z4,s56]-SB[-1+z6,s45,-1+z4,z4]+SB[-1+z6,s45,-1+z4,-s456+s56+s456 z4]-SB[-1+z6,s45,-1+z4,z6]+SB[-1+z6,s45,-1+z4,-1+z4+z6]+SB[-1+z6,s45,-1+z6,s45]+SB[-1+z6,s45,-1+z6,z4]+SB[-1+z6,s45,-1+z6,z6]-SB[-1+z6,s45,-1+z6,-1+z4+z6]-SB[-1+z6,s45,-1+z6,s45-s456+s456 z6]-SB[-1+z6,s45,-1+z4+z6,s45]+SB[-1+z6,s45,-1+z4+z6,s45-s456+s456 z6]-SB[-1+z6,s45,s45-s456+s456 z6,z4]-SB[-1+z6,s45,s45-s456+s456 z6,z6]+SB[-1+z6,s45,s45-s456+s456 z6,-1+z4+z6]-SB[-1+z6,s45,Wb[3],Wb[2]]-2 SB[-1+z6,s456,s45,s45]-SB[-1+z6,s456,s45,s56]-SB[-1+z6,s456,s45,z4]+SB[-1+z6,s456,s45,-s456+s56+s456 z4]-SB[-1+z6,s456,s45,z6]+SB[-1+z6,s456,s45,-1+z4+z6]+2 SB[-1+z6,s456,s45,s45-s456+s456 z6]-SB[-1+z6,s456,s56,s45]-SB[-1+z6,s456,s56,z4]-SB[-1+z6,s456,s56,z6]+SB[-1+z6,s456,s56,-1+z4+z6]+SB[-1+z6,s456,s56,s45-s456+s456 z6]-SB[-1+z6,s456,z4,s45]-SB[-1+z6,s456,z4,s56]+SB[-1+z6,s456,z4,-s456+s56+s456 z4]+SB[-1+z6,s456,z4,s45-s456+s456 z6]+SB[-1+z6,s456,-s456+s56+s456 z4,s45]+SB[-1+z6,s456,-s456+s56+s456 z4,z4]+SB[-1+z6,s456,-s456+s56+s456 z4,z6]-SB[-1+z6,s456,-s456+s56+s456 z4,-1+z4+z6]-SB[-1+z6,s456,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[-1+z6,s456,z6,s45]-SB[-1+z6,s456,z6,s56]+SB[-1+z6,s456,z6,-s456+s56+s456 z4]+SB[-1+z6,s456,z6,s45-s456+s456 z6]+SB[-1+z6,s456,-1+z4+z6,s45]+SB[-1+z6,s456,-1+z4+z6,s56]-SB[-1+z6,s456,-1+z4+z6,-s456+s56+s456 z4]-SB[-1+z6,s456,-1+z4+z6,s45-s456+s456 z6]+2 SB[-1+z6,s456,s45-s456+s456 z6,s45]+SB[-1+z6,s456,s45-s456+s456 z6,s56]+SB[-1+z6,s456,s45-s456+s456 z6,z4]-SB[-1+z6,s456,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[-1+z6,s456,s45-s456+s456 z6,z6]-SB[-1+z6,s456,s45-s456+s456 z6,-1+z4+z6]-2 SB[-1+z6,s456,s45-s456+s456 z6,s45-s456+s456 z6]+SB[-1+z6,s56,s45,s45]+SB[-1+z6,s56,s45,s56]+SB[-1+z6,s56,s45,z4]-SB[-1+z6,s56,s45,-s456+s56+s456 z4]+SB[-1+z6,s56,s45,z6]-SB[-1+z6,s56,s45,-1+z4+z6]-SB[-1+z6,s56,s45,s45-s456+s456 z6]+SB[-1+z6,s56,z4,s45]+SB[-1+z6,s56,z4,s56]+SB[-1+z6,s56,z4,z4]-SB[-1+z6,s56,z4,-s456+s56+s456 z4]+SB[-1+z6,s56,z4,z6]-SB[-1+z6,s56,z4,-1+z4+z6]-SB[-1+z6,s56,z4,s45-s456+s456 z6]-SB[-1+z6,s56,-s456+s56+s456 z4,s45]-SB[-1+z6,s56,-s456+s56+s456 z4,z4]-SB[-1+z6,s56,-s456+s56+s456 z4,z6]+SB[-1+z6,s56,-s456+s56+s456 z4,-1+z4+z6]+SB[-1+z6,s56,-s456+s56+s456 z4,s45-s456+s456 z6]-2 SB[-1+z6,s56,-1+z6,s45]-2 SB[-1+z6,s56,-1+z6,z4]-2 SB[-1+z6,s56,-1+z6,z6]+2 SB[-1+z6,s56,-1+z6,-1+z4+z6]+2 SB[-1+z6,s56,-1+z6,s45-s456+s456 z6]+SB[-1+z6,s56,z6,s45]+SB[-1+z6,s56,z6,s56]+SB[-1+z6,s56,z6,z4]-SB[-1+z6,s56,z6,-s456+s56+s456 z4]+SB[-1+z6,s56,z6,z6]-SB[-1+z6,s56,z6,-1+z4+z6]-SB[-1+z6,s56,z6,s45-s456+s456 z6]-SB[-1+z6,s56,-1+z4+z6,s56]+SB[-1+z6,s56,-1+z4+z6,-s456+s56+s456 z4]-SB[-1+z6,s56,s45-s456+s456 z6,s56]+SB[-1+z6,s56,s45-s456+s456 z6,-s456+s56+s456 z4]-SB[-1+z6,s56,Wb[2],Wb[2]]+SB[-1+z6,s56,Wb[3],Wb[2]]-SB[-1+z6,-1+z4,s45,s56]-SB[-1+z6,-1+z4,s45,z4]+SB[-1+z6,-1+z4,s45,-s456+s56+s456 z4]-SB[-1+z6,-1+z4,s45,z6]+SB[-1+z6,-1+z4,s45,-1+z4+z6]-SB[-1+z6,-1+z4,s56,s45]-SB[-1+z6,-1+z4,s56,z4]-SB[-1+z6,-1+z4,s56,z6]+SB[-1+z6,-1+z4,s56,-1+z4+z6]+SB[-1+z6,-1+z4,s56,s45-s456+s456 z6]-SB[-1+z6,-1+z4,z4,s45]-SB[-1+z6,-1+z4,z4,s56]-2 SB[-1+z6,-1+z4,z4,z4]+SB[-1+z6,-1+z4,z4,-s456+s56+s456 z4]-2 SB[-1+z6,-1+z4,z4,z6]+2 SB[-1+z6,-1+z4,z4,-1+z4+z6]+SB[-1+z6,-1+z4,z4,s45-s456+s456 z6]+SB[-1+z6,-1+z4,-s456+s56+s456 z4,s45]+SB[-1+z6,-1+z4,-s456+s56+s456 z4,z4]+SB[-1+z6,-1+z4,-s456+s56+s456 z4,z6]-SB[-1+z6,-1+z4,-s456+s56+s456 z4,-1+z4+z6]-SB[-1+z6,-1+z4,-s456+s56+s456 z4,s45-s456+s456 z6]-SB[-1+z6,-1+z4,z6,s45]-SB[-1+z6,-1+z4,z6,s56]-2 SB[-1+z6,-1+z4,z6,z4]+SB[-1+z6,-1+z4,z6,-s456+s56+s456 z4]-2 SB[-1+z6,-1+z4,z6,z6]+2 SB[-1+z6,-1+z4,z6,-1+z4+z6]+SB[-1+z6,-1+z4,z6,s45-s456+s456 z6]+SB[-1+z6,-1+z4,-1+z4+z6,s45]+SB[-1+z6,-1+z4,-1+z4+z6,s56]+2 SB[-1+z6,-1+z4,-1+z4+z6,z4]-SB[-1+z6,-1+z4,-1+z4+z6,-s456+s56+s456 z4]+2 SB[-1+z6,-1+z4,-1+z4+z6,z6]-2 SB[-1+z6,-1+z4,-1+z4+z6,-1+z4+z6]-SB[-1+z6,-1+z4,-1+z4+z6,s45-s456+s456 z6]+SB[-1+z6,-1+z4,s45-s456+s456 z6,s56]+SB[-1+z6,-1+z4,s45-s456+s456 z6,z4]-SB[-1+z6,-1+z4,s45-s456+s456 z6,-s456+s56+s456 z4]+SB[-1+z6,-1+z4,s45-s456+s456 z6,z6]-SB[-1+z6,-1+z4,s45-s456+s456 z6,-1+z4+z6]-SB[-1+z6,z4,s456,s45]-SB[-1+z6,z4,s456,s56]+SB[-1+z6,z4,s456,-s456+s56+s456 z4]+SB[-1+z6,z4,s456,s45-s456+s456 z6]+SB[-1+z6,z4,s56,s45]+SB[-1+z6,z4,s56,s56]+SB[-1+z6,z4,s56,z4]-SB[-1+z6,z4,s56,-s456+s56+s456 z4]+SB[-1+z6,z4,s56,z6]-SB[-1+z6,z4,s56,-1+z4+z6]-SB[-1+z6,z4,s56,s45-s456+s456 z6]-SB[-1+z6,z4,-1+z4,s56]-SB[-1+z6,z4,-1+z4,z4]+SB[-1+z6,z4,-1+z4,-s456+s56+s456 z4]-SB[-1+z6,z4,-1+z4,z6]+SB[-1+z6,z4,-1+z4,-1+z4+z6]+SB[-1+z6,z4,-1+z6,s45]+SB[-1+z6,z4,-1+z6,z4]+SB[-1+z6,z4,-1+z6,z6]-SB[-1+z6,z4,-1+z6,-1+z4+z6]-SB[-1+z6,z4,-1+z6,s45-s456+s456 z6]-SB[-1+z6,z4,-1+z4+z6,s45]+SB[-1+z6,z4,-1+z4+z6,s45-s456+s456 z6]-SB[-1+z6,z4,s45-s456+s456 z6,z4]-SB[-1+z6,z4,s45-s456+s456 z6,z6]+SB[-1+z6,z4,s45-s456+s456 z6,-1+z4+z6]-SB[-1+z6,z4,Wb[3],Wb[2]]-2 SB[-1+z6,-1+z6,s56,s45]-2 SB[-1+z6,-1+z6,s56,z4]-2 SB[-1+z6,-1+z6,s56,z6]+2 SB[-1+z6,-1+z6,s56,-1+z4+z6]+2 SB[-1+z6,-1+z6,s56,s45-s456+s456 z6]-4 SB[-1+z6,-1+z6,-1+z6,s45]-4 SB[-1+z6,-1+z6,-1+z6,z4]-4 SB[-1+z6,-1+z6,-1+z6,z6]+4 SB[-1+z6,-1+z6,-1+z6,-1+z4+z6]+4 SB[-1+z6,-1+z6,-1+z6,s45-s456+s456 z6]+2 SB[-1+z6,-1+z6,-1+z4+z6,s45]+2 SB[-1+z6,-1+z6,-1+z4+z6,z4]+2 SB[-1+z6,-1+z6,-1+z4+z6,z6]-2 SB[-1+z6,-1+z6,-1+z4+z6,-1+z4+z6]-2 SB[-1+z6,-1+z6,-1+z4+z6,s45-s456+s456 z6]+2 SB[-1+z6,-1+z6,s45-s456+s456 z6,s45]+2 SB[-1+z6,-1+z6,s45-s456+s456 z6,z4]+2 SB[-1+z6,-1+z6,s45-s456+s456 z6,z6]-2 SB[-1+z6,-1+z6,s45-s456+s456 z6,-1+z4+z6]-2 SB[-1+z6,-1+z6,s45-s456+s456 z6,s45-s456+s456 z6]-2 SB[-1+z6,-1+z6,Wb[2],Wb[2]]+2 SB[-1+z6,-1+z6,Wb[3],Wb[2]]-SB[-1+z6,z6,s456,s45]-SB[-1+z6,z6,s456,s56]+SB[-1+z6,z6,s456,-s456+s56+s456 z4]+SB[-1+z6,z6,s456,s45-s456+s456 z6]+SB[-1+z6,z6,s56,s45]+SB[-1+z6,z6,s56,s56]+SB[-1+z6,z6,s56,z4]-SB[-1+z6,z6,s56,-s456+s56+s456 z4]+SB[-1+z6,z6,s56,z6]-SB[-1+z6,z6,s56,-1+z4+z6]-SB[-1+z6,z6,s56,s45-s456+s456 z6]-SB[-1+z6,z6,-1+z4,s56]-SB[-1+z6,z6,-1+z4,z4]+SB[-1+z6,z6,-1+z4,-s456+s56+s456 z4]-SB[-1+z6,z6,-1+z4,z6]+SB[-1+z6,z6,-1+z4,-1+z4+z6]+SB[-1+z6,z6,-1+z6,s45]+SB[-1+z6,z6,-1+z6,z4]+SB[-1+z6,z6,-1+z6,z6]-SB[-1+z6,z6,-1+z6,-1+z4+z6]-SB[-1+z6,z6,-1+z6,s45-s456+s456 z6]-SB[-1+z6,z6,-1+z4+z6,s45]+SB[-1+z6,z6,-1+z4+z6,s45-s456+s456 z6]-SB[-1+z6,z6,s45-s456+s456 z6,z4]-SB[-1+z6,z6,s45-s456+s456 z6,z6]+SB[-1+z6,z6,s45-s456+s456 z6,-1+z4+z6]-SB[-1+z6,z6,Wb[3],Wb[2]]-SB[-1+z6,-1+z4+z6,s45,s45]+SB[-1+z6,-1+z4+z6,s45,s45-s456+s456 z6]+SB[-1+z6,-1+z4+z6,s456,s45]+SB[-1+z6,-1+z4+z6,s456,s56]-SB[-1+z6,-1+z4+z6,s456,-s456+s56+s456 z4]-SB[-1+z6,-1+z4+z6,s456,s45-s456+s456 z6]-SB[-1+z6,-1+z4+z6,s56,s56]+SB[-1+z6,-1+z4+z6,s56,-s456+s56+s456 z4]+SB[-1+z6,-1+z4+z6,-1+z4,s56]+SB[-1+z6,-1+z4+z6,-1+z4,z4]-SB[-1+z6,-1+z4+z6,-1+z4,-s456+s56+s456 z4]+SB[-1+z6,-1+z4+z6,-1+z4,z6]-SB[-1+z6,-1+z4+z6,-1+z4,-1+z4+z6]+SB[-1+z6,-1+z4+z6,z4,z4]+SB[-1+z6,-1+z4+z6,z4,z6]-SB[-1+z6,-1+z4+z6,z4,-1+z4+z6]+SB[-1+z6,-1+z4+z6,-1+z6,s45]+SB[-1+z6,-1+z4+z6,-1+z6,z4]+SB[-1+z6,-1+z4+z6,-1+z6,z6]-SB[-1+z6,-1+z4+z6,-1+z6,-1+z4+z6]-SB[-1+z6,-1+z4+z6,-1+z6,s45-s456+s456 z6]+SB[-1+z6,-1+z4+z6,z6,z4]+SB[-1+z6,-1+z4+z6,z6,z6]-SB[-1+z6,-1+z4+z6,z6,-1+z4+z6]-2 SB[-1+z6,-1+z4+z6,-1+z4+z6,z4]-2 SB[-1+z6,-1+z4+z6,-1+z4+z6,z6]+2 SB[-1+z6,-1+z4+z6,-1+z4+z6,-1+z4+z6]+SB[-1+z6,-1+z4+z6,Wb[2],Wb[2]]+SB[-1+z6,s45-s456+s456 z6,s45,s45]-SB[-1+z6,s45-s456+s456 z6,s45,s45-s456+s456 z6]+SB[-1+z6,s45-s456+s456 z6,s456,s45]+SB[-1+z6,s45-s456+s456 z6,s456,s56]-SB[-1+z6,s45-s456+s456 z6,s456,-s456+s56+s456 z4]-SB[-1+z6,s45-s456+s456 z6,s456,s45-s456+s456 z6]-SB[-1+z6,s45-s456+s456 z6,s56,s56]+SB[-1+z6,s45-s456+s456 z6,s56,-s456+s56+s456 z4]+SB[-1+z6,s45-s456+s456 z6,-1+z4,s56]+SB[-1+z6,s45-s456+s456 z6,-1+z4,z4]-SB[-1+z6,s45-s456+s456 z6,-1+z4,-s456+s56+s456 z4]+SB[-1+z6,s45-s456+s456 z6,-1+z4,z6]-SB[-1+z6,s45-s456+s456 z6,-1+z4,-1+z4+z6]-SB[-1+z6,s45-s456+s456 z6,z4,z4]-SB[-1+z6,s45-s456+s456 z6,z4,z6]+SB[-1+z6,s45-s456+s456 z6,z4,-1+z4+z6]+SB[-1+z6,s45-s456+s456 z6,-1+z6,s45]+SB[-1+z6,s45-s456+s456 z6,-1+z6,z4]+SB[-1+z6,s45-s456+s456 z6,-1+z6,z6]-SB[-1+z6,s45-s456+s456 z6,-1+z6,-1+z4+z6]-SB[-1+z6,s45-s456+s456 z6,-1+z6,s45-s456+s456 z6]-SB[-1+z6,s45-s456+s456 z6,z6,z4]-SB[-1+z6,s45-s456+s456 z6,z6,z6]+SB[-1+z6,s45-s456+s456 z6,z6,-1+z4+z6]-2 SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,s45]+2 SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,s45-s456+s456 z6]+SB[-1+z6,s45-s456+s456 z6,Wb[2],Wb[2]]+SB[z6,s45,s456,s45]+SB[z6,s45,s456,s56]-SB[z6,s45,s456,-s456+s56+s456 z4]-SB[z6,s45,s456,s45-s456+s456 z6]-SB[z6,s45,s56,s45]-SB[z6,s45,s56,s56]-SB[z6,s45,s56,z4]+SB[z6,s45,s56,-s456+s56+s456 z4]-SB[z6,s45,s56,z6]+SB[z6,s45,s56,-1+z4+z6]+SB[z6,s45,s56,s45-s456+s456 z6]+SB[z6,s45,-1+z4,s56]+SB[z6,s45,-1+z4,z4]-SB[z6,s45,-1+z4,-s456+s56+s456 z4]+SB[z6,s45,-1+z4,z6]-SB[z6,s45,-1+z4,-1+z4+z6]-SB[z6,s45,-1+z6,s45]-SB[z6,s45,-1+z6,z4]-SB[z6,s45,-1+z6,z6]+SB[z6,s45,-1+z6,-1+z4+z6]+SB[z6,s45,-1+z6,s45-s456+s456 z6]+SB[z6,s45,-1+z4+z6,s45]-SB[z6,s45,-1+z4+z6,s45-s456+s456 z6]+SB[z6,s45,s45-s456+s456 z6,z4]+SB[z6,s45,s45-s456+s456 z6,z6]-SB[z6,s45,s45-s456+s456 z6,-1+z4+z6]+SB[z6,s45,Wb[3],Wb[2]]+SB[z6,s456,s45,s45]+SB[z6,s456,s45,s56]+SB[z6,s456,s45,z4]-SB[z6,s456,s45,-s456+s56+s456 z4]+SB[z6,s456,s45,z6]-SB[z6,s456,s45,-1+z4+z6]-SB[z6,s456,s45,s45-s456+s456 z6]-2 SB[z6,s456,s456,s45]-2 SB[z6,s456,s456,s56]+2 SB[z6,s456,s456,-s456+s56+s456 z4]+2 SB[z6,s456,s456,s45-s456+s456 z6]+SB[z6,s456,s56,s45]+SB[z6,s456,s56,s56]+SB[z6,s456,s56,z4]-SB[z6,s456,s56,-s456+s56+s456 z4]+SB[z6,s456,s56,z6]-SB[z6,s456,s56,-1+z4+z6]-SB[z6,s456,s56,s45-s456+s456 z6]-SB[z6,s456,-s456+s56+s456 z4,z4]-SB[z6,s456,-s456+s56+s456 z4,z6]+SB[z6,s456,-s456+s56+s456 z4,-1+z4+z6]-SB[z6,s456,-1+z4+z6,s45]-SB[z6,s456,-1+z4+z6,s56]+SB[z6,s456,-1+z4+z6,-s456+s56+s456 z4]+SB[z6,s456,-1+z4+z6,s45-s456+s456 z6]-SB[z6,s456,s45-s456+s456 z6,z4]-SB[z6,s456,s45-s456+s456 z6,z6]+SB[z6,s456,s45-s456+s456 z6,-1+z4+z6]+SB[z6,s456,Wb[1],Wb[2]]-SB[z6,s456,Wb[3],Wb[2]]-SB[z6,s56,s45,s45]-SB[z6,s56,s45,s56]-SB[z6,s56,s45,z4]+SB[z6,s56,s45,-s456+s56+s456 z4]-SB[z6,s56,s45,z6]+SB[z6,s56,s45,-1+z4+z6]+SB[z6,s56,s45,s45-s456+s456 z6]+SB[z6,s56,s456,s45]+SB[z6,s56,s456,s56]-SB[z6,s56,s456,-s456+s56+s456 z4]-SB[z6,s56,s456,s45-s456+s456 z6]-SB[z6,s56,-1+z4,s56]-SB[z6,s56,-1+z4,z4]+SB[z6,s56,-1+z4,-s456+s56+s456 z4]-SB[z6,s56,-1+z4,z6]+SB[z6,s56,-1+z4,-1+z4+z6]+SB[z6,s56,-s456+s56+s456 z4,z4]+SB[z6,s56,-s456+s56+s456 z4,z6]-SB[z6,s56,-s456+s56+s456 z4,-1+z4+z6]+SB[z6,s56,-1+z6,s45]+SB[z6,s56,-1+z6,z4]+SB[z6,s56,-1+z6,z6]-SB[z6,s56,-1+z6,-1+z4+z6]-SB[z6,s56,-1+z6,s45-s456+s456 z6]+SB[z6,s56,-1+z4+z6,s56]-SB[z6,s56,-1+z4+z6,-s456+s56+s456 z4]-SB[z6,s56,Wb[1],Wb[2]]+SB[z6,-1+z4,s45,s56]+SB[z6,-1+z4,s45,z4]-SB[z6,-1+z4,s45,-s456+s56+s456 z4]+SB[z6,-1+z4,s45,z6]-SB[z6,-1+z4,s45,-1+z4+z6]-SB[z6,-1+z4,s56,s56]+SB[z6,-1+z4,s56,-s456+s56+s456 z4]+2 SB[z6,-1+z4,-1+z4,s56]+2 SB[z6,-1+z4,-1+z4,z4]-2 SB[z6,-1+z4,-1+z4,-s456+s56+s456 z4]+2 SB[z6,-1+z4,-1+z4,z6]-2 SB[z6,-1+z4,-1+z4,-1+z4+z6]+SB[z6,-1+z4,z4,z4]+SB[z6,-1+z4,z4,z6]-SB[z6,-1+z4,z4,-1+z4+z6]-SB[z6,-1+z4,-s456+s56+s456 z4,z4]-SB[z6,-1+z4,-s456+s56+s456 z4,z6]+SB[z6,-1+z4,-s456+s56+s456 z4,-1+z4+z6]+SB[z6,-1+z4,z6,z4]+SB[z6,-1+z4,z6,z6]-SB[z6,-1+z4,z6,-1+z4+z6]-SB[z6,-1+z4,-1+z4+z6,s56]-2 SB[z6,-1+z4,-1+z4+z6,z4]+SB[z6,-1+z4,-1+z4+z6,-s456+s56+s456 z4]-2 SB[z6,-1+z4,-1+z4+z6,z6]+2 SB[z6,-1+z4,-1+z4+z6,-1+z4+z6]+SB[z6,-1+z4,Wb[1],Wb[2]]+SB[z6,-1+z4,Wb[2],Wb[2]]-SB[z6,-1+z6,s45,s45]+SB[z6,-1+z6,s45,s45-s456+s456 z6]+SB[z6,-1+z6,s56,s45]+SB[z6,-1+z6,s56,z4]+SB[z6,-1+z6,s56,z6]-SB[z6,-1+z6,s56,-1+z4+z6]-SB[z6,-1+z6,s56,s45-s456+s456 z6]+SB[z6,-1+z6,z4,z4]+SB[z6,-1+z6,z4,z6]-SB[z6,-1+z6,z4,-1+z4+z6]+2 SB[z6,-1+z6,-1+z6,s45]+2 SB[z6,-1+z6,-1+z6,z4]+2 SB[z6,-1+z6,-1+z6,z6]-2 SB[z6,-1+z6,-1+z6,-1+z4+z6]-2 SB[z6,-1+z6,-1+z6,s45-s456+s456 z6]+SB[z6,-1+z6,z6,z4]+SB[z6,-1+z6,z6,z6]-SB[z6,-1+z6,z6,-1+z4+z6]-SB[z6,-1+z6,-1+z4+z6,s45]-2 SB[z6,-1+z6,-1+z4+z6,z4]-2 SB[z6,-1+z6,-1+z4+z6,z6]+2 SB[z6,-1+z6,-1+z4+z6,-1+z4+z6]+SB[z6,-1+z6,-1+z4+z6,s45-s456+s456 z6]-SB[z6,-1+z6,s45-s456+s456 z6,z4]-SB[z6,-1+z6,s45-s456+s456 z6,z6]+SB[z6,-1+z6,s45-s456+s456 z6,-1+z4+z6]+SB[z6,-1+z6,Wb[2],Wb[2]]-SB[z6,-1+z6,Wb[3],Wb[2]]+SB[z6,-1+z4+z6,s45,s45]-SB[z6,-1+z4+z6,s45,s45-s456+s456 z6]-SB[z6,-1+z4+z6,s456,s45]-SB[z6,-1+z4+z6,s456,s56]+SB[z6,-1+z4+z6,s456,-s456+s56+s456 z4]+SB[z6,-1+z4+z6,s456,s45-s456+s456 z6]+SB[z6,-1+z4+z6,s56,s56]-SB[z6,-1+z4+z6,s56,-s456+s56+s456 z4]-SB[z6,-1+z4+z6,-1+z4,s56]-SB[z6,-1+z4+z6,-1+z4,z4]+SB[z6,-1+z4+z6,-1+z4,-s456+s56+s456 z4]-SB[z6,-1+z4+z6,-1+z4,z6]+SB[z6,-1+z4+z6,-1+z4,-1+z4+z6]-SB[z6,-1+z4+z6,z4,z4]-SB[z6,-1+z4+z6,z4,z6]+SB[z6,-1+z4+z6,z4,-1+z4+z6]-SB[z6,-1+z4+z6,-1+z6,s45]-SB[z6,-1+z4+z6,-1+z6,z4]-SB[z6,-1+z4+z6,-1+z6,z6]+SB[z6,-1+z4+z6,-1+z6,-1+z4+z6]+SB[z6,-1+z4+z6,-1+z6,s45-s456+s456 z6]-SB[z6,-1+z4+z6,z6,z4]-SB[z6,-1+z4+z6,z6,z6]+SB[z6,-1+z4+z6,z6,-1+z4+z6]+2 SB[z6,-1+z4+z6,-1+z4+z6,z4]+2 SB[z6,-1+z4+z6,-1+z4+z6,z6]-2 SB[z6,-1+z4+z6,-1+z4+z6,-1+z4+z6]-SB[z6,-1+z4+z6,Wb[2],Wb[2]];


w1hat=SB[s45,s45,-s45+s456,-s45+s456]-SB[s45,s45,-s45+s456,s45-s456+s56]-SB[s45,s45,s56,-s45+s456]+SB[s45,s45,s56,s45-s456+s56]+SB[s45,s456,s45,s45]-SB[s45,s456,s45,s45+s56]-SB[s45,s456,-s45+s456,-s45+s456]+SB[s45,s456,-s45+s456,s45-s456+s56]-SB[s45,s456,s56,s45]+SB[s45,s456,s56,-s45+s456]+SB[s45,s456,s56,s45+s56]-SB[s45,s456,s56,s45-s456+s56]-SB[s45,-s45+s456,s45,s45]+SB[s45,-s45+s456,s45,-s45+s456]+SB[s45,-s45+s456,s45,s45+s56]-SB[s45,-s45+s456,s45,s45-s456+s56]+SB[s45,-s45+s456,s456,s45]-SB[s45,-s45+s456,s456,-s45+s456]-SB[s45,-s45+s456,s456,s45+s56]+SB[s45,-s45+s456,s456,s45-s456+s56]+SB[s45,-s45+s456,-s45+s456,-s45+s456]-SB[s45,-s45+s456,-s45+s456,s45-s456+s56]+SB[s45,-s45+s456,s56,s45]-SB[s45,-s45+s456,s56,s45+s56]-SB[s45,-s45+s456,s45-s456+s56,s45]-SB[s45,-s45+s456,s45-s456+s56,-s45+s456]+SB[s45,-s45+s456,s45-s456+s56,s45+s56]+SB[s45,-s45+s456,s45-s456+s56,s45-s456+s56]-SB[s45,s56,s45,-s45+s456]+SB[s45,s56,s45,s45-s456+s56]-SB[s45,s56,s456,s45]+SB[s45,s56,s456,-s45+s456]+SB[s45,s56,s456,s45+s56]-SB[s45,s56,s456,s45-s456+s56]-SB[s45,s56,-s45+s456,-s45+s456]+SB[s45,s56,-s45+s456,s45-s456+s56]+SB[s45,s56,s45-s456+s56,s45]+SB[s45,s56,s45-s456+s56,-s45+s456]-SB[s45,s56,s45-s456+s56,s45+s56]-SB[s45,s56,s45-s456+s56,s45-s456+s56]+SB[s456,s45,s45,-s45+s456]-SB[s456,s45,s45,s45-s456+s56]+SB[s456,s45,s456,s45]-SB[s456,s45,s456,-s45+s456]-SB[s456,s45,s456,s45+s56]+SB[s456,s45,s456,s45-s456+s56]+SB[s456,s45,s56,-s45+s456]-SB[s456,s45,s56,s45-s456+s56]-SB[s456,s45,s45-s456+s56,s45]-SB[s456,s45,s45-s456+s56,-s45+s456]+SB[s456,s45,s45-s456+s56,s45+s56]+SB[s456,s45,s45-s456+s56,s45-s456+s56]+SB[s456,-s45+s456,s45,s45]-SB[s456,-s45+s456,s45,-s45+s456]-SB[s456,-s45+s456,s45,s45+s56]+SB[s456,-s45+s456,s45,s45-s456+s56]-SB[s456,-s45+s456,s456,s45]+SB[s456,-s45+s456,s456,-s45+s456]+SB[s456,-s45+s456,s456,s45+s56]-SB[s456,-s45+s456,s456,s45-s456+s56]-SB[s456,-s45+s456,-s45+s456,-s45+s456]+SB[s456,-s45+s456,-s45+s456,s45-s456+s56]-SB[s456,-s45+s456,s56,s45]+SB[s456,-s45+s456,s56,s45+s56]+SB[s456,-s45+s456,s45-s456+s56,s45]+SB[s456,-s45+s456,s45-s456+s56,-s45+s456]-SB[s456,-s45+s456,s45-s456+s56,s45+s56]-SB[s456,-s45+s456,s45-s456+s56,s45-s456+s56]+SB[s456,s56,s45,-s45+s456]-SB[s456,s56,s45,s45-s456+s56]+SB[s456,s56,s456,s45]-SB[s456,s56,s456,-s45+s456]-SB[s456,s56,s456,s45+s56]+SB[s456,s56,s456,s45-s456+s56]+SB[s456,s56,-s45+s456,-s45+s456]-SB[s456,s56,-s45+s456,s45-s456+s56]-SB[s456,s56,s45-s456+s56,s45]-SB[s456,s56,s45-s456+s56,-s45+s456]+SB[s456,s56,s45-s456+s56,s45+s56]+SB[s456,s56,s45-s456+s56,s45-s456+s56]-SB[s456,-s456+s56,s45,s45]-SB[s456,-s456+s56,s45,-s45+s456]+SB[s456,-s456+s56,s45,s45+s56]+SB[s456,-s456+s56,s45,s45-s456+s56]-SB[s456,-s456+s56,s456,s45]+SB[s456,-s456+s56,s456,-s45+s456]+SB[s456,-s456+s56,s456,s45+s56]-SB[s456,-s456+s56,s456,s45-s456+s56]+SB[s456,-s456+s56,s56,s45]-SB[s456,-s456+s56,s56,-s45+s456]-SB[s456,-s456+s56,s56,s45+s56]+SB[s456,-s456+s56,s56,s45-s456+s56]+SB[s456,-s456+s56,s45-s456+s56,s45]+SB[s456,-s456+s56,s45-s456+s56,-s45+s456]-SB[s456,-s456+s56,s45-s456+s56,s45+s56]-SB[s456,-s456+s56,s45-s456+s56,s45-s456+s56]-SB[s56,s45,s45,-s45+s456]+SB[s56,s45,s45,s45-s456+s56]-SB[s56,s45,s456,s45]+SB[s56,s45,s456,-s45+s456]+SB[s56,s45,s456,s45+s56]-SB[s56,s45,s456,s45-s456+s56]-SB[s56,s45,-s45+s456,-s45+s456]+SB[s56,s45,-s45+s456,s45-s456+s56]+SB[s56,s45,s45-s456+s56,s45]+SB[s56,s45,s45-s456+s56,-s45+s456]-SB[s56,s45,s45-s456+s56,s45+s56]-SB[s56,s45,s45-s456+s56,s45-s456+s56]-SB[s56,s456,s45,s45]+SB[s56,s456,s45,s45+s56]+SB[s56,s456,-s45+s456,-s45+s456]-SB[s56,s456,-s45+s456,s45-s456+s56]+SB[s56,s456,s56,s45]-SB[s56,s456,s56,-s45+s456]-SB[s56,s456,s56,s45+s56]+SB[s56,s456,s56,s45-s456+s56]+SB[s56,-s456+s56,s45,s45]+SB[s56,-s456+s56,s45,-s45+s456]-SB[s56,-s456+s56,s45,s45+s56]-SB[s56,-s456+s56,s45,s45-s456+s56]+SB[s56,-s456+s56,s456,s45]-SB[s56,-s456+s56,s456,-s45+s456]-SB[s56,-s456+s56,s456,s45+s56]+SB[s56,-s456+s56,s456,s45-s456+s56]-SB[s56,-s456+s56,s56,s45]+SB[s56,-s456+s56,s56,-s45+s456]+SB[s56,-s456+s56,s56,s45+s56]-SB[s56,-s456+s56,s56,s45-s456+s56]-SB[s56,-s456+s56,s45-s456+s56,s45]-SB[s56,-s456+s56,s45-s456+s56,-s45+s456]+SB[s56,-s456+s56,s45-s456+s56,s45+s56]+SB[s56,-s456+s56,s45-s456+s56,s45-s456+s56];


w2hat=SB[s45,s45,-s45+s456,-s45+s456]+SB[s45,s45,-s45+s456,z4]-SB[s45,s45,-s45+s456,s45-s456+s456 z6]-SB[s45,s45,s56,s56]-SB[s45,s45,s56,z4]+SB[s45,s45,s56,s45-s456+s456 z6]+SB[s45,s45,z4,-s45+s456]-SB[s45,s45,z4,s56]-SB[s45,s45,s45-s456+s456 z6,-s45+s456]+SB[s45,s45,s45-s456+s456 z6,s56]+3/2 SB[s45,s456,s45,s45]-SB[s45,s456,s45,-s45+s456]+1/2 SB[s45,s456,s45,s56]+SB[s45,s456,s45,-s456+s56]-3/4 SB[s45,s456,s45,s45-s456+s56]+1/2 SB[s45,s456,s45,z4]-1/4 SB[s45,s456,s45,-s456+s56+s456 z4]+3/4 SB[s45,s456,s45,z6]-SB[s45,s456,s45,s45-s456+s456 z6]-3/4 SB[s45,s456,s45,Wb[1]]-3/4 SB[s45,s456,s45,Wb[2]]+3/4 SB[s45,s456,s45,Wb[4]]+3 SB[s45,s456,s456,s45]-4 SB[s45,s456,s456,-s45+s456]+3 SB[s45,s456,s456,s56]-2 SB[s45,s456,s456,-s456+s56]-SB[s45,s456,s456,-s456+s56+s456 z4]+SB[s45,s456,s456,s45-s456+s456 z6]+SB[s45,s456,s456,Wb[1]]-SB[s45,s456,s456,Wb[3]]-3 SB[s45,s456,-s45+s456,s45]+3 SB[s45,s456,-s45+s456,-s45+s456]-2 SB[s45,s456,-s45+s456,s56]+SB[s45,s456,-s45+s456,s45-s456+s56]-SB[s45,s456,-s45+s456,z4]+SB[s45,s456,-s45+s456,-s456+s56+s456 z4]+SB[s45,s456,-s45+s456,Wb[2]]+SB[s45,s456,-s45+s456,Wb[3]]-SB[s45,s456,-s45+s456,Wb[4]]+1/2 SB[s45,s456,s56,s45]-SB[s45,s456,s56,-s45+s456]+1/2 SB[s45,s456,s56,s56]+2 SB[s45,s456,s56,-s456+s56]-3/4 SB[s45,s456,s56,s45-s456+s56]+1/2 SB[s45,s456,s56,z4]-1/4 SB[s45,s456,s56,-s456+s56+s456 z4]+3/4 SB[s45,s456,s56,z6]-SB[s45,s456,s56,s45-s456+s456 z6]-3/4 SB[s45,s456,s56,Wb[1]]-3/4 SB[s45,s456,s56,Wb[2]]+3/4 SB[s45,s456,s56,Wb[4]]+1/2 SB[s45,s456,-s456+s56,s45]+1/2 SB[s45,s456,-s456+s56,s56]-3 SB[s45,s456,-s456+s56,-s456+s56]+1/2 SB[s45,s456,-s456+s56,s45-s456+s56]-1/2 SB[s45,s456,-s456+s56,z4]+1/2 SB[s45,s456,-s456+s56,-s456+s56+s456 z4]-SB[s45,s456,-s456+s56,z6]+SB[s45,s456,-s456+s56,s45-s456+s456 z6]+1/2 SB[s45,s456,-s456+s56,Wb[1]]-1/2 SB[s45,s456,-s456+s56,Wb[4]]+SB[s45,s456,z4,s45]-SB[s45,s456,z4,-s45+s456]+SB[s45,s456,z4,s56]-SB[s45,s456,z4,-s456+s56]-SB[s45,s456,-s456+s56+s456 z4,s45]+SB[s45,s456,-s456+s56+s456 z4,-s45+s456]-SB[s45,s456,-s456+s56+s456 z4,s56]+SB[s45,s456,-s456+s56+s456 z4,-s456+s56]+1/4 SB[s45,s456,-s456+s56+s456 z4,s45-s456+s56]-1/4 SB[s45,s456,-s456+s56+s456 z4,-s456+s56+s456 z4]+1/4 SB[s45,s456,-s456+s56+s456 z4,z6]+1/4 SB[s45,s456,-s456+s56+s456 z4,Wb[1]]+3/4 SB[s45,s456,-s456+s56+s456 z4,Wb[2]]-1/4 SB[s45,s456,-s456+s56+s456 z4,Wb[4]]+3/2 SB[s45,s456,z6,s45]-2 SB[s45,s456,z6,-s45+s456]+3/2 SB[s45,s456,z6,s56]-SB[s45,s456,z6,-s456+s56]-1/2 SB[s45,s456,z6,-s456+s56+s456 z4]+1/2 SB[s45,s456,z6,s45-s456+s456 z6]+1/2 SB[s45,s456,z6,Wb[1]]-1/2 SB[s45,s456,z6,Wb[3]]-3/2 SB[s45,s456,s45-s456+s456 z6,s45]+2 SB[s45,s456,s45-s456+s456 z6,-s45+s456]-3/2 SB[s45,s456,s45-s456+s456 z6,s56]+SB[s45,s456,s45-s456+s456 z6,-s456+s56]-1/4 SB[s45,s456,s45-s456+s456 z6,s45-s456+s56]+1/2 SB[s45,s456,s45-s456+s456 z6,z4]+1/4 SB[s45,s456,s45-s456+s456 z6,-s456+s56+s456 z4]-3/4 SB[s45,s456,s45-s456+s456 z6,z6]-1/4 SB[s45,s456,s45-s456+s456 z6,Wb[1]]-1/4 SB[s45,s456,s45-s456+s456 z6,Wb[2]]+1/4 SB[s45,s456,s45-s456+s456 z6,Wb[4]]-1/4 SB[s45,s456,Wb[1],s45-s456+s56]+1/4 SB[s45,s456,Wb[1],-s456+s56+s456 z4]-1/4 SB[s45,s456,Wb[1],z6]-1/4 SB[s45,s456,Wb[1],Wb[1]]-3/4 SB[s45,s456,Wb[1],Wb[2]]+1/4 SB[s45,s456,Wb[1],Wb[4]]+1/4 SB[s45,s456,Wb[3],s45-s456+s56]-1/4 SB[s45,s456,Wb[3],-s456+s56+s456 z4]+1/4 SB[s45,s456,Wb[3],z6]+1/4 SB[s45,s456,Wb[3],Wb[1]]+3/4 SB[s45,s456,Wb[3],Wb[2]]-1/4 SB[s45,s456,Wb[3],Wb[4]]-SB[s45,-s45+s456,s45,s45]+2 SB[s45,-s45+s456,s45,-s45+s456]-SB[s45,-s45+s456,s45,-s456+s56]+1/2 SB[s45,-s45+s456,s45,s45-s456+s56]+3/4 SB[s45,-s45+s456,s45,z4]+1/4 SB[s45,-s45+s456,s45,-s456+s56+s456 z4]-1/4 SB[s45,-s45+s456,s45,z6]-3/4 SB[s45,-s45+s456,s45,s45-s456+s456 z6]+3/4 SB[s45,-s45+s456,s45,Wb[1]]+3/4 SB[s45,-s45+s456,s45,Wb[2]]-1/4 SB[s45,-s45+s456,s45,Wb[3]]-1/2 SB[s45,-s45+s456,s45,Wb[4]]-2 SB[s45,-s45+s456,s456,s45]+3 SB[s45,-s45+s456,s456,-s45+s456]-2 SB[s45,-s45+s456,s456,s56]+SB[s45,-s45+s456,s456,-s456+s56]+SB[s45,-s45+s456,s456,-s456+s56+s456 z4]-SB[s45,-s45+s456,s456,s45-s456+s456 z6]-SB[s45,-s45+s456,s456,Wb[1]]+SB[s45,-s45+s456,s456,Wb[3]]+7/2 SB[s45,-s45+s456,-s45+s456,s45]-9 SB[s45,-s45+s456,-s45+s456,-s45+s456]+7/2 SB[s45,-s45+s456,-s45+s456,s56]-1/2 SB[s45,-s45+s456,-s45+s456,s45-s456+s56]-2 SB[s45,-s45+s456,-s45+s456,z4]-1/2 SB[s45,-s45+s456,-s45+s456,z6]+5/2 SB[s45,-s45+s456,-s45+s456,s45-s456+s456 z6]-1/2 SB[s45,-s45+s456,-s45+s456,Wb[2]]-1/2 SB[s45,-s45+s456,-s45+s456,Wb[3]]+1/2 SB[s45,-s45+s456,-s45+s456,Wb[4]]+2 SB[s45,-s45+s456,s56,-s45+s456]-SB[s45,-s45+s456,s56,-s456+s56]+1/2 SB[s45,-s45+s456,s56,s45-s456+s56]+3/4 SB[s45,-s45+s456,s56,z4]-3/4 SB[s45,-s45+s456,s56,-s456+s56+s456 z4]+3/4 SB[s45,-s45+s456,s56,z6]-3/4 SB[s45,-s45+s456,s56,s45-s456+s456 z6]+3/4 SB[s45,-s45+s456,s56,Wb[1]]+3/4 SB[s45,-s45+s456,s56,Wb[2]]-1/4 SB[s45,-s45+s456,s56,Wb[3]]-1/2 SB[s45,-s45+s456,s56,Wb[4]]-SB[s45,-s45+s456,s45-s456+s56,s45]+SB[s45,-s45+s456,s45-s456+s56,-s45+s456]-SB[s45,-s45+s456,s45-s456+s56,s56]+SB[s45,-s45+s456,s45-s456+s56,-s456+s56]-1/2 SB[s45,-s45+s456,s45-s456+s56,s45-s456+s56]-1/4 SB[s45,-s45+s456,s45-s456+s56,z4]+1/4 SB[s45,-s45+s456,s45-s456+s56,-s456+s56+s456 z4]-1/4 SB[s45,-s45+s456,s45-s456+s56,z6]+1/4 SB[s45,-s45+s456,s45-s456+s56,s45-s456+s456 z6]-1/4 SB[s45,-s45+s456,s45-s456+s56,Wb[1]]-1/4 SB[s45,-s45+s456,s45-s456+s56,Wb[2]]-1/4 SB[s45,-s45+s456,s45-s456+s56,Wb[3]]+1/2 SB[s45,-s45+s456,s45-s456+s56,Wb[4]]-SB[s45,-s45+s456,-1+z4,s56]-SB[s45,-s45+s456,-1+z4,z4]+SB[s45,-s45+s456,-1+z4,-s456+s56+s456 z4]-SB[s45,-s45+s456,-1+z4,z6]+SB[s45,-s45+s456,-1+z4,-1+z4+z6]+SB[s45,-s45+s456,z4,s45]-2 SB[s45,-s45+s456,z4,-s45+s456]+SB[s45,-s45+s456,z4,s56]+SB[s45,-s45+s456,z4,z6]-SB[s45,-s45+s456,z4,-1+z4+z6]+1/2 SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,s45]+1/2 SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,s56]-1/2 SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]+1/2 SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,z4]-1/2 SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]-1/2 SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,Wb[1]]-SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,Wb[2]]+1/2 SB[s45,-s45+s456,s45-s456+s56-s45 z4+s456 z4,Wb[4]]-SB[s45,-s45+s456,-1+z6,s45]-SB[s45,-s45+s456,-1+z6,z4]-SB[s45,-s45+s456,-1+z6,z6]+SB[s45,-s45+s456,-1+z6,-1+z4+z6]+SB[s45,-s45+s456,-1+z6,s45-s456+s456 z6]-1/2 SB[s45,-s45+s456,z6,s45]+SB[s45,-s45+s456,z6,-s45+s456]+1/2 SB[s45,-s45+s456,z6,s56]+3/4 SB[s45,-s45+s456,z6,z4]+1/4 SB[s45,-s45+s456,z6,-s456+s56+s456 z4]+5/4 SB[s45,-s45+s456,z6,z6]-SB[s45,-s45+s456,z6,-1+z4+z6]-5/4 SB[s45,-s45+s456,z6,s45-s456+s456 z6]-1/4 SB[s45,-s45+s456,z6,Wb[1]]+1/4 SB[s45,-s45+s456,z6,Wb[2]]+1/4 SB[s45,-s45+s456,z6,Wb[3]]+SB[s45,-s45+s456,s45-s456+s456 z6,-s45+s456]-SB[s45,-s45+s456,s45-s456+s456 z6,s56]+1/2 SB[s45,-s45+s456,s45-s456+s456 z6,s45-s456+s56]+1/4 SB[s45,-s45+s456,s45-s456+s456 z6,z4]-1/4 SB[s45,-s45+s456,s45-s456+s456 z6,-s456+s56+s456 z4]+1/4 SB[s45,-s45+s456,s45-s456+s456 z6,z6]-1/4 SB[s45,-s45+s456,s45-s456+s456 z6,s45-s456+s456 z6]+1/4 SB[s45,-s45+s456,s45-s456+s456 z6,Wb[1]]+1/4 SB[s45,-s45+s456,s45-s456+s456 z6,Wb[2]]+1/4 SB[s45,-s45+s456,s45-s456+s456 z6,Wb[3]]-1/2 SB[s45,-s45+s456,s45-s456+s456 z6,Wb[4]]-1/2 SB[s45,-s45+s456,Wb[2],s45-s456+s56]-1/4 SB[s45,-s45+s456,Wb[2],z4]+1/4 SB[s45,-s45+s456,Wb[2],-s456+s56+s456 z4]-1/4 SB[s45,-s45+s456,Wb[2],z6]+1/4 SB[s45,-s45+s456,Wb[2],s45-s456+s456 z6]-1/4 SB[s45,-s45+s456,Wb[2],Wb[1]]-1/4 SB[s45,-s45+s456,Wb[2],Wb[2]]-1/4 SB[s45,-s45+s456,Wb[2],Wb[3]]+1/2 SB[s45,-s45+s456,Wb[2],Wb[4]]-1/2 SB[s45,-s45+s456,Wb[3],s45-s456+s56]-1/4 SB[s45,-s45+s456,Wb[3],z4]+1/4 SB[s45,-s45+s456,Wb[3],-s456+s56+s456 z4]-1/4 SB[s45,-s45+s456,Wb[3],z6]+1/4 SB[s45,-s45+s456,Wb[3],s45-s456+s456 z6]-1/4 SB[s45,-s45+s456,Wb[3],Wb[1]]-1/4 SB[s45,-s45+s456,Wb[3],Wb[2]]-1/4 SB[s45,-s45+s456,Wb[3],Wb[3]]+1/2 SB[s45,-s45+s456,Wb[3],Wb[4]]+1/2 SB[s45,-s45+s456,Wb[4],s45-s456+s56]+1/4 SB[s45,-s45+s456,Wb[4],z4]-1/4 SB[s45,-s45+s456,Wb[4],-s456+s56+s456 z4]+1/4 SB[s45,-s45+s456,Wb[4],z6]-1/4 SB[s45,-s45+s456,Wb[4],s45-s456+s456 z6]+1/4 SB[s45,-s45+s456,Wb[4],Wb[1]]+1/4 SB[s45,-s45+s456,Wb[4],Wb[2]]+1/4 SB[s45,-s45+s456,Wb[4],Wb[3]]-1/2 SB[s45,-s45+s456,Wb[4],Wb[4]]-SB[s45,s56,s45,s56]-SB[s45,s56,s45,z4]+SB[s45,s56,s45,s45-s456+s456 z6]-1/2 SB[s45,s56,-s45+s456,s45]+3 SB[s45,s56,-s45+s456,-s45+s456]-1/2 SB[s45,s56,-s45+s456,s56]-1/2 SB[s45,s56,-s45+s456,s45-s456+s56]+SB[s45,s56,-s45+s456,z4]-SB[s45,s56,-s45+s456,-s456+s56+s456 z4]+1/2 SB[s45,s56,-s45+s456,z6]-1/2 SB[s45,s56,-s45+s456,s45-s456+s456 z6]-1/2 SB[s45,s56,-s45+s456,Wb[2]]-1/2 SB[s45,s56,-s45+s456,Wb[3]]+1/2 SB[s45,s56,-s45+s456,Wb[4]]-SB[s45,s56,s56,s45]+SB[s45,s56,s56,-s456+s56+s456 z4]-SB[s45,s56,s56,z6]-1/2 SB[s45,s56,-s456+s56,s45]-1/2 SB[s45,s56,-s456+s56,s56]+3 SB[s45,s56,-s456+s56,-s456+s56]-1/2 SB[s45,s56,-s456+s56,s45-s456+s56]+1/2 SB[s45,s56,-s456+s56,z4]-1/2 SB[s45,s56,-s456+s56,-s456+s56+s456 z4]+SB[s45,s56,-s456+s56,z6]-SB[s45,s56,-s456+s56,s45-s456+s456 z6]-1/2 SB[s45,s56,-s456+s56,Wb[1]]+1/2 SB[s45,s56,-s456+s56,Wb[4]]+SB[s45,s56,s45-s456+s56,s45]-SB[s45,s56,s45-s456+s56,-s45+s456]+SB[s45,s56,s45-s456+s56,s56]-SB[s45,s56,s45-s456+s56,-s456+s56]+1/2 SB[s45,s56,s45-s456+s56,s45-s456+s56]+1/4 SB[s45,s56,s45-s456+s56,z4]-1/4 SB[s45,s56,s45-s456+s56,-s456+s56+s456 z4]+1/4 SB[s45,s56,s45-s456+s56,z6]-1/4 SB[s45,s56,s45-s456+s56,s45-s456+s456 z6]+1/4 SB[s45,s56,s45-s456+s56,Wb[1]]+1/4 SB[s45,s56,s45-s456+s56,Wb[2]]+1/4 SB[s45,s56,s45-s456+s56,Wb[3]]-1/2 SB[s45,s56,s45-s456+s56,Wb[4]]+SB[s45,s56,-1+z4,s56]+SB[s45,s56,-1+z4,z4]-SB[s45,s56,-1+z4,-s456+s56+s456 z4]+SB[s45,s56,-1+z4,z6]-SB[s45,s56,-1+z4,-1+z4+z6]-3/2 SB[s45,s56,z4,s45]+SB[s45,s56,z4,-s45+s456]-1/2 SB[s45,s56,z4,s56]+SB[s45,s56,z4,-s456+s56]-1/4 SB[s45,s56,z4,s45-s456+s56]-3/4 SB[s45,s56,z4,z4]-1/2 SB[s45,s56,z4,z6]+SB[s45,s56,z4,-1+z4+z6]+1/4 SB[s45,s56,z4,s45-s456+s456 z6]-1/4 SB[s45,s56,z4,Wb[3]]+1/4 SB[s45,s56,z4,Wb[4]]+SB[s45,s56,-s456+s56+s456 z4,s45]-SB[s45,s56,-s456+s56+s456 z4,-s45+s456]+SB[s45,s56,-s456+s56+s456 z4,s56]-SB[s45,s56,-s456+s56+s456 z4,-s456+s56]-1/4 SB[s45,s56,-s456+s56+s456 z4,s45-s456+s56]+1/4 SB[s45,s56,-s456+s56+s456 z4,-s456+s56+s456 z4]-1/4 SB[s45,s56,-s456+s56+s456 z4,z6]-1/4 SB[s45,s56,-s456+s56+s456 z4,Wb[1]]-3/4 SB[s45,s56,-s456+s56+s456 z4,Wb[2]]+1/4 SB[s45,s56,-s456+s56+s456 z4,Wb[4]]-1/2 SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,s45]-1/2 SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,s56]+1/2 SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]-1/2 SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,z4]+1/2 SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]+1/2 SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,Wb[1]]+SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,Wb[2]]-1/2 SB[s45,s56,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+SB[s45,s56,-1+z6,s45]+SB[s45,s56,-1+z6,z4]+SB[s45,s56,-1+z6,z6]-SB[s45,s56,-1+z6,-1+z4+z6]-SB[s45,s56,-1+z6,s45-s456+s456 z6]-1/2 SB[s45,s56,z6,s45]+SB[s45,s56,z6,-s45+s456]-3/2 SB[s45,s56,z6,s56]+SB[s45,s56,z6,-s456+s56]-1/4 SB[s45,s56,z6,s45-s456+s56]-1/2 SB[s45,s56,z6,z4]+1/4 SB[s45,s56,z6,-s456+s56+s456 z4]-3/4 SB[s45,s56,z6,z6]+SB[s45,s56,z6,-1+z4+z6]-1/4 SB[s45,s56,z6,Wb[1]]-1/4 SB[s45,s56,z6,Wb[2]]+1/4 SB[s45,s56,z6,Wb[4]]+SB[s45,s56,s45-s456+s456 z6,s45]-SB[s45,s56,s45-s456+s456 z6,-s45+s456]+SB[s45,s56,s45-s456+s456 z6,s56]-SB[s45,s56,s45-s456+s456 z6,-s456+s56]-1/4 SB[s45,s56,s45-s456+s456 z6,s45-s456+s56]-1/4 SB[s45,s56,s45-s456+s456 z6,z4]+1/4 SB[s45,s56,s45-s456+s456 z6,s45-s456+s456 z6]+1/2 SB[s45,s56,s45-s456+s456 z6,Wb[2]]-1/4 SB[s45,s56,s45-s456+s456 z6,Wb[3]]+1/4 SB[s45,s56,s45-s456+s456 z6,Wb[4]]-1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,s45]-1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,s56]+1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]-1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,z6]+1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]-1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]+1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]-1/2 SB[s45,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]+1/4 SB[s45,s56,Wb[1],s45-s456+s56]-1/4 SB[s45,s56,Wb[1],-s456+s56+s456 z4]+1/4 SB[s45,s56,Wb[1],z6]+1/4 SB[s45,s56,Wb[1],Wb[1]]+3/4 SB[s45,s56,Wb[1],Wb[2]]-1/4 SB[s45,s56,Wb[1],Wb[4]]+1/4 SB[s45,s56,Wb[2],s45-s456+s56]-1/4 SB[s45,s56,Wb[2],-s456+s56+s456 z4]+1/4 SB[s45,s56,Wb[2],z6]+1/4 SB[s45,s56,Wb[2],Wb[1]]+3/4 SB[s45,s56,Wb[2],Wb[2]]-1/4 SB[s45,s56,Wb[2],Wb[4]]+1/4 SB[s45,s56,Wb[3],s45-s456+s56]+1/4 SB[s45,s56,Wb[3],z4]-1/4 SB[s45,s56,Wb[3],s45-s456+s456 z6]-1/2 SB[s45,s56,Wb[3],Wb[2]]+1/4 SB[s45,s56,Wb[3],Wb[3]]-1/4 SB[s45,s56,Wb[3],Wb[4]]-1/2 SB[s45,s56,Wb[4],s45-s456+s56]-1/4 SB[s45,s56,Wb[4],z4]+1/4 SB[s45,s56,Wb[4],-s456+s56+s456 z4]-1/4 SB[s45,s56,Wb[4],z6]+1/4 SB[s45,s56,Wb[4],s45-s456+s456 z6]-1/4 SB[s45,s56,Wb[4],Wb[1]]-1/4 SB[s45,s56,Wb[4],Wb[2]]-1/4 SB[s45,s56,Wb[4],Wb[3]]+1/2 SB[s45,s56,Wb[4],Wb[4]]-SB[s45,-1+z4,-s45+s456,s56]-SB[s45,-1+z4,-s45+s456,z4]+SB[s45,-1+z4,-s45+s456,-s456+s56+s456 z4]-SB[s45,-1+z4,-s45+s456,z6]+SB[s45,-1+z4,-s45+s456,-1+z4+z6]+1/2 SB[s45,-1+z4,s56,s45]-SB[s45,-1+z4,s56,-s45+s456]+3/2 SB[s45,-1+z4,s56,s56]-SB[s45,-1+z4,s56,-s456+s56]+1/4 SB[s45,-1+z4,s56,s45-s456+s56]+1/2 SB[s45,-1+z4,s56,z4]-1/4 SB[s45,-1+z4,s56,-s456+s56+s456 z4]+3/4 SB[s45,-1+z4,s56,z6]-SB[s45,-1+z4,s56,-1+z4+z6]+1/4 SB[s45,-1+z4,s56,Wb[1]]+1/4 SB[s45,-1+z4,s56,Wb[2]]-1/4 SB[s45,-1+z4,s56,Wb[4]]+1/2 SB[s45,-1+z4,z4,s45]-SB[s45,-1+z4,z4,-s45+s456]+1/2 SB[s45,-1+z4,z4,s56]-SB[s45,-1+z4,z4,-s456+s56]+1/4 SB[s45,-1+z4,z4,s45-s456+s56]-1/2 SB[s45,-1+z4,z4,z4]+3/4 SB[s45,-1+z4,z4,-s456+s56+s456 z4]-1/4 SB[s45,-1+z4,z4,z6]+1/4 SB[s45,-1+z4,z4,Wb[1]]+1/4 SB[s45,-1+z4,z4,Wb[2]]-1/4 SB[s45,-1+z4,z4,Wb[4]]-SB[s45,-1+z4,-s456+s56+s456 z4,s45]+SB[s45,-1+z4,-s456+s56+s456 z4,-s45+s456]-SB[s45,-1+z4,-s456+s56+s456 z4,s56]+SB[s45,-1+z4,-s456+s56+s456 z4,-s456+s56]+1/4 SB[s45,-1+z4,-s456+s56+s456 z4,s45-s456+s56]-1/4 SB[s45,-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4]+1/4 SB[s45,-1+z4,-s456+s56+s456 z4,z6]+1/4 SB[s45,-1+z4,-s456+s56+s456 z4,Wb[1]]+3/4 SB[s45,-1+z4,-s456+s56+s456 z4,Wb[2]]-1/4 SB[s45,-1+z4,-s456+s56+s456 z4,Wb[4]]+1/2 SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,s45]+1/2 SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,s56]-1/2 SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]+1/2 SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,z4]-1/2 SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]-1/2 SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[1]]-SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[2]]+1/2 SB[s45,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+1/2 SB[s45,-1+z4,z6,s45]-SB[s45,-1+z4,z6,-s45+s456]+1/2 SB[s45,-1+z4,z6,s56]+1/4 SB[s45,-1+z4,z6,s45-s456+s56]-1/2 SB[s45,-1+z4,z6,z4]-1/4 SB[s45,-1+z4,z6,-s456+s56+s456 z4]+3/4 SB[s45,-1+z4,z6,z6]+1/4 SB[s45,-1+z4,z6,Wb[1]]+1/4 SB[s45,-1+z4,z6,Wb[2]]-1/4 SB[s45,-1+z4,z6,Wb[4]]-1/2 SB[s45,-1+z4,-1+z4+z6,s45]+SB[s45,-1+z4,-1+z4+z6,-s45+s456]-1/2 SB[s45,-1+z4,-1+z4+z6,s56]-1/4 SB[s45,-1+z4,-1+z4+z6,s45-s456+s56]+1/2 SB[s45,-1+z4,-1+z4+z6,z4]+1/4 SB[s45,-1+z4,-1+z4+z6,-s456+s56+s456 z4]-3/4 SB[s45,-1+z4,-1+z4+z6,z6]-1/4 SB[s45,-1+z4,-1+z4+z6,Wb[1]]-1/4 SB[s45,-1+z4,-1+z4+z6,Wb[2]]+1/4 SB[s45,-1+z4,-1+z4+z6,Wb[4]]-1/4 SB[s45,-1+z4,Wb[1],s45-s456+s56]+1/4 SB[s45,-1+z4,Wb[1],-s456+s56+s456 z4]-1/4 SB[s45,-1+z4,Wb[1],z6]-1/4 SB[s45,-1+z4,Wb[1],Wb[1]]-3/4 SB[s45,-1+z4,Wb[1],Wb[2]]+1/4 SB[s45,-1+z4,Wb[1],Wb[4]]-1/4 SB[s45,-1+z4,Wb[2],s45-s456+s56]+1/4 SB[s45,-1+z4,Wb[2],-s456+s56+s456 z4]-1/4 SB[s45,-1+z4,Wb[2],z6]-1/4 SB[s45,-1+z4,Wb[2],Wb[1]]-3/4 SB[s45,-1+z4,Wb[2],Wb[2]]+1/4 SB[s45,-1+z4,Wb[2],Wb[4]]+SB[s45,z4,s45,-s45+s456]-SB[s45,z4,s45,s56]+SB[s45,z4,s456,s45]-SB[s45,z4,s456,-s45+s456]+SB[s45,z4,s456,s56]-SB[s45,z4,s456,-s456+s56]+SB[s45,z4,-s45+s456,s45]-2 SB[s45,z4,-s45+s456,-s45+s456]+SB[s45,z4,-s45+s456,s56]+SB[s45,z4,-s45+s456,z6]-SB[s45,z4,-s45+s456,-1+z4+z6]-3/2 SB[s45,z4,s56,s45]+SB[s45,z4,s56,-s45+s456]-1/2 SB[s45,z4,s56,s56]+SB[s45,z4,s56,-s456+s56]-1/4 SB[s45,z4,s56,s45-s456+s56]-3/4 SB[s45,z4,s56,z4]-1/2 SB[s45,z4,s56,z6]+SB[s45,z4,s56,-1+z4+z6]+1/4 SB[s45,z4,s56,s45-s456+s456 z6]-1/4 SB[s45,z4,s56,Wb[3]]+1/4 SB[s45,z4,s56,Wb[4]]+1/2 SB[s45,z4,-1+z4+z6,s45]-SB[s45,z4,-1+z4+z6,-s45+s456]+1/2 SB[s45,z4,-1+z4+z6,s56]-1/4 SB[s45,z4,-1+z4+z6,s45-s456+s56]-3/4 SB[s45,z4,-1+z4+z6,z4]+1/2 SB[s45,z4,-1+z4+z6,z6]+1/4 SB[s45,z4,-1+z4+z6,s45-s456+s456 z6]-1/4 SB[s45,z4,-1+z4+z6,Wb[3]]+1/4 SB[s45,z4,-1+z4+z6,Wb[4]]-1/2 SB[s45,z4,s45-s456+s456 z6,s45]+SB[s45,z4,s45-s456+s456 z6,-s45+s456]-1/2 SB[s45,z4,s45-s456+s456 z6,s56]+1/4 SB[s45,z4,s45-s456+s456 z6,s45-s456+s56]+3/4 SB[s45,z4,s45-s456+s456 z6,z4]-1/2 SB[s45,z4,s45-s456+s456 z6,z6]-1/4 SB[s45,z4,s45-s456+s456 z6,s45-s456+s456 z6]+1/4 SB[s45,z4,s45-s456+s456 z6,Wb[3]]-1/4 SB[s45,z4,s45-s456+s456 z6,Wb[4]]-1/4 SB[s45,z4,Wb[3],s45-s456+s56]-1/4 SB[s45,z4,Wb[3],z4]+1/4 SB[s45,z4,Wb[3],s45-s456+s456 z6]+1/2 SB[s45,z4,Wb[3],Wb[2]]-1/4 SB[s45,z4,Wb[3],Wb[3]]+1/4 SB[s45,z4,Wb[3],Wb[4]]+1/2 SB[s45,-1+z6,s45,s45]+1/2 SB[s45,-1+z6,s45,s56]-1/4 SB[s45,-1+z6,s45,s45-s456+s56]+1/4 SB[s45,-1+z6,s45,z4]+1/2 SB[s45,-1+z6,s45,z6]-3/4 SB[s45,-1+z6,s45,s45-s456+s456 z6]-1/4 SB[s45,-1+z6,s45,Wb[3]]+1/4 SB[s45,-1+z6,s45,Wb[4]]-SB[s45,-1+z6,-s45+s456,s45]-SB[s45,-1+z6,-s45+s456,z4]-SB[s45,-1+z6,-s45+s456,z6]+SB[s45,-1+z6,-s45+s456,-1+z4+z6]+SB[s45,-1+z6,-s45+s456,s45-s456+s456 z6]+SB[s45,-1+z6,s56,s45]+SB[s45,-1+z6,s56,z4]+SB[s45,-1+z6,s56,z6]-SB[s45,-1+z6,s56,-1+z4+z6]-SB[s45,-1+z6,s56,s45-s456+s456 z6]+1/2 SB[s45,-1+z6,z4,s45]-SB[s45,-1+z6,z4,-s45+s456]+1/2 SB[s45,-1+z6,z4,s56]-1/4 SB[s45,-1+z6,z4,s45-s456+s56]-3/4 SB[s45,-1+z6,z4,z4]+1/2 SB[s45,-1+z6,z4,z6]+1/4 SB[s45,-1+z6,z4,s45-s456+s456 z6]-1/4 SB[s45,-1+z6,z4,Wb[3]]+1/4 SB[s45,-1+z6,z4,Wb[4]]+1/2 SB[s45,-1+z6,z6,s45]+1/2 SB[s45,-1+z6,z6,s56]-1/4 SB[s45,-1+z6,z6,s45-s456+s56]+1/4 SB[s45,-1+z6,z6,z4]+1/2 SB[s45,-1+z6,z6,z6]-3/4 SB[s45,-1+z6,z6,s45-s456+s456 z6]-1/4 SB[s45,-1+z6,z6,Wb[3]]+1/4 SB[s45,-1+z6,z6,Wb[4]]-1/2 SB[s45,-1+z6,-1+z4+z6,s45]+SB[s45,-1+z6,-1+z4+z6,-s45+s456]-1/2 SB[s45,-1+z6,-1+z4+z6,s56]+1/4 SB[s45,-1+z6,-1+z4+z6,s45-s456+s56]+3/4 SB[s45,-1+z6,-1+z4+z6,z4]-1/2 SB[s45,-1+z6,-1+z4+z6,z6]-1/4 SB[s45,-1+z6,-1+z4+z6,s45-s456+s456 z6]+1/4 SB[s45,-1+z6,-1+z4+z6,Wb[3]]-1/4 SB[s45,-1+z6,-1+z4+z6,Wb[4]]-1/4 SB[s45,-1+z6,s45-s456+s456 z6,s45-s456+s56]-1/4 SB[s45,-1+z6,s45-s456+s456 z6,z4]+1/4 SB[s45,-1+z6,s45-s456+s456 z6,s45-s456+s456 z6]+1/2 SB[s45,-1+z6,s45-s456+s456 z6,Wb[2]]-1/4 SB[s45,-1+z6,s45-s456+s456 z6,Wb[3]]+1/4 SB[s45,-1+z6,s45-s456+s456 z6,Wb[4]]-1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45]-1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s56]+1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]-1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,z6]+1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]-1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]+1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]-1/2 SB[s45,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]-1/4 SB[s45,-1+z6,Wb[2],s45-s456+s56]-1/4 SB[s45,-1+z6,Wb[2],z4]+1/4 SB[s45,-1+z6,Wb[2],s45-s456+s456 z6]+1/2 SB[s45,-1+z6,Wb[2],Wb[2]]-1/4 SB[s45,-1+z6,Wb[2],Wb[3]]+1/4 SB[s45,-1+z6,Wb[2],Wb[4]]+1/4 SB[s45,-1+z6,Wb[3],s45-s456+s56]+1/4 SB[s45,-1+z6,Wb[3],z4]-1/4 SB[s45,-1+z6,Wb[3],s45-s456+s456 z6]-1/2 SB[s45,-1+z6,Wb[3],Wb[2]]+1/4 SB[s45,-1+z6,Wb[3],Wb[3]]-1/4 SB[s45,-1+z6,Wb[3],Wb[4]]+3/2 SB[s45,z6,s456,s45]-2 SB[s45,z6,s456,-s45+s456]+3/2 SB[s45,z6,s456,s56]-SB[s45,z6,s456,-s456+s56]-1/2 SB[s45,z6,s456,-s456+s56+s456 z4]+1/2 SB[s45,z6,s456,s45-s456+s456 z6]+1/2 SB[s45,z6,s456,Wb[1]]-1/2 SB[s45,z6,s456,Wb[3]]-1/2 SB[s45,z6,-s45+s456,s45]+1/2 SB[s45,z6,-s45+s456,s56]+1/2 SB[s45,z6,-s45+s456,s45-s456+s56]+3/2 SB[s45,z6,-s45+s456,z6]-SB[s45,z6,-s45+s456,-1+z4+z6]-1/2 SB[s45,z6,-s45+s456,s45-s456+s456 z6]+1/2 SB[s45,z6,-s45+s456,Wb[2]]+1/2 SB[s45,z6,-s45+s456,Wb[3]]-1/2 SB[s45,z6,-s45+s456,Wb[4]]-1/2 SB[s45,z6,s56,s45]+SB[s45,z6,s56,-s45+s456]-3/2 SB[s45,z6,s56,s56]+SB[s45,z6,s56,-s456+s56]-1/4 SB[s45,z6,s56,s45-s456+s56]-1/2 SB[s45,z6,s56,z4]+1/4 SB[s45,z6,s56,-s456+s56+s456 z4]-3/4 SB[s45,z6,s56,z6]+SB[s45,z6,s56,-1+z4+z6]-1/4 SB[s45,z6,s56,Wb[1]]-1/4 SB[s45,z6,s56,Wb[2]]+1/4 SB[s45,z6,s56,Wb[4]]+1/2 SB[s45,z6,-1+z4+z6,s45]-SB[s45,z6,-1+z4+z6,-s45+s456]+1/2 SB[s45,z6,-1+z4+z6,s56]+1/4 SB[s45,z6,-1+z4+z6,s45-s456+s56]-1/2 SB[s45,z6,-1+z4+z6,z4]-1/4 SB[s45,z6,-1+z4+z6,-s456+s56+s456 z4]+3/4 SB[s45,z6,-1+z4+z6,z6]+1/4 SB[s45,z6,-1+z4+z6,Wb[1]]+1/4 SB[s45,z6,-1+z4+z6,Wb[2]]-1/4 SB[s45,z6,-1+z4+z6,Wb[4]]-1/2 SB[s45,z6,s45-s456+s456 z6,s45]+SB[s45,z6,s45-s456+s456 z6,-s45+s456]-1/2 SB[s45,z6,s45-s456+s456 z6,s56]-1/4 SB[s45,z6,s45-s456+s456 z6,s45-s456+s56]+1/2 SB[s45,z6,s45-s456+s456 z6,z4]+1/4 SB[s45,z6,s45-s456+s456 z6,-s456+s56+s456 z4]-3/4 SB[s45,z6,s45-s456+s456 z6,z6]-1/4 SB[s45,z6,s45-s456+s456 z6,Wb[1]]-1/4 SB[s45,z6,s45-s456+s456 z6,Wb[2]]+1/4 SB[s45,z6,s45-s456+s456 z6,Wb[4]]+1/4 SB[s45,z6,Wb[3],s45-s456+s56]-1/4 SB[s45,z6,Wb[3],-s456+s56+s456 z4]+1/4 SB[s45,z6,Wb[3],z6]+1/4 SB[s45,z6,Wb[3],Wb[1]]+3/4 SB[s45,z6,Wb[3],Wb[2]]-1/4 SB[s45,z6,Wb[3],Wb[4]]-1/2 SB[s45,s45-s456+s456 z6,s45,s45]-SB[s45,s45-s456+s456 z6,s45,-s45+s456]+1/2 SB[s45,s45-s456+s456 z6,s45,s56]+1/4 SB[s45,s45-s456+s456 z6,s45,s45-s456+s56]-1/4 SB[s45,s45-s456+s456 z6,s45,z4]-1/2 SB[s45,s45-s456+s456 z6,s45,z6]+3/4 SB[s45,s45-s456+s456 z6,s45,s45-s456+s456 z6]+1/4 SB[s45,s45-s456+s456 z6,s45,Wb[3]]-1/4 SB[s45,s45-s456+s456 z6,s45,Wb[4]]-SB[s45,s45-s456+s456 z6,s456,s45]+SB[s45,s45-s456+s456 z6,s456,-s45+s456]-SB[s45,s45-s456+s456 z6,s456,s56]+SB[s45,s45-s456+s456 z6,s456,-s456+s56]+2 SB[s45,s45-s456+s456 z6,-s45+s456,-s45+s456]-SB[s45,s45-s456+s456 z6,-s45+s456,s56]+SB[s45,s45-s456+s456 z6,-s45+s456,z4]-SB[s45,s45-s456+s456 z6,-s45+s456,s45-s456+s456 z6]+1/2 SB[s45,s45-s456+s456 z6,s56,s45]-SB[s45,s45-s456+s456 z6,s56,-s45+s456]+1/2 SB[s45,s45-s456+s456 z6,s56,s56]-SB[s45,s45-s456+s456 z6,s56,-s456+s56]+1/4 SB[s45,s45-s456+s456 z6,s56,s45-s456+s56]-1/4 SB[s45,s45-s456+s456 z6,s56,z4]-1/2 SB[s45,s45-s456+s456 z6,s56,z6]+3/4 SB[s45,s45-s456+s456 z6,s56,s45-s456+s456 z6]+1/4 SB[s45,s45-s456+s456 z6,s56,Wb[3]]-1/4 SB[s45,s45-s456+s456 z6,s56,Wb[4]]-1/2 SB[s45,s45-s456+s456 z6,z4,s45]+SB[s45,s45-s456+s456 z6,z4,-s45+s456]-1/2 SB[s45,s45-s456+s456 z6,z4,s56]+1/4 SB[s45,s45-s456+s456 z6,z4,s45-s456+s56]+3/4 SB[s45,s45-s456+s456 z6,z4,z4]-1/2 SB[s45,s45-s456+s456 z6,z4,z6]-1/4 SB[s45,s45-s456+s456 z6,z4,s45-s456+s456 z6]+1/4 SB[s45,s45-s456+s456 z6,z4,Wb[3]]-1/4 SB[s45,s45-s456+s456 z6,z4,Wb[4]]-1/2 SB[s45,s45-s456+s456 z6,z6,s45]-1/2 SB[s45,s45-s456+s456 z6,z6,s56]+1/4 SB[s45,s45-s456+s456 z6,z6,s45-s456+s56]-1/4 SB[s45,s45-s456+s456 z6,z6,z4]-1/2 SB[s45,s45-s456+s456 z6,z6,z6]+3/4 SB[s45,s45-s456+s456 z6,z6,s45-s456+s456 z6]+1/4 SB[s45,s45-s456+s456 z6,z6,Wb[3]]-1/4 SB[s45,s45-s456+s456 z6,z6,Wb[4]]+1/2 SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,s45]-SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,-s45+s456]+1/2 SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,s56]-1/2 SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,z4]+1/2 SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,z6]-1/2 SB[s45,s45-s456+s456 z6,s45-s456+s456 z6,Wb[2]]+1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45]+1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s56]-1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]+1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,z6]-1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]+1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]-1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]+1/2 SB[s45,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]+1/4 SB[s45,s45-s456+s456 z6,Wb[2],s45-s456+s56]+1/4 SB[s45,s45-s456+s456 z6,Wb[2],z4]-1/4 SB[s45,s45-s456+s456 z6,Wb[2],s45-s456+s456 z6]-1/2 SB[s45,s45-s456+s456 z6,Wb[2],Wb[2]]+1/4 SB[s45,s45-s456+s456 z6,Wb[2],Wb[3]]-1/4 SB[s45,s45-s456+s456 z6,Wb[2],Wb[4]]+SB[s456,s45,s45,s56]+SB[s456,s45,s45,z4]-SB[s456,s45,s45,s45-s456+s456 z6]+1/2 SB[s456,s45,-s45+s456,s45]-4 SB[s456,s45,-s45+s456,-s45+s456]+1/2 SB[s456,s45,-s45+s456,s56]+1/2 SB[s456,s45,-s45+s456,s45-s456+s56]-2 SB[s456,s45,-s45+s456,z4]+SB[s456,s45,-s45+s456,-s456+s56+s456 z4]-1/2 SB[s456,s45,-s45+s456,z6]+3/2 SB[s456,s45,-s45+s456,s45-s456+s456 z6]+1/2 SB[s456,s45,-s45+s456,Wb[2]]+1/2 SB[s456,s45,-s45+s456,Wb[3]]-1/2 SB[s456,s45,-s45+s456,Wb[4]]+SB[s456,s45,s56,s45]+SB[s456,s45,s56,s56]+SB[s456,s45,s56,z4]-SB[s456,s45,s56,-s456+s56+s456 z4]+SB[s456,s45,s56,z6]-SB[s456,s45,s56,s45-s456+s456 z6]+1/2 SB[s456,s45,-s456+s56,s45]+1/2 SB[s456,s45,-s456+s56,s56]-3 SB[s456,s45,-s456+s56,-s456+s56]+1/2 SB[s456,s45,-s456+s56,s45-s456+s56]-1/2 SB[s456,s45,-s456+s56,z4]+1/2 SB[s456,s45,-s456+s56,-s456+s56+s456 z4]-SB[s456,s45,-s456+s56,z6]+SB[s456,s45,-s456+s56,s45-s456+s456 z6]+1/2 SB[s456,s45,-s456+s56,Wb[1]]-1/2 SB[s456,s45,-s456+s56,Wb[4]]-SB[s456,s45,s45-s456+s56,s45]+SB[s456,s45,s45-s456+s56,-s45+s456]-SB[s456,s45,s45-s456+s56,s56]+SB[s456,s45,s45-s456+s56,-s456+s56]-1/2 SB[s456,s45,s45-s456+s56,s45-s456+s56]-1/4 SB[s456,s45,s45-s456+s56,z4]+1/4 SB[s456,s45,s45-s456+s56,-s456+s56+s456 z4]-1/4 SB[s456,s45,s45-s456+s56,z6]+1/4 SB[s456,s45,s45-s456+s56,s45-s456+s456 z6]-1/4 SB[s456,s45,s45-s456+s56,Wb[1]]-1/4 SB[s456,s45,s45-s456+s56,Wb[2]]-1/4 SB[s456,s45,s45-s456+s56,Wb[3]]+1/2 SB[s456,s45,s45-s456+s56,Wb[4]]-SB[s456,s45,-1+z4,s56]-SB[s456,s45,-1+z4,z4]+SB[s456,s45,-1+z4,-s456+s56+s456 z4]-SB[s456,s45,-1+z4,z6]+SB[s456,s45,-1+z4,-1+z4+z6]+3/2 SB[s456,s45,z4,s45]-2 SB[s456,s45,z4,-s45+s456]+3/2 SB[s456,s45,z4,s56]-SB[s456,s45,z4,-s456+s56]+1/4 SB[s456,s45,z4,s45-s456+s56]+3/4 SB[s456,s45,z4,z4]+1/2 SB[s456,s45,z4,z6]-SB[s456,s45,z4,-1+z4+z6]-1/4 SB[s456,s45,z4,s45-s456+s456 z6]+1/4 SB[s456,s45,z4,Wb[3]]-1/4 SB[s456,s45,z4,Wb[4]]-SB[s456,s45,-s456+s56+s456 z4,s45]+SB[s456,s45,-s456+s56+s456 z4,-s45+s456]-SB[s456,s45,-s456+s56+s456 z4,s56]+SB[s456,s45,-s456+s56+s456 z4,-s456+s56]+1/4 SB[s456,s45,-s456+s56+s456 z4,s45-s456+s56]-1/4 SB[s456,s45,-s456+s56+s456 z4,-s456+s56+s456 z4]+1/4 SB[s456,s45,-s456+s56+s456 z4,z6]+1/4 SB[s456,s45,-s456+s56+s456 z4,Wb[1]]+3/4 SB[s456,s45,-s456+s56+s456 z4,Wb[2]]-1/4 SB[s456,s45,-s456+s56+s456 z4,Wb[4]]+1/2 SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,s45]+1/2 SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,s56]-1/2 SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]+1/2 SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,z4]-1/2 SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]-1/2 SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,Wb[1]]-SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,Wb[2]]+1/2 SB[s456,s45,s45-s456+s56-s45 z4+s456 z4,Wb[4]]-SB[s456,s45,-1+z6,s45]-SB[s456,s45,-1+z6,z4]-SB[s456,s45,-1+z6,z6]+SB[s456,s45,-1+z6,-1+z4+z6]+SB[s456,s45,-1+z6,s45-s456+s456 z6]+1/2 SB[s456,s45,z6,s45]-SB[s456,s45,z6,-s45+s456]+3/2 SB[s456,s45,z6,s56]-SB[s456,s45,z6,-s456+s56]+1/4 SB[s456,s45,z6,s45-s456+s56]+1/2 SB[s456,s45,z6,z4]-1/4 SB[s456,s45,z6,-s456+s56+s456 z4]+3/4 SB[s456,s45,z6,z6]-SB[s456,s45,z6,-1+z4+z6]+1/4 SB[s456,s45,z6,Wb[1]]+1/4 SB[s456,s45,z6,Wb[2]]-1/4 SB[s456,s45,z6,Wb[4]]-SB[s456,s45,s45-s456+s456 z6,s45]+2 SB[s456,s45,s45-s456+s456 z6,-s45+s456]-2 SB[s456,s45,s45-s456+s456 z6,s56]+SB[s456,s45,s45-s456+s456 z6,-s456+s56]+1/4 SB[s456,s45,s45-s456+s456 z6,s45-s456+s56]+1/4 SB[s456,s45,s45-s456+s456 z6,z4]-1/4 SB[s456,s45,s45-s456+s456 z6,s45-s456+s456 z6]-1/2 SB[s456,s45,s45-s456+s456 z6,Wb[2]]+1/4 SB[s456,s45,s45-s456+s456 z6,Wb[3]]-1/4 SB[s456,s45,s45-s456+s456 z6,Wb[4]]+1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,s45]+1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,s56]-1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]+1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,z6]-1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]+1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]-1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]+1/2 SB[s456,s45,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]-1/4 SB[s456,s45,Wb[1],s45-s456+s56]+1/4 SB[s456,s45,Wb[1],-s456+s56+s456 z4]-1/4 SB[s456,s45,Wb[1],z6]-1/4 SB[s456,s45,Wb[1],Wb[1]]-3/4 SB[s456,s45,Wb[1],Wb[2]]+1/4 SB[s456,s45,Wb[1],Wb[4]]-1/4 SB[s456,s45,Wb[2],s45-s456+s56]+1/4 SB[s456,s45,Wb[2],-s456+s56+s456 z4]-1/4 SB[s456,s45,Wb[2],z6]-1/4 SB[s456,s45,Wb[2],Wb[1]]-3/4 SB[s456,s45,Wb[2],Wb[2]]+1/4 SB[s456,s45,Wb[2],Wb[4]]-1/4 SB[s456,s45,Wb[3],s45-s456+s56]-1/4 SB[s456,s45,Wb[3],z4]+1/4 SB[s456,s45,Wb[3],s45-s456+s456 z6]+1/2 SB[s456,s45,Wb[3],Wb[2]]-1/4 SB[s456,s45,Wb[3],Wb[3]]+1/4 SB[s456,s45,Wb[3],Wb[4]]+1/2 SB[s456,s45,Wb[4],s45-s456+s56]+1/4 SB[s456,s45,Wb[4],z4]-1/4 SB[s456,s45,Wb[4],-s456+s56+s456 z4]+1/4 SB[s456,s45,Wb[4],z6]-1/4 SB[s456,s45,Wb[4],s45-s456+s456 z6]+1/4 SB[s456,s45,Wb[4],Wb[1]]+1/4 SB[s456,s45,Wb[4],Wb[2]]+1/4 SB[s456,s45,Wb[4],Wb[3]]-1/2 SB[s456,s45,Wb[4],Wb[4]]-2 SB[s456,s456,s45,s45]-SB[s456,s456,s45,-s45+s456]-SB[s456,s456,s45,s56]+3/2 SB[s456,s456,s45,s45-s456+s56]-5/4 SB[s456,s456,s45,z4]+5/4 SB[s456,s456,s45,-s456+s56+s456 z4]-5/4 SB[s456,s456,s45,z6]+5/4 SB[s456,s456,s45,s45-s456+s456 z6]+3/4 SB[s456,s456,s45,Wb[1]]+3/4 SB[s456,s456,s45,Wb[2]]+3/4 SB[s456,s456,s45,Wb[3]]-3/2 SB[s456,s456,s45,Wb[4]]-6 SB[s456,s456,s456,s45]+6 SB[s456,s456,s456,-s45+s456]-6 SB[s456,s456,s456,s56]+6 SB[s456,s456,s456,-s456+s56]+5/2 SB[s456,s456,-s45+s456,s45]+3/2 SB[s456,s456,-s45+s456,s56]-3/2 SB[s456,s456,-s45+s456,s45-s456+s56]+2 SB[s456,s456,-s45+s456,z4]-2 SB[s456,s456,-s45+s456,-s456+s56+s456 z4]+1/2 SB[s456,s456,-s45+s456,z6]-1/2 SB[s456,s456,-s45+s456,s45-s456+s456 z6]-3/2 SB[s456,s456,-s45+s456,Wb[2]]-3/2 SB[s456,s456,-s45+s456,Wb[3]]+3/2 SB[s456,s456,-s45+s456,Wb[4]]-SB[s456,s456,s56,s45]-2 SB[s456,s456,s56,s56]-SB[s456,s456,s56,-s456+s56]+3/2 SB[s456,s456,s56,s45-s456+s56]-5/4 SB[s456,s456,s56,z4]+5/4 SB[s456,s456,s56,-s456+s56+s456 z4]-5/4 SB[s456,s456,s56,z6]+5/4 SB[s456,s456,s56,s45-s456+s456 z6]+3/4 SB[s456,s456,s56,Wb[1]]+3/4 SB[s456,s456,s56,Wb[2]]+3/4 SB[s456,s456,s56,Wb[3]]-3/2 SB[s456,s456,s56,Wb[4]]+3/2 SB[s456,s456,-s456+s56,s45]+5/2 SB[s456,s456,-s456+s56,s56]-3/2 SB[s456,s456,-s456+s56,s45-s456+s56]+1/2 SB[s456,s456,-s456+s56,z4]-1/2 SB[s456,s456,-s456+s56,-s456+s56+s456 z4]+2 SB[s456,s456,-s456+s56,z6]-2 SB[s456,s456,-s456+s56,s45-s456+s456 z6]-3/2 SB[s456,s456,-s456+s56,Wb[1]]+3/2 SB[s456,s456,-s456+s56,Wb[4]]-5/2 SB[s456,s456,z4,s45]+2 SB[s456,s456,z4,-s45+s456]-5/2 SB[s456,s456,z4,s56]+3 SB[s456,s456,z4,-s456+s56]-1/2 SB[s456,s456,z4,-s456+s56+s456 z4]+1/2 SB[s456,s456,z4,s45-s456+s456 z6]+1/2 SB[s456,s456,z4,Wb[1]]-1/2 SB[s456,s456,z4,Wb[3]]+5/2 SB[s456,s456,-s456+s56+s456 z4,s45]-2 SB[s456,s456,-s456+s56+s456 z4,-s45+s456]+5/2 SB[s456,s456,-s456+s56+s456 z4,s56]-3 SB[s456,s456,-s456+s56+s456 z4,-s456+s56]+3/4 SB[s456,s456,-s456+s56+s456 z4,z4]+1/4 SB[s456,s456,-s456+s56+s456 z4,-s456+s56+s456 z4]-3/4 SB[s456,s456,-s456+s56+s456 z4,z6]-1/4 SB[s456,s456,-s456+s56+s456 z4,s45-s456+s456 z6]-1/4 SB[s456,s456,-s456+s56+s456 z4,Wb[1]]-3/4 SB[s456,s456,-s456+s56+s456 z4,Wb[2]]+1/4 SB[s456,s456,-s456+s56+s456 z4,Wb[3]]-5/2 SB[s456,s456,z6,s45]+3 SB[s456,s456,z6,-s45+s456]-5/2 SB[s456,s456,z6,s56]+2 SB[s456,s456,z6,-s456+s56]+1/2 SB[s456,s456,z6,-s456+s56+s456 z4]-1/2 SB[s456,s456,z6,s45-s456+s456 z6]-1/2 SB[s456,s456,z6,Wb[1]]+1/2 SB[s456,s456,z6,Wb[3]]+5/2 SB[s456,s456,s45-s456+s456 z6,s45]-3 SB[s456,s456,s45-s456+s456 z6,-s45+s456]+5/2 SB[s456,s456,s45-s456+s456 z6,s56]-2 SB[s456,s456,s45-s456+s456 z6,-s456+s56]-3/4 SB[s456,s456,s45-s456+s456 z6,z4]-1/4 SB[s456,s456,s45-s456+s456 z6,-s456+s56+s456 z4]+3/4 SB[s456,s456,s45-s456+s456 z6,z6]+1/4 SB[s456,s456,s45-s456+s456 z6,s45-s456+s456 z6]+1/4 SB[s456,s456,s45-s456+s456 z6,Wb[1]]+3/4 SB[s456,s456,s45-s456+s456 z6,Wb[2]]-1/4 SB[s456,s456,s45-s456+s456 z6,Wb[3]]-1/4 SB[s456,s456,Wb[1],z4]-1/4 SB[s456,s456,Wb[1],-s456+s56+s456 z4]+1/4 SB[s456,s456,Wb[1],z6]+1/4 SB[s456,s456,Wb[1],s45-s456+s456 z6]+1/4 SB[s456,s456,Wb[1],Wb[1]]+5/4 SB[s456,s456,Wb[1],Wb[2]]-1/4 SB[s456,s456,Wb[1],Wb[3]]+1/4 SB[s456,s456,Wb[3],z4]+1/4 SB[s456,s456,Wb[3],-s456+s56+s456 z4]-1/4 SB[s456,s456,Wb[3],z6]-1/4 SB[s456,s456,Wb[3],s45-s456+s456 z6]-1/4 SB[s456,s456,Wb[3],Wb[1]]-5/4 SB[s456,s456,Wb[3],Wb[2]]+1/4 SB[s456,s456,Wb[3],Wb[3]]+SB[s456,-s45+s456,s45,s45]-2 SB[s456,-s45+s456,s45,-s45+s456]+SB[s456,-s45+s456,s45,-s456+s56]-1/2 SB[s456,-s45+s456,s45,s45-s456+s56]-3/4 SB[s456,-s45+s456,s45,z4]-1/4 SB[s456,-s45+s456,s45,-s456+s56+s456 z4]+1/4 SB[s456,-s45+s456,s45,z6]+3/4 SB[s456,-s45+s456,s45,s45-s456+s456 z6]-3/4 SB[s456,-s45+s456,s45,Wb[1]]-3/4 SB[s456,-s45+s456,s45,Wb[2]]+1/4 SB[s456,-s45+s456,s45,Wb[3]]+1/2 SB[s456,-s45+s456,s45,Wb[4]]+2 SB[s456,-s45+s456,s456,s45]-3 SB[s456,-s45+s456,s456,-s45+s456]+2 SB[s456,-s45+s456,s456,s56]-SB[s456,-s45+s456,s456,-s456+s56]-SB[s456,-s45+s456,s456,-s456+s56+s456 z4]+SB[s456,-s45+s456,s456,s45-s456+s456 z6]+SB[s456,-s45+s456,s456,Wb[1]]-SB[s456,-s45+s456,s456,Wb[3]]-7/2 SB[s456,-s45+s456,-s45+s456,s45]+9 SB[s456,-s45+s456,-s45+s456,-s45+s456]-7/2 SB[s456,-s45+s456,-s45+s456,s56]+1/2 SB[s456,-s45+s456,-s45+s456,s45-s456+s56]+2 SB[s456,-s45+s456,-s45+s456,z4]+1/2 SB[s456,-s45+s456,-s45+s456,z6]-5/2 SB[s456,-s45+s456,-s45+s456,s45-s456+s456 z6]+1/2 SB[s456,-s45+s456,-s45+s456,Wb[2]]+1/2 SB[s456,-s45+s456,-s45+s456,Wb[3]]-1/2 SB[s456,-s45+s456,-s45+s456,Wb[4]]-2 SB[s456,-s45+s456,s56,-s45+s456]+SB[s456,-s45+s456,s56,-s456+s56]-1/2 SB[s456,-s45+s456,s56,s45-s456+s56]-3/4 SB[s456,-s45+s456,s56,z4]+3/4 SB[s456,-s45+s456,s56,-s456+s56+s456 z4]-3/4 SB[s456,-s45+s456,s56,z6]+3/4 SB[s456,-s45+s456,s56,s45-s456+s456 z6]-3/4 SB[s456,-s45+s456,s56,Wb[1]]-3/4 SB[s456,-s45+s456,s56,Wb[2]]+1/4 SB[s456,-s45+s456,s56,Wb[3]]+1/2 SB[s456,-s45+s456,s56,Wb[4]]+SB[s456,-s45+s456,s45-s456+s56,s45]-SB[s456,-s45+s456,s45-s456+s56,-s45+s456]+SB[s456,-s45+s456,s45-s456+s56,s56]-SB[s456,-s45+s456,s45-s456+s56,-s456+s56]+1/2 SB[s456,-s45+s456,s45-s456+s56,s45-s456+s56]+1/4 SB[s456,-s45+s456,s45-s456+s56,z4]-1/4 SB[s456,-s45+s456,s45-s456+s56,-s456+s56+s456 z4]+1/4 SB[s456,-s45+s456,s45-s456+s56,z6]-1/4 SB[s456,-s45+s456,s45-s456+s56,s45-s456+s456 z6]+1/4 SB[s456,-s45+s456,s45-s456+s56,Wb[1]]+1/4 SB[s456,-s45+s456,s45-s456+s56,Wb[2]]+1/4 SB[s456,-s45+s456,s45-s456+s56,Wb[3]]-1/2 SB[s456,-s45+s456,s45-s456+s56,Wb[4]]+SB[s456,-s45+s456,-1+z4,s56]+SB[s456,-s45+s456,-1+z4,z4]-SB[s456,-s45+s456,-1+z4,-s456+s56+s456 z4]+SB[s456,-s45+s456,-1+z4,z6]-SB[s456,-s45+s456,-1+z4,-1+z4+z6]-SB[s456,-s45+s456,z4,s45]+2 SB[s456,-s45+s456,z4,-s45+s456]-SB[s456,-s45+s456,z4,s56]-SB[s456,-s45+s456,z4,z6]+SB[s456,-s45+s456,z4,-1+z4+z6]-1/2 SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,s45]-1/2 SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,s56]+1/2 SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]-1/2 SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,z4]+1/2 SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]+1/2 SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,Wb[1]]+SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,Wb[2]]-1/2 SB[s456,-s45+s456,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+SB[s456,-s45+s456,-1+z6,s45]+SB[s456,-s45+s456,-1+z6,z4]+SB[s456,-s45+s456,-1+z6,z6]-SB[s456,-s45+s456,-1+z6,-1+z4+z6]-SB[s456,-s45+s456,-1+z6,s45-s456+s456 z6]+1/2 SB[s456,-s45+s456,z6,s45]-SB[s456,-s45+s456,z6,-s45+s456]-1/2 SB[s456,-s45+s456,z6,s56]-3/4 SB[s456,-s45+s456,z6,z4]-1/4 SB[s456,-s45+s456,z6,-s456+s56+s456 z4]-5/4 SB[s456,-s45+s456,z6,z6]+SB[s456,-s45+s456,z6,-1+z4+z6]+5/4 SB[s456,-s45+s456,z6,s45-s456+s456 z6]+1/4 SB[s456,-s45+s456,z6,Wb[1]]-1/4 SB[s456,-s45+s456,z6,Wb[2]]-1/4 SB[s456,-s45+s456,z6,Wb[3]]-SB[s456,-s45+s456,s45-s456+s456 z6,-s45+s456]+SB[s456,-s45+s456,s45-s456+s456 z6,s56]-1/2 SB[s456,-s45+s456,s45-s456+s456 z6,s45-s456+s56]-1/4 SB[s456,-s45+s456,s45-s456+s456 z6,z4]+1/4 SB[s456,-s45+s456,s45-s456+s456 z6,-s456+s56+s456 z4]-1/4 SB[s456,-s45+s456,s45-s456+s456 z6,z6]+1/4 SB[s456,-s45+s456,s45-s456+s456 z6,s45-s456+s456 z6]-1/4 SB[s456,-s45+s456,s45-s456+s456 z6,Wb[1]]-1/4 SB[s456,-s45+s456,s45-s456+s456 z6,Wb[2]]-1/4 SB[s456,-s45+s456,s45-s456+s456 z6,Wb[3]]+1/2 SB[s456,-s45+s456,s45-s456+s456 z6,Wb[4]]+1/2 SB[s456,-s45+s456,Wb[2],s45-s456+s56]+1/4 SB[s456,-s45+s456,Wb[2],z4]-1/4 SB[s456,-s45+s456,Wb[2],-s456+s56+s456 z4]+1/4 SB[s456,-s45+s456,Wb[2],z6]-1/4 SB[s456,-s45+s456,Wb[2],s45-s456+s456 z6]+1/4 SB[s456,-s45+s456,Wb[2],Wb[1]]+1/4 SB[s456,-s45+s456,Wb[2],Wb[2]]+1/4 SB[s456,-s45+s456,Wb[2],Wb[3]]-1/2 SB[s456,-s45+s456,Wb[2],Wb[4]]+1/2 SB[s456,-s45+s456,Wb[3],s45-s456+s56]+1/4 SB[s456,-s45+s456,Wb[3],z4]-1/4 SB[s456,-s45+s456,Wb[3],-s456+s56+s456 z4]+1/4 SB[s456,-s45+s456,Wb[3],z6]-1/4 SB[s456,-s45+s456,Wb[3],s45-s456+s456 z6]+1/4 SB[s456,-s45+s456,Wb[3],Wb[1]]+1/4 SB[s456,-s45+s456,Wb[3],Wb[2]]+1/4 SB[s456,-s45+s456,Wb[3],Wb[3]]-1/2 SB[s456,-s45+s456,Wb[3],Wb[4]]-1/2 SB[s456,-s45+s456,Wb[4],s45-s456+s56]-1/4 SB[s456,-s45+s456,Wb[4],z4]+1/4 SB[s456,-s45+s456,Wb[4],-s456+s56+s456 z4]-1/4 SB[s456,-s45+s456,Wb[4],z6]+1/4 SB[s456,-s45+s456,Wb[4],s45-s456+s456 z6]-1/4 SB[s456,-s45+s456,Wb[4],Wb[1]]-1/4 SB[s456,-s45+s456,Wb[4],Wb[2]]-1/4 SB[s456,-s45+s456,Wb[4],Wb[3]]+1/2 SB[s456,-s45+s456,Wb[4],Wb[4]]+SB[s456,s56,s45,s45]+SB[s456,s56,s45,s56]+SB[s456,s56,s45,z4]-SB[s456,s56,s45,-s456+s56+s456 z4]+SB[s456,s56,s45,z6]-SB[s456,s56,s45,s45-s456+s456 z6]+1/2 SB[s456,s56,-s45+s456,s45]-3 SB[s456,s56,-s45+s456,-s45+s456]+1/2 SB[s456,s56,-s45+s456,s56]+1/2 SB[s456,s56,-s45+s456,s45-s456+s56]-SB[s456,s56,-s45+s456,z4]+SB[s456,s56,-s45+s456,-s456+s56+s456 z4]-1/2 SB[s456,s56,-s45+s456,z6]+1/2 SB[s456,s56,-s45+s456,s45-s456+s456 z6]+1/2 SB[s456,s56,-s45+s456,Wb[2]]+1/2 SB[s456,s56,-s45+s456,Wb[3]]-1/2 SB[s456,s56,-s45+s456,Wb[4]]+SB[s456,s56,s56,s45]-SB[s456,s56,s56,-s456+s56+s456 z4]+SB[s456,s56,s56,z6]+1/2 SB[s456,s56,-s456+s56,s45]+1/2 SB[s456,s56,-s456+s56,s56]-4 SB[s456,s56,-s456+s56,-s456+s56]+1/2 SB[s456,s56,-s456+s56,s45-s456+s56]-1/2 SB[s456,s56,-s456+s56,z4]+3/2 SB[s456,s56,-s456+s56,-s456+s56+s456 z4]-2 SB[s456,s56,-s456+s56,z6]+SB[s456,s56,-s456+s56,s45-s456+s456 z6]+1/2 SB[s456,s56,-s456+s56,Wb[1]]-1/2 SB[s456,s56,-s456+s56,Wb[4]]-SB[s456,s56,s45-s456+s56,s45]+SB[s456,s56,s45-s456+s56,-s45+s456]-SB[s456,s56,s45-s456+s56,s56]+SB[s456,s56,s45-s456+s56,-s456+s56]-1/2 SB[s456,s56,s45-s456+s56,s45-s456+s56]-1/4 SB[s456,s56,s45-s456+s56,z4]+1/4 SB[s456,s56,s45-s456+s56,-s456+s56+s456 z4]-1/4 SB[s456,s56,s45-s456+s56,z6]+1/4 SB[s456,s56,s45-s456+s56,s45-s456+s456 z6]-1/4 SB[s456,s56,s45-s456+s56,Wb[1]]-1/4 SB[s456,s56,s45-s456+s56,Wb[2]]-1/4 SB[s456,s56,s45-s456+s56,Wb[3]]+1/2 SB[s456,s56,s45-s456+s56,Wb[4]]-SB[s456,s56,-1+z4,s56]-SB[s456,s56,-1+z4,z4]+SB[s456,s56,-1+z4,-s456+s56+s456 z4]-SB[s456,s56,-1+z4,z6]+SB[s456,s56,-1+z4,-1+z4+z6]+3/2 SB[s456,s56,z4,s45]-SB[s456,s56,z4,-s45+s456]+1/2 SB[s456,s56,z4,s56]-SB[s456,s56,z4,-s456+s56]+1/4 SB[s456,s56,z4,s45-s456+s56]+3/4 SB[s456,s56,z4,z4]+1/2 SB[s456,s56,z4,z6]-SB[s456,s56,z4,-1+z4+z6]-1/4 SB[s456,s56,z4,s45-s456+s456 z6]+1/4 SB[s456,s56,z4,Wb[3]]-1/4 SB[s456,s56,z4,Wb[4]]-2 SB[s456,s56,-s456+s56+s456 z4,s45]+SB[s456,s56,-s456+s56+s456 z4,-s45+s456]-SB[s456,s56,-s456+s56+s456 z4,s56]+2 SB[s456,s56,-s456+s56+s456 z4,-s456+s56]+1/4 SB[s456,s56,-s456+s56+s456 z4,s45-s456+s56]-1/4 SB[s456,s56,-s456+s56+s456 z4,-s456+s56+s456 z4]+1/4 SB[s456,s56,-s456+s56+s456 z4,z6]+1/4 SB[s456,s56,-s456+s56+s456 z4,Wb[1]]+3/4 SB[s456,s56,-s456+s56+s456 z4,Wb[2]]-1/4 SB[s456,s56,-s456+s56+s456 z4,Wb[4]]+1/2 SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,s45]+1/2 SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,s56]-1/2 SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]+1/2 SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,z4]-1/2 SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]-1/2 SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,Wb[1]]-SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,Wb[2]]+1/2 SB[s456,s56,s45-s456+s56-s45 z4+s456 z4,Wb[4]]-SB[s456,s56,-1+z6,s45]-SB[s456,s56,-1+z6,z4]-SB[s456,s56,-1+z6,z6]+SB[s456,s56,-1+z6,-1+z4+z6]+SB[s456,s56,-1+z6,s45-s456+s456 z6]+3/2 SB[s456,s56,z6,s45]-SB[s456,s56,z6,-s45+s456]+3/2 SB[s456,s56,z6,s56]-2 SB[s456,s56,z6,-s456+s56]+1/4 SB[s456,s56,z6,s45-s456+s56]+1/2 SB[s456,s56,z6,z4]-1/4 SB[s456,s56,z6,-s456+s56+s456 z4]+3/4 SB[s456,s56,z6,z6]-SB[s456,s56,z6,-1+z4+z6]+1/4 SB[s456,s56,z6,Wb[1]]+1/4 SB[s456,s56,z6,Wb[2]]-1/4 SB[s456,s56,z6,Wb[4]]-SB[s456,s56,s45-s456+s456 z6,s45]+SB[s456,s56,s45-s456+s456 z6,-s45+s456]-SB[s456,s56,s45-s456+s456 z6,s56]+SB[s456,s56,s45-s456+s456 z6,-s456+s56]+1/4 SB[s456,s56,s45-s456+s456 z6,s45-s456+s56]+1/4 SB[s456,s56,s45-s456+s456 z6,z4]-1/4 SB[s456,s56,s45-s456+s456 z6,s45-s456+s456 z6]-1/2 SB[s456,s56,s45-s456+s456 z6,Wb[2]]+1/4 SB[s456,s56,s45-s456+s456 z6,Wb[3]]-1/4 SB[s456,s56,s45-s456+s456 z6,Wb[4]]+1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,s45]+1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,s56]-1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]+1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,z6]-1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]+1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]-1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]+1/2 SB[s456,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]-1/4 SB[s456,s56,Wb[1],s45-s456+s56]+1/4 SB[s456,s56,Wb[1],-s456+s56+s456 z4]-1/4 SB[s456,s56,Wb[1],z6]-1/4 SB[s456,s56,Wb[1],Wb[1]]-3/4 SB[s456,s56,Wb[1],Wb[2]]+1/4 SB[s456,s56,Wb[1],Wb[4]]-1/4 SB[s456,s56,Wb[2],s45-s456+s56]+1/4 SB[s456,s56,Wb[2],-s456+s56+s456 z4]-1/4 SB[s456,s56,Wb[2],z6]-1/4 SB[s456,s56,Wb[2],Wb[1]]-3/4 SB[s456,s56,Wb[2],Wb[2]]+1/4 SB[s456,s56,Wb[2],Wb[4]]-1/4 SB[s456,s56,Wb[3],s45-s456+s56]-1/4 SB[s456,s56,Wb[3],z4]+1/4 SB[s456,s56,Wb[3],s45-s456+s456 z6]+1/2 SB[s456,s56,Wb[3],Wb[2]]-1/4 SB[s456,s56,Wb[3],Wb[3]]+1/4 SB[s456,s56,Wb[3],Wb[4]]+1/2 SB[s456,s56,Wb[4],s45-s456+s56]+1/4 SB[s456,s56,Wb[4],z4]-1/4 SB[s456,s56,Wb[4],-s456+s56+s456 z4]+1/4 SB[s456,s56,Wb[4],z6]-1/4 SB[s456,s56,Wb[4],s45-s456+s456 z6]+1/4 SB[s456,s56,Wb[4],Wb[1]]+1/4 SB[s456,s56,Wb[4],Wb[2]]+1/4 SB[s456,s56,Wb[4],Wb[3]]-1/2 SB[s456,s56,Wb[4],Wb[4]]+SB[s456,-s456+s56,s45,-s45+s456]-2 SB[s456,-s456+s56,s45,-s456+s56]-1/2 SB[s456,-s456+s56,s45,s45-s456+s56]-3/4 SB[s456,-s456+s56,s45,z4]+3/4 SB[s456,-s456+s56,s45,-s456+s56+s456 z4]-3/4 SB[s456,-s456+s56,s45,z6]+3/4 SB[s456,-s456+s56,s45,s45-s456+s456 z6]+1/4 SB[s456,-s456+s56,s45,Wb[1]]+1/4 SB[s456,-s456+s56,s45,Wb[2]]-3/4 SB[s456,-s456+s56,s45,Wb[3]]+1/2 SB[s456,-s456+s56,s45,Wb[4]]+2 SB[s456,-s456+s56,s456,s45]-SB[s456,-s456+s56,s456,-s45+s456]+2 SB[s456,-s456+s56,s456,s56]-3 SB[s456,-s456+s56,s456,-s456+s56]+SB[s456,-s456+s56,s456,-s456+s56+s456 z4]-SB[s456,-s456+s56,s456,s45-s456+s456 z6]-SB[s456,-s456+s56,s456,Wb[1]]+SB[s456,-s456+s56,s456,Wb[3]]+SB[s456,-s456+s56,s56,-s45+s456]+SB[s456,-s456+s56,s56,s56]-2 SB[s456,-s456+s56,s56,-s456+s56]-1/2 SB[s456,-s456+s56,s56,s45-s456+s56]+1/4 SB[s456,-s456+s56,s56,z4]+3/4 SB[s456,-s456+s56,s56,-s456+s56+s456 z4]-3/4 SB[s456,-s456+s56,s56,z6]-1/4 SB[s456,-s456+s56,s56,s45-s456+s456 z6]+1/4 SB[s456,-s456+s56,s56,Wb[1]]+1/4 SB[s456,-s456+s56,s56,Wb[2]]-3/4 SB[s456,-s456+s56,s56,Wb[3]]+1/2 SB[s456,-s456+s56,s56,Wb[4]]-7/2 SB[s456,-s456+s56,-s456+s56,s45]-7/2 SB[s456,-s456+s56,-s456+s56,s56]+9 SB[s456,-s456+s56,-s456+s56,-s456+s56]+1/2 SB[s456,-s456+s56,-s456+s56,s45-s456+s56]+1/2 SB[s456,-s456+s56,-s456+s56,z4]-5/2 SB[s456,-s456+s56,-s456+s56,-s456+s56+s456 z4]+2 SB[s456,-s456+s56,-s456+s56,z6]+1/2 SB[s456,-s456+s56,-s456+s56,Wb[1]]-1/2 SB[s456,-s456+s56,-s456+s56,Wb[4]]+SB[s456,-s456+s56,s45-s456+s56,s45]-SB[s456,-s456+s56,s45-s456+s56,-s45+s456]+SB[s456,-s456+s56,s45-s456+s56,s56]-SB[s456,-s456+s56,s45-s456+s56,-s456+s56]+1/2 SB[s456,-s456+s56,s45-s456+s56,s45-s456+s56]+1/4 SB[s456,-s456+s56,s45-s456+s56,z4]-1/4 SB[s456,-s456+s56,s45-s456+s56,-s456+s56+s456 z4]+1/4 SB[s456,-s456+s56,s45-s456+s56,z6]-1/4 SB[s456,-s456+s56,s45-s456+s56,s45-s456+s456 z6]+1/4 SB[s456,-s456+s56,s45-s456+s56,Wb[1]]+1/4 SB[s456,-s456+s56,s45-s456+s56,Wb[2]]+1/4 SB[s456,-s456+s56,s45-s456+s56,Wb[3]]-1/2 SB[s456,-s456+s56,s45-s456+s56,Wb[4]]+SB[s456,-s456+s56,-1+z4,s56]+SB[s456,-s456+s56,-1+z4,z4]-SB[s456,-s456+s56,-1+z4,-s456+s56+s456 z4]+SB[s456,-s456+s56,-1+z4,z6]-SB[s456,-s456+s56,-1+z4,-1+z4+z6]-1/2 SB[s456,-s456+s56,z4,s45]+1/2 SB[s456,-s456+s56,z4,s56]-SB[s456,-s456+s56,z4,-s456+s56]-5/4 SB[s456,-s456+s56,z4,z4]+5/4 SB[s456,-s456+s56,z4,-s456+s56+s456 z4]-3/4 SB[s456,-s456+s56,z4,z6]+SB[s456,-s456+s56,z4,-1+z4+z6]-1/4 SB[s456,-s456+s56,z4,s45-s456+s456 z6]-1/4 SB[s456,-s456+s56,z4,Wb[1]]+1/4 SB[s456,-s456+s56,z4,Wb[2]]+1/4 SB[s456,-s456+s56,z4,Wb[3]]+SB[s456,-s456+s56,-s456+s56+s456 z4,s45]-SB[s456,-s456+s56,-s456+s56+s456 z4,-s456+s56]-1/2 SB[s456,-s456+s56,-s456+s56+s456 z4,s45-s456+s56]-1/4 SB[s456,-s456+s56,-s456+s56+s456 z4,z4]+1/4 SB[s456,-s456+s56,-s456+s56+s456 z4,-s456+s56+s456 z4]-1/4 SB[s456,-s456+s56,-s456+s56+s456 z4,z6]+1/4 SB[s456,-s456+s56,-s456+s56+s456 z4,s45-s456+s456 z6]-1/4 SB[s456,-s456+s56,-s456+s56+s456 z4,Wb[1]]-1/4 SB[s456,-s456+s56,-s456+s56+s456 z4,Wb[2]]-1/4 SB[s456,-s456+s56,-s456+s56+s456 z4,Wb[3]]+1/2 SB[s456,-s456+s56,-s456+s56+s456 z4,Wb[4]]+SB[s456,-s456+s56,-1+z6,s45]+SB[s456,-s456+s56,-1+z6,z4]+SB[s456,-s456+s56,-1+z6,z6]-SB[s456,-s456+s56,-1+z6,-1+z4+z6]-SB[s456,-s456+s56,-1+z6,s45-s456+s456 z6]-SB[s456,-s456+s56,z6,s45]-SB[s456,-s456+s56,z6,s56]+2 SB[s456,-s456+s56,z6,-s456+s56]-SB[s456,-s456+s56,z6,z4]+SB[s456,-s456+s56,z6,-1+z4+z6]-1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s45]-1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s56]+1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]-1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,z6]+1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]-1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]+1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]-1/2 SB[s456,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]+1/2 SB[s456,-s456+s56,Wb[1],s45-s456+s56]+1/4 SB[s456,-s456+s56,Wb[1],z4]-1/4 SB[s456,-s456+s56,Wb[1],-s456+s56+s456 z4]+1/4 SB[s456,-s456+s56,Wb[1],z6]-1/4 SB[s456,-s456+s56,Wb[1],s45-s456+s456 z6]+1/4 SB[s456,-s456+s56,Wb[1],Wb[1]]+1/4 SB[s456,-s456+s56,Wb[1],Wb[2]]+1/4 SB[s456,-s456+s56,Wb[1],Wb[3]]-1/2 SB[s456,-s456+s56,Wb[1],Wb[4]]-1/2 SB[s456,-s456+s56,Wb[4],s45-s456+s56]-1/4 SB[s456,-s456+s56,Wb[4],z4]+1/4 SB[s456,-s456+s56,Wb[4],-s456+s56+s456 z4]-1/4 SB[s456,-s456+s56,Wb[4],z6]+1/4 SB[s456,-s456+s56,Wb[4],s45-s456+s456 z6]-1/4 SB[s456,-s456+s56,Wb[4],Wb[1]]-1/4 SB[s456,-s456+s56,Wb[4],Wb[2]]-1/4 SB[s456,-s456+s56,Wb[4],Wb[3]]+1/2 SB[s456,-s456+s56,Wb[4],Wb[4]]-SB[s456,-1+z4,s45,s56]-SB[s456,-1+z4,s45,z4]+SB[s456,-1+z4,s45,-s456+s56+s456 z4]-SB[s456,-1+z4,s45,z6]+SB[s456,-1+z4,s45,-1+z4+z6]+SB[s456,-1+z4,-s45+s456,s56]+SB[s456,-1+z4,-s45+s456,z4]-SB[s456,-1+z4,-s45+s456,-s456+s56+s456 z4]+SB[s456,-1+z4,-s45+s456,z6]-SB[s456,-1+z4,-s45+s456,-1+z4+z6]-SB[s456,-1+z4,s56,s45]+SB[s456,-1+z4,s56,-s45+s456]-2 SB[s456,-1+z4,s56,s56]+SB[s456,-1+z4,s56,-s456+s56]-SB[s456,-1+z4,s56,z4]+SB[s456,-1+z4,s56,-s456+s56+s456 z4]-SB[s456,-1+z4,s56,z6]+SB[s456,-1+z4,s56,-1+z4+z6]+SB[s456,-1+z4,-s456+s56,s56]+SB[s456,-1+z4,-s456+s56,z4]-SB[s456,-1+z4,-s456+s56,-s456+s56+s456 z4]+SB[s456,-1+z4,-s456+s56,z6]-SB[s456,-1+z4,-s456+s56,-1+z4+z6]-SB[s456,-1+z4,z4,s45]+SB[s456,-1+z4,z4,-s45+s456]-SB[s456,-1+z4,z4,s56]+SB[s456,-1+z4,z4,-s456+s56]+SB[s456,-1+z4,-s456+s56+s456 z4,s45]-SB[s456,-1+z4,-s456+s56+s456 z4,-s45+s456]+SB[s456,-1+z4,-s456+s56+s456 z4,s56]-SB[s456,-1+z4,-s456+s56+s456 z4,-s456+s56]-SB[s456,-1+z4,z6,s45]+SB[s456,-1+z4,z6,-s45+s456]-SB[s456,-1+z4,z6,s56]+SB[s456,-1+z4,z6,-s456+s56]+SB[s456,-1+z4,-1+z4+z6,s45]-SB[s456,-1+z4,-1+z4+z6,-s45+s456]+SB[s456,-1+z4,-1+z4+z6,s56]-SB[s456,-1+z4,-1+z4+z6,-s456+s56]+3/2 SB[s456,z4,s45,s45]-2 SB[s456,z4,s45,-s45+s456]+3/2 SB[s456,z4,s45,s56]-SB[s456,z4,s45,-s456+s56]+1/4 SB[s456,z4,s45,s45-s456+s56]+3/4 SB[s456,z4,s45,z4]+1/2 SB[s456,z4,s45,z6]-SB[s456,z4,s45,-1+z4+z6]-1/4 SB[s456,z4,s45,s45-s456+s456 z6]+1/4 SB[s456,z4,s45,Wb[3]]-1/4 SB[s456,z4,s45,Wb[4]]-5/2 SB[s456,z4,s456,s45]+2 SB[s456,z4,s456,-s45+s456]-5/2 SB[s456,z4,s456,s56]+3 SB[s456,z4,s456,-s456+s56]-1/2 SB[s456,z4,s456,-s456+s56+s456 z4]+1/2 SB[s456,z4,s456,s45-s456+s456 z6]+1/2 SB[s456,z4,s456,Wb[1]]-1/2 SB[s456,z4,s456,Wb[3]]-SB[s456,z4,-s45+s456,s45]+2 SB[s456,z4,-s45+s456,-s45+s456]-SB[s456,z4,-s45+s456,s56]-SB[s456,z4,-s45+s456,z6]+SB[s456,z4,-s45+s456,-1+z4+z6]+3/2 SB[s456,z4,s56,s45]-SB[s456,z4,s56,-s45+s456]+1/2 SB[s456,z4,s56,s56]-SB[s456,z4,s56,-s456+s56]+1/4 SB[s456,z4,s56,s45-s456+s56]+3/4 SB[s456,z4,s56,z4]+1/2 SB[s456,z4,s56,z6]-SB[s456,z4,s56,-1+z4+z6]-1/4 SB[s456,z4,s56,s45-s456+s456 z6]+1/4 SB[s456,z4,s56,Wb[3]]-1/4 SB[s456,z4,s56,Wb[4]]-1/2 SB[s456,z4,-s456+s56,s45]+1/2 SB[s456,z4,-s456+s56,s56]-1/2 SB[s456,z4,-s456+s56,s45-s456+s56]-3/2 SB[s456,z4,-s456+s56,z4]+1/2 SB[s456,z4,-s456+s56,-s456+s56+s456 z4]+SB[s456,z4,-s456+s56,-1+z4+z6]-1/2 SB[s456,z4,-s456+s56,Wb[1]]+1/2 SB[s456,z4,-s456+s56,Wb[4]]+1/2 SB[s456,z4,-s456+s56+s456 z4,s45]+1/2 SB[s456,z4,-s456+s56+s456 z4,s56]-SB[s456,z4,-s456+s56+s456 z4,-s456+s56]+1/4 SB[s456,z4,-s456+s56+s456 z4,s45-s456+s56]+3/4 SB[s456,z4,-s456+s56+s456 z4,z4]-1/2 SB[s456,z4,-s456+s56+s456 z4,z6]-1/4 SB[s456,z4,-s456+s56+s456 z4,s45-s456+s456 z6]+1/4 SB[s456,z4,-s456+s56+s456 z4,Wb[3]]-1/4 SB[s456,z4,-s456+s56+s456 z4,Wb[4]]-SB[s456,z4,-1+z4+z6,s45]+SB[s456,z4,-1+z4+z6,-s45+s456]-SB[s456,z4,-1+z4+z6,s56]+SB[s456,z4,-1+z4+z6,-s456+s56]+1/2 SB[s456,z4,s45-s456+s456 z6,s45]-SB[s456,z4,s45-s456+s456 z6,-s45+s456]+1/2 SB[s456,z4,s45-s456+s456 z6,s56]-1/4 SB[s456,z4,s45-s456+s456 z6,s45-s456+s56]-3/4 SB[s456,z4,s45-s456+s456 z6,z4]+1/2 SB[s456,z4,s45-s456+s456 z6,z6]+1/4 SB[s456,z4,s45-s456+s456 z6,s45-s456+s456 z6]-1/4 SB[s456,z4,s45-s456+s456 z6,Wb[3]]+1/4 SB[s456,z4,s45-s456+s456 z6,Wb[4]]-1/4 SB[s456,z4,Wb[1],s45-s456+s56]-1/4 SB[s456,z4,Wb[1],z4]+1/4 SB[s456,z4,Wb[1],s45-s456+s456 z6]+1/2 SB[s456,z4,Wb[1],Wb[2]]-1/4 SB[s456,z4,Wb[1],Wb[3]]+1/4 SB[s456,z4,Wb[1],Wb[4]]+1/4 SB[s456,z4,Wb[3],s45-s456+s56]+1/4 SB[s456,z4,Wb[3],z4]-1/4 SB[s456,z4,Wb[3],s45-s456+s456 z6]-1/2 SB[s456,z4,Wb[3],Wb[2]]+1/4 SB[s456,z4,Wb[3],Wb[3]]-1/4 SB[s456,z4,Wb[3],Wb[4]]-1/2 SB[s456,-s456+s56+s456 z4,s45,s45]+SB[s456,-s456+s56+s456 z4,s45,-s45+s456]-1/2 SB[s456,-s456+s56+s456 z4,s45,s56]+SB[s456,-s456+s56+s456 z4,s45,-s456+s56]-1/4 SB[s456,-s456+s56+s456 z4,s45,s45-s456+s56]+1/2 SB[s456,-s456+s56+s456 z4,s45,z4]-3/4 SB[s456,-s456+s56+s456 z4,s45,-s456+s56+s456 z4]+1/4 SB[s456,-s456+s56+s456 z4,s45,z6]-1/4 SB[s456,-s456+s56+s456 z4,s45,Wb[1]]-1/4 SB[s456,-s456+s56+s456 z4,s45,Wb[2]]+1/4 SB[s456,-s456+s56+s456 z4,s45,Wb[4]]+SB[s456,-s456+s56+s456 z4,s456,s45]-SB[s456,-s456+s56+s456 z4,s456,-s45+s456]+SB[s456,-s456+s56+s456 z4,s456,s56]-SB[s456,-s456+s56+s456 z4,s456,-s456+s56]-1/2 SB[s456,-s456+s56+s456 z4,s56,s45]+1/2 SB[s456,-s456+s56+s456 z4,s56,s56]+SB[s456,-s456+s56+s456 z4,s56,-s456+s56]-1/4 SB[s456,-s456+s56+s456 z4,s56,s45-s456+s56]+1/2 SB[s456,-s456+s56+s456 z4,s56,z4]-3/4 SB[s456,-s456+s56+s456 z4,s56,-s456+s56+s456 z4]+1/4 SB[s456,-s456+s56+s456 z4,s56,z6]-1/4 SB[s456,-s456+s56+s456 z4,s56,Wb[1]]-1/4 SB[s456,-s456+s56+s456 z4,s56,Wb[2]]+1/4 SB[s456,-s456+s56+s456 z4,s56,Wb[4]]+SB[s456,-s456+s56+s456 z4,-s456+s56,s45]-2 SB[s456,-s456+s56+s456 z4,-s456+s56,-s456+s56]+SB[s456,-s456+s56+s456 z4,-s456+s56,-s456+s56+s456 z4]-SB[s456,-s456+s56+s456 z4,-s456+s56,z6]+1/2 SB[s456,-s456+s56+s456 z4,z4,s45]+1/2 SB[s456,-s456+s56+s456 z4,z4,s56]-1/4 SB[s456,-s456+s56+s456 z4,z4,s45-s456+s56]+1/2 SB[s456,-s456+s56+s456 z4,z4,z4]-3/4 SB[s456,-s456+s56+s456 z4,z4,-s456+s56+s456 z4]+1/4 SB[s456,-s456+s56+s456 z4,z4,z6]-1/4 SB[s456,-s456+s56+s456 z4,z4,Wb[1]]-1/4 SB[s456,-s456+s56+s456 z4,z4,Wb[2]]+1/4 SB[s456,-s456+s56+s456 z4,z4,Wb[4]]-1/2 SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,s45]-1/2 SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,s56]+SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,-s456+s56]-1/2 SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,z4]+1/2 SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,z6]-1/2 SB[s456,-s456+s56+s456 z4,-s456+s56+s456 z4,Wb[2]]-1/2 SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s45]-1/2 SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s56]+1/2 SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]-1/2 SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,z4]+1/2 SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]+1/2 SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[1]]+SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[2]]-1/2 SB[s456,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+1/2 SB[s456,-s456+s56+s456 z4,z6,s45]+1/2 SB[s456,-s456+s56+s456 z4,z6,s56]-SB[s456,-s456+s56+s456 z4,z6,-s456+s56]-1/4 SB[s456,-s456+s56+s456 z4,z6,s45-s456+s56]+1/2 SB[s456,-s456+s56+s456 z4,z6,z4]+1/4 SB[s456,-s456+s56+s456 z4,z6,-s456+s56+s456 z4]-3/4 SB[s456,-s456+s56+s456 z4,z6,z6]-1/4 SB[s456,-s456+s56+s456 z4,z6,Wb[1]]-1/4 SB[s456,-s456+s56+s456 z4,z6,Wb[2]]+1/4 SB[s456,-s456+s56+s456 z4,z6,Wb[4]]+1/4 SB[s456,-s456+s56+s456 z4,Wb[2],s45-s456+s56]-1/4 SB[s456,-s456+s56+s456 z4,Wb[2],-s456+s56+s456 z4]+1/4 SB[s456,-s456+s56+s456 z4,Wb[2],z6]+1/4 SB[s456,-s456+s56+s456 z4,Wb[2],Wb[1]]+3/4 SB[s456,-s456+s56+s456 z4,Wb[2],Wb[2]]-1/4 SB[s456,-s456+s56+s456 z4,Wb[2],Wb[4]]-2 SB[s456,-1+z6,s45,s45]+SB[s456,-1+z6,s45,-s45+s456]-SB[s456,-1+z6,s45,s56]+SB[s456,-1+z6,s45,-s456+s56]-SB[s456,-1+z6,s45,z4]-SB[s456,-1+z6,s45,z6]+SB[s456,-1+z6,s45,-1+z4+z6]+SB[s456,-1+z6,s45,s45-s456+s456 z6]+SB[s456,-1+z6,-s45+s456,s45]+SB[s456,-1+z6,-s45+s456,z4]+SB[s456,-1+z6,-s45+s456,z6]-SB[s456,-1+z6,-s45+s456,-1+z4+z6]-SB[s456,-1+z6,-s45+s456,s45-s456+s456 z6]-SB[s456,-1+z6,s56,s45]-SB[s456,-1+z6,s56,z4]-SB[s456,-1+z6,s56,z6]+SB[s456,-1+z6,s56,-1+z4+z6]+SB[s456,-1+z6,s56,s45-s456+s456 z6]+SB[s456,-1+z6,-s456+s56,s45]+SB[s456,-1+z6,-s456+s56,z4]+SB[s456,-1+z6,-s456+s56,z6]-SB[s456,-1+z6,-s456+s56,-1+z4+z6]-SB[s456,-1+z6,-s456+s56,s45-s456+s456 z6]-SB[s456,-1+z6,z4,s45]+SB[s456,-1+z6,z4,-s45+s456]-SB[s456,-1+z6,z4,s56]+SB[s456,-1+z6,z4,-s456+s56]-SB[s456,-1+z6,z6,s45]+SB[s456,-1+z6,z6,-s45+s456]-SB[s456,-1+z6,z6,s56]+SB[s456,-1+z6,z6,-s456+s56]+SB[s456,-1+z6,-1+z4+z6,s45]-SB[s456,-1+z6,-1+z4+z6,-s45+s456]+SB[s456,-1+z6,-1+z4+z6,s56]-SB[s456,-1+z6,-1+z4+z6,-s456+s56]+SB[s456,-1+z6,s45-s456+s456 z6,s45]-SB[s456,-1+z6,s45-s456+s456 z6,-s45+s456]+SB[s456,-1+z6,s45-s456+s456 z6,s56]-SB[s456,-1+z6,s45-s456+s456 z6,-s456+s56]+1/2 SB[s456,z6,s45,s45]-SB[s456,z6,s45,-s45+s456]+3/2 SB[s456,z6,s45,s56]-SB[s456,z6,s45,-s456+s56]+1/4 SB[s456,z6,s45,s45-s456+s56]+1/2 SB[s456,z6,s45,z4]-1/4 SB[s456,z6,s45,-s456+s56+s456 z4]+3/4 SB[s456,z6,s45,z6]-SB[s456,z6,s45,-1+z4+z6]+1/4 SB[s456,z6,s45,Wb[1]]+1/4 SB[s456,z6,s45,Wb[2]]-1/4 SB[s456,z6,s45,Wb[4]]-5/2 SB[s456,z6,s456,s45]+3 SB[s456,z6,s456,-s45+s456]-5/2 SB[s456,z6,s456,s56]+2 SB[s456,z6,s456,-s456+s56]+1/2 SB[s456,z6,s456,-s456+s56+s456 z4]-1/2 SB[s456,z6,s456,s45-s456+s456 z6]-1/2 SB[s456,z6,s456,Wb[1]]+1/2 SB[s456,z6,s456,Wb[3]]+1/2 SB[s456,z6,-s45+s456,s45]-1/2 SB[s456,z6,-s45+s456,s56]-1/2 SB[s456,z6,-s45+s456,s45-s456+s56]-3/2 SB[s456,z6,-s45+s456,z6]+SB[s456,z6,-s45+s456,-1+z4+z6]+1/2 SB[s456,z6,-s45+s456,s45-s456+s456 z6]-1/2 SB[s456,z6,-s45+s456,Wb[2]]-1/2 SB[s456,z6,-s45+s456,Wb[3]]+1/2 SB[s456,z6,-s45+s456,Wb[4]]+3/2 SB[s456,z6,s56,s45]-SB[s456,z6,s56,-s45+s456]+3/2 SB[s456,z6,s56,s56]-2 SB[s456,z6,s56,-s456+s56]+1/4 SB[s456,z6,s56,s45-s456+s56]+1/2 SB[s456,z6,s56,z4]-1/4 SB[s456,z6,s56,-s456+s56+s456 z4]+3/4 SB[s456,z6,s56,z6]-SB[s456,z6,s56,-1+z4+z6]+1/4 SB[s456,z6,s56,Wb[1]]+1/4 SB[s456,z6,s56,Wb[2]]-1/4 SB[s456,z6,s56,Wb[4]]-SB[s456,z6,-s456+s56,s45]-SB[s456,z6,-s456+s56,s56]+2 SB[s456,z6,-s456+s56,-s456+s56]-SB[s456,z6,-s456+s56,z4]+SB[s456,z6,-s456+s56,-1+z4+z6]+1/2 SB[s456,z6,-s456+s56+s456 z4,s45]+1/2 SB[s456,z6,-s456+s56+s456 z4,s56]-SB[s456,z6,-s456+s56+s456 z4,-s456+s56]-1/4 SB[s456,z6,-s456+s56+s456 z4,s45-s456+s56]+1/2 SB[s456,z6,-s456+s56+s456 z4,z4]+1/4 SB[s456,z6,-s456+s56+s456 z4,-s456+s56+s456 z4]-3/4 SB[s456,z6,-s456+s56+s456 z4,z6]-1/4 SB[s456,z6,-s456+s56+s456 z4,Wb[1]]-1/4 SB[s456,z6,-s456+s56+s456 z4,Wb[2]]+1/4 SB[s456,z6,-s456+s56+s456 z4,Wb[4]]-SB[s456,z6,-1+z4+z6,s45]+SB[s456,z6,-1+z4+z6,-s45+s456]-SB[s456,z6,-1+z4+z6,s56]+SB[s456,z6,-1+z4+z6,-s456+s56]+1/2 SB[s456,z6,s45-s456+s456 z6,s45]-SB[s456,z6,s45-s456+s456 z6,-s45+s456]+1/2 SB[s456,z6,s45-s456+s456 z6,s56]+1/4 SB[s456,z6,s45-s456+s456 z6,s45-s456+s56]-1/2 SB[s456,z6,s45-s456+s456 z6,z4]-1/4 SB[s456,z6,s45-s456+s456 z6,-s456+s56+s456 z4]+3/4 SB[s456,z6,s45-s456+s456 z6,z6]+1/4 SB[s456,z6,s45-s456+s456 z6,Wb[1]]+1/4 SB[s456,z6,s45-s456+s456 z6,Wb[2]]-1/4 SB[s456,z6,s45-s456+s456 z6,Wb[4]]+1/4 SB[s456,z6,Wb[1],s45-s456+s56]-1/4 SB[s456,z6,Wb[1],-s456+s56+s456 z4]+1/4 SB[s456,z6,Wb[1],z6]+1/4 SB[s456,z6,Wb[1],Wb[1]]+3/4 SB[s456,z6,Wb[1],Wb[2]]-1/4 SB[s456,z6,Wb[1],Wb[4]]-1/4 SB[s456,z6,Wb[3],s45-s456+s56]+1/4 SB[s456,z6,Wb[3],-s456+s56+s456 z4]-1/4 SB[s456,z6,Wb[3],z6]-1/4 SB[s456,z6,Wb[3],Wb[1]]-3/4 SB[s456,z6,Wb[3],Wb[2]]+1/4 SB[s456,z6,Wb[3],Wb[4]]+1/2 SB[s456,s45-s456+s456 z6,s45,s45]+SB[s456,s45-s456+s456 z6,s45,-s45+s456]-1/2 SB[s456,s45-s456+s456 z6,s45,s56]-1/4 SB[s456,s45-s456+s456 z6,s45,s45-s456+s56]+1/4 SB[s456,s45-s456+s456 z6,s45,z4]+1/2 SB[s456,s45-s456+s456 z6,s45,z6]-3/4 SB[s456,s45-s456+s456 z6,s45,s45-s456+s456 z6]-1/4 SB[s456,s45-s456+s456 z6,s45,Wb[3]]+1/4 SB[s456,s45-s456+s456 z6,s45,Wb[4]]+SB[s456,s45-s456+s456 z6,s456,s45]-SB[s456,s45-s456+s456 z6,s456,-s45+s456]+SB[s456,s45-s456+s456 z6,s456,s56]-SB[s456,s45-s456+s456 z6,s456,-s456+s56]-2 SB[s456,s45-s456+s456 z6,-s45+s456,-s45+s456]+SB[s456,s45-s456+s456 z6,-s45+s456,s56]-SB[s456,s45-s456+s456 z6,-s45+s456,z4]+SB[s456,s45-s456+s456 z6,-s45+s456,s45-s456+s456 z6]-1/2 SB[s456,s45-s456+s456 z6,s56,s45]+SB[s456,s45-s456+s456 z6,s56,-s45+s456]-1/2 SB[s456,s45-s456+s456 z6,s56,s56]+SB[s456,s45-s456+s456 z6,s56,-s456+s56]-1/4 SB[s456,s45-s456+s456 z6,s56,s45-s456+s56]+1/4 SB[s456,s45-s456+s456 z6,s56,z4]+1/2 SB[s456,s45-s456+s456 z6,s56,z6]-3/4 SB[s456,s45-s456+s456 z6,s56,s45-s456+s456 z6]-1/4 SB[s456,s45-s456+s456 z6,s56,Wb[3]]+1/4 SB[s456,s45-s456+s456 z6,s56,Wb[4]]+1/2 SB[s456,s45-s456+s456 z6,z4,s45]-SB[s456,s45-s456+s456 z6,z4,-s45+s456]+1/2 SB[s456,s45-s456+s456 z6,z4,s56]-1/4 SB[s456,s45-s456+s456 z6,z4,s45-s456+s56]-3/4 SB[s456,s45-s456+s456 z6,z4,z4]+1/2 SB[s456,s45-s456+s456 z6,z4,z6]+1/4 SB[s456,s45-s456+s456 z6,z4,s45-s456+s456 z6]-1/4 SB[s456,s45-s456+s456 z6,z4,Wb[3]]+1/4 SB[s456,s45-s456+s456 z6,z4,Wb[4]]+1/2 SB[s456,s45-s456+s456 z6,z6,s45]+1/2 SB[s456,s45-s456+s456 z6,z6,s56]-1/4 SB[s456,s45-s456+s456 z6,z6,s45-s456+s56]+1/4 SB[s456,s45-s456+s456 z6,z6,z4]+1/2 SB[s456,s45-s456+s456 z6,z6,z6]-3/4 SB[s456,s45-s456+s456 z6,z6,s45-s456+s456 z6]-1/4 SB[s456,s45-s456+s456 z6,z6,Wb[3]]+1/4 SB[s456,s45-s456+s456 z6,z6,Wb[4]]-1/2 SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,s45]+SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,-s45+s456]-1/2 SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,s56]+1/2 SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,z4]-1/2 SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,z6]+1/2 SB[s456,s45-s456+s456 z6,s45-s456+s456 z6,Wb[2]]-1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45]-1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s56]+1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]-1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,z6]+1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]-1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]+1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]-1/2 SB[s456,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]-1/4 SB[s456,s45-s456+s456 z6,Wb[2],s45-s456+s56]-1/4 SB[s456,s45-s456+s456 z6,Wb[2],z4]+1/4 SB[s456,s45-s456+s456 z6,Wb[2],s45-s456+s456 z6]+1/2 SB[s456,s45-s456+s456 z6,Wb[2],Wb[2]]-1/4 SB[s456,s45-s456+s456 z6,Wb[2],Wb[3]]+1/4 SB[s456,s45-s456+s456 z6,Wb[2],Wb[4]]-SB[s56,s45,s45,s56]-SB[s56,s45,s45,z4]+SB[s56,s45,s45,s45-s456+s456 z6]-1/2 SB[s56,s45,-s45+s456,s45]+3 SB[s56,s45,-s45+s456,-s45+s456]-1/2 SB[s56,s45,-s45+s456,s56]-1/2 SB[s56,s45,-s45+s456,s45-s456+s56]+SB[s56,s45,-s45+s456,z4]-SB[s56,s45,-s45+s456,-s456+s56+s456 z4]+1/2 SB[s56,s45,-s45+s456,z6]-1/2 SB[s56,s45,-s45+s456,s45-s456+s456 z6]-1/2 SB[s56,s45,-s45+s456,Wb[2]]-1/2 SB[s56,s45,-s45+s456,Wb[3]]+1/2 SB[s56,s45,-s45+s456,Wb[4]]-SB[s56,s45,s56,s45]+SB[s56,s45,s56,-s456+s56+s456 z4]-SB[s56,s45,s56,z6]-1/2 SB[s56,s45,-s456+s56,s45]-1/2 SB[s56,s45,-s456+s56,s56]+3 SB[s56,s45,-s456+s56,-s456+s56]-1/2 SB[s56,s45,-s456+s56,s45-s456+s56]+1/2 SB[s56,s45,-s456+s56,z4]-1/2 SB[s56,s45,-s456+s56,-s456+s56+s456 z4]+SB[s56,s45,-s456+s56,z6]-SB[s56,s45,-s456+s56,s45-s456+s456 z6]-1/2 SB[s56,s45,-s456+s56,Wb[1]]+1/2 SB[s56,s45,-s456+s56,Wb[4]]+SB[s56,s45,s45-s456+s56,s45]-SB[s56,s45,s45-s456+s56,-s45+s456]+SB[s56,s45,s45-s456+s56,s56]-SB[s56,s45,s45-s456+s56,-s456+s56]+1/2 SB[s56,s45,s45-s456+s56,s45-s456+s56]+1/4 SB[s56,s45,s45-s456+s56,z4]-1/4 SB[s56,s45,s45-s456+s56,-s456+s56+s456 z4]+1/4 SB[s56,s45,s45-s456+s56,z6]-1/4 SB[s56,s45,s45-s456+s56,s45-s456+s456 z6]+1/4 SB[s56,s45,s45-s456+s56,Wb[1]]+1/4 SB[s56,s45,s45-s456+s56,Wb[2]]+1/4 SB[s56,s45,s45-s456+s56,Wb[3]]-1/2 SB[s56,s45,s45-s456+s56,Wb[4]]+SB[s56,s45,-1+z4,s56]+SB[s56,s45,-1+z4,z4]-SB[s56,s45,-1+z4,-s456+s56+s456 z4]+SB[s56,s45,-1+z4,z6]-SB[s56,s45,-1+z4,-1+z4+z6]-3/2 SB[s56,s45,z4,s45]+SB[s56,s45,z4,-s45+s456]-1/2 SB[s56,s45,z4,s56]+SB[s56,s45,z4,-s456+s56]-1/4 SB[s56,s45,z4,s45-s456+s56]-3/4 SB[s56,s45,z4,z4]-1/2 SB[s56,s45,z4,z6]+SB[s56,s45,z4,-1+z4+z6]+1/4 SB[s56,s45,z4,s45-s456+s456 z6]-1/4 SB[s56,s45,z4,Wb[3]]+1/4 SB[s56,s45,z4,Wb[4]]+SB[s56,s45,-s456+s56+s456 z4,s45]-SB[s56,s45,-s456+s56+s456 z4,-s45+s456]+SB[s56,s45,-s456+s56+s456 z4,s56]-SB[s56,s45,-s456+s56+s456 z4,-s456+s56]-1/4 SB[s56,s45,-s456+s56+s456 z4,s45-s456+s56]+1/4 SB[s56,s45,-s456+s56+s456 z4,-s456+s56+s456 z4]-1/4 SB[s56,s45,-s456+s56+s456 z4,z6]-1/4 SB[s56,s45,-s456+s56+s456 z4,Wb[1]]-3/4 SB[s56,s45,-s456+s56+s456 z4,Wb[2]]+1/4 SB[s56,s45,-s456+s56+s456 z4,Wb[4]]-1/2 SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,s45]-1/2 SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,s56]+1/2 SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]-1/2 SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,z4]+1/2 SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]+1/2 SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,Wb[1]]+SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,Wb[2]]-1/2 SB[s56,s45,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+SB[s56,s45,-1+z6,s45]+SB[s56,s45,-1+z6,z4]+SB[s56,s45,-1+z6,z6]-SB[s56,s45,-1+z6,-1+z4+z6]-SB[s56,s45,-1+z6,s45-s456+s456 z6]-1/2 SB[s56,s45,z6,s45]+SB[s56,s45,z6,-s45+s456]-3/2 SB[s56,s45,z6,s56]+SB[s56,s45,z6,-s456+s56]-1/4 SB[s56,s45,z6,s45-s456+s56]-1/2 SB[s56,s45,z6,z4]+1/4 SB[s56,s45,z6,-s456+s56+s456 z4]-3/4 SB[s56,s45,z6,z6]+SB[s56,s45,z6,-1+z4+z6]-1/4 SB[s56,s45,z6,Wb[1]]-1/4 SB[s56,s45,z6,Wb[2]]+1/4 SB[s56,s45,z6,Wb[4]]+SB[s56,s45,s45-s456+s456 z6,s45]-SB[s56,s45,s45-s456+s456 z6,-s45+s456]+SB[s56,s45,s45-s456+s456 z6,s56]-SB[s56,s45,s45-s456+s456 z6,-s456+s56]-1/4 SB[s56,s45,s45-s456+s456 z6,s45-s456+s56]-1/4 SB[s56,s45,s45-s456+s456 z6,z4]+1/4 SB[s56,s45,s45-s456+s456 z6,s45-s456+s456 z6]+1/2 SB[s56,s45,s45-s456+s456 z6,Wb[2]]-1/4 SB[s56,s45,s45-s456+s456 z6,Wb[3]]+1/4 SB[s56,s45,s45-s456+s456 z6,Wb[4]]-1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,s45]-1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,s56]+1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]-1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,z6]+1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]-1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]+1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]-1/2 SB[s56,s45,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]+1/4 SB[s56,s45,Wb[1],s45-s456+s56]-1/4 SB[s56,s45,Wb[1],-s456+s56+s456 z4]+1/4 SB[s56,s45,Wb[1],z6]+1/4 SB[s56,s45,Wb[1],Wb[1]]+3/4 SB[s56,s45,Wb[1],Wb[2]]-1/4 SB[s56,s45,Wb[1],Wb[4]]+1/4 SB[s56,s45,Wb[2],s45-s456+s56]-1/4 SB[s56,s45,Wb[2],-s456+s56+s456 z4]+1/4 SB[s56,s45,Wb[2],z6]+1/4 SB[s56,s45,Wb[2],Wb[1]]+3/4 SB[s56,s45,Wb[2],Wb[2]]-1/4 SB[s56,s45,Wb[2],Wb[4]]+1/4 SB[s56,s45,Wb[3],s45-s456+s56]+1/4 SB[s56,s45,Wb[3],z4]-1/4 SB[s56,s45,Wb[3],s45-s456+s456 z6]-1/2 SB[s56,s45,Wb[3],Wb[2]]+1/4 SB[s56,s45,Wb[3],Wb[3]]-1/4 SB[s56,s45,Wb[3],Wb[4]]-1/2 SB[s56,s45,Wb[4],s45-s456+s56]-1/4 SB[s56,s45,Wb[4],z4]+1/4 SB[s56,s45,Wb[4],-s456+s56+s456 z4]-1/4 SB[s56,s45,Wb[4],z6]+1/4 SB[s56,s45,Wb[4],s45-s456+s456 z6]-1/4 SB[s56,s45,Wb[4],Wb[1]]-1/4 SB[s56,s45,Wb[4],Wb[2]]-1/4 SB[s56,s45,Wb[4],Wb[3]]+1/2 SB[s56,s45,Wb[4],Wb[4]]+1/2 SB[s56,s456,s45,s45]+2 SB[s56,s456,s45,-s45+s456]+1/2 SB[s56,s456,s45,s56]-SB[s56,s456,s45,-s456+s56]-3/4 SB[s56,s456,s45,s45-s456+s56]+3/4 SB[s56,s456,s45,z4]-SB[s56,s456,s45,-s456+s56+s456 z4]+1/2 SB[s56,s456,s45,z6]-1/4 SB[s56,s456,s45,s45-s456+s456 z6]-3/4 SB[s56,s456,s45,Wb[3]]+3/4 SB[s56,s456,s45,Wb[4]]+3 SB[s56,s456,s456,s45]-2 SB[s56,s456,s456,-s45+s456]+3 SB[s56,s456,s456,s56]-4 SB[s56,s456,s456,-s456+s56]+SB[s56,s456,s456,-s456+s56+s456 z4]-SB[s56,s456,s456,s45-s456+s456 z6]-SB[s56,s456,s456,Wb[1]]+SB[s56,s456,s456,Wb[3]]+1/2 SB[s56,s456,-s45+s456,s45]-3 SB[s56,s456,-s45+s456,-s45+s456]+1/2 SB[s56,s456,-s45+s456,s56]+1/2 SB[s56,s456,-s45+s456,s45-s456+s56]-SB[s56,s456,-s45+s456,z4]+SB[s56,s456,-s45+s456,-s456+s56+s456 z4]-1/2 SB[s56,s456,-s45+s456,z6]+1/2 SB[s56,s456,-s45+s456,s45-s456+s456 z6]+1/2 SB[s56,s456,-s45+s456,Wb[2]]+1/2 SB[s56,s456,-s45+s456,Wb[3]]-1/2 SB[s56,s456,-s45+s456,Wb[4]]+1/2 SB[s56,s456,s56,s45]+SB[s56,s456,s56,-s45+s456]+3/2 SB[s56,s456,s56,s56]-SB[s56,s456,s56,-s456+s56]-3/4 SB[s56,s456,s56,s45-s456+s56]+3/4 SB[s56,s456,s56,z4]-SB[s56,s456,s56,-s456+s56+s456 z4]+1/2 SB[s56,s456,s56,z6]-1/4 SB[s56,s456,s56,s45-s456+s456 z6]-3/4 SB[s56,s456,s56,Wb[3]]+3/4 SB[s56,s456,s56,Wb[4]]-2 SB[s56,s456,-s456+s56,s45]-3 SB[s56,s456,-s456+s56,s56]+3 SB[s56,s456,-s456+s56,-s456+s56]+SB[s56,s456,-s456+s56,s45-s456+s56]-SB[s56,s456,-s456+s56,z6]+SB[s56,s456,-s456+s56,s45-s456+s456 z6]+SB[s56,s456,-s456+s56,Wb[1]]-SB[s56,s456,-s456+s56,Wb[4]]+3/2 SB[s56,s456,z4,s45]-SB[s56,s456,z4,-s45+s456]+3/2 SB[s56,s456,z4,s56]-2 SB[s56,s456,z4,-s456+s56]+1/2 SB[s56,s456,z4,-s456+s56+s456 z4]-1/2 SB[s56,s456,z4,s45-s456+s456 z6]-1/2 SB[s56,s456,z4,Wb[1]]+1/2 SB[s56,s456,z4,Wb[3]]-3/2 SB[s56,s456,-s456+s56+s456 z4,s45]+SB[s56,s456,-s456+s56+s456 z4,-s45+s456]-3/2 SB[s56,s456,-s456+s56+s456 z4,s56]+2 SB[s56,s456,-s456+s56+s456 z4,-s456+s56]-1/4 SB[s56,s456,-s456+s56+s456 z4,s45-s456+s56]-3/4 SB[s56,s456,-s456+s56+s456 z4,z4]+1/2 SB[s56,s456,-s456+s56+s456 z4,z6]+1/4 SB[s56,s456,-s456+s56+s456 z4,s45-s456+s456 z6]-1/4 SB[s56,s456,-s456+s56+s456 z4,Wb[3]]+1/4 SB[s56,s456,-s456+s56+s456 z4,Wb[4]]+SB[s56,s456,z6,s45]-SB[s56,s456,z6,-s45+s456]+SB[s56,s456,z6,s56]-SB[s56,s456,z6,-s456+s56]-SB[s56,s456,s45-s456+s456 z6,s45]+SB[s56,s456,s45-s456+s456 z6,-s45+s456]-SB[s56,s456,s45-s456+s456 z6,s56]+SB[s56,s456,s45-s456+s456 z6,-s456+s56]+1/4 SB[s56,s456,s45-s456+s456 z6,s45-s456+s56]+1/4 SB[s56,s456,s45-s456+s456 z6,z4]-1/4 SB[s56,s456,s45-s456+s456 z6,s45-s456+s456 z6]-1/2 SB[s56,s456,s45-s456+s456 z6,Wb[2]]+1/4 SB[s56,s456,s45-s456+s456 z6,Wb[3]]-1/4 SB[s56,s456,s45-s456+s456 z6,Wb[4]]+1/4 SB[s56,s456,Wb[1],s45-s456+s56]+1/4 SB[s56,s456,Wb[1],z4]-1/4 SB[s56,s456,Wb[1],s45-s456+s456 z6]-1/2 SB[s56,s456,Wb[1],Wb[2]]+1/4 SB[s56,s456,Wb[1],Wb[3]]-1/4 SB[s56,s456,Wb[1],Wb[4]]-1/4 SB[s56,s456,Wb[3],s45-s456+s56]-1/4 SB[s56,s456,Wb[3],z4]+1/4 SB[s56,s456,Wb[3],s45-s456+s456 z6]+1/2 SB[s56,s456,Wb[3],Wb[2]]-1/4 SB[s56,s456,Wb[3],Wb[3]]+1/4 SB[s56,s456,Wb[3],Wb[4]]-SB[s56,s56,s45,s45]+SB[s56,s56,s45,-s456+s56+s456 z4]-SB[s56,s56,s45,z6]+SB[s56,s56,-s456+s56,-s456+s56]-SB[s56,s56,-s456+s56,-s456+s56+s456 z4]+SB[s56,s56,-s456+s56,z6]+SB[s56,s56,-s456+s56+s456 z4,s45]-SB[s56,s56,-s456+s56+s456 z4,-s456+s56]-SB[s56,s56,z6,s45]+SB[s56,s56,z6,-s456+s56]-SB[s56,-s456+s56,s45,-s45+s456]+2 SB[s56,-s456+s56,s45,-s456+s56]+1/2 SB[s56,-s456+s56,s45,s45-s456+s56]+3/4 SB[s56,-s456+s56,s45,z4]-3/4 SB[s56,-s456+s56,s45,-s456+s56+s456 z4]+3/4 SB[s56,-s456+s56,s45,z6]-3/4 SB[s56,-s456+s56,s45,s45-s456+s456 z6]-1/4 SB[s56,-s456+s56,s45,Wb[1]]-1/4 SB[s56,-s456+s56,s45,Wb[2]]+3/4 SB[s56,-s456+s56,s45,Wb[3]]-1/2 SB[s56,-s456+s56,s45,Wb[4]]-2 SB[s56,-s456+s56,s456,s45]+SB[s56,-s456+s56,s456,-s45+s456]-2 SB[s56,-s456+s56,s456,s56]+3 SB[s56,-s456+s56,s456,-s456+s56]-SB[s56,-s456+s56,s456,-s456+s56+s456 z4]+SB[s56,-s456+s56,s456,s45-s456+s456 z6]+SB[s56,-s456+s56,s456,Wb[1]]-SB[s56,-s456+s56,s456,Wb[3]]-SB[s56,-s456+s56,s56,-s45+s456]-SB[s56,-s456+s56,s56,s56]+2 SB[s56,-s456+s56,s56,-s456+s56]+1/2 SB[s56,-s456+s56,s56,s45-s456+s56]-1/4 SB[s56,-s456+s56,s56,z4]-3/4 SB[s56,-s456+s56,s56,-s456+s56+s456 z4]+3/4 SB[s56,-s456+s56,s56,z6]+1/4 SB[s56,-s456+s56,s56,s45-s456+s456 z6]-1/4 SB[s56,-s456+s56,s56,Wb[1]]-1/4 SB[s56,-s456+s56,s56,Wb[2]]+3/4 SB[s56,-s456+s56,s56,Wb[3]]-1/2 SB[s56,-s456+s56,s56,Wb[4]]+7/2 SB[s56,-s456+s56,-s456+s56,s45]+7/2 SB[s56,-s456+s56,-s456+s56,s56]-9 SB[s56,-s456+s56,-s456+s56,-s456+s56]-1/2 SB[s56,-s456+s56,-s456+s56,s45-s456+s56]-1/2 SB[s56,-s456+s56,-s456+s56,z4]+5/2 SB[s56,-s456+s56,-s456+s56,-s456+s56+s456 z4]-2 SB[s56,-s456+s56,-s456+s56,z6]-1/2 SB[s56,-s456+s56,-s456+s56,Wb[1]]+1/2 SB[s56,-s456+s56,-s456+s56,Wb[4]]-SB[s56,-s456+s56,s45-s456+s56,s45]+SB[s56,-s456+s56,s45-s456+s56,-s45+s456]-SB[s56,-s456+s56,s45-s456+s56,s56]+SB[s56,-s456+s56,s45-s456+s56,-s456+s56]-1/2 SB[s56,-s456+s56,s45-s456+s56,s45-s456+s56]-1/4 SB[s56,-s456+s56,s45-s456+s56,z4]+1/4 SB[s56,-s456+s56,s45-s456+s56,-s456+s56+s456 z4]-1/4 SB[s56,-s456+s56,s45-s456+s56,z6]+1/4 SB[s56,-s456+s56,s45-s456+s56,s45-s456+s456 z6]-1/4 SB[s56,-s456+s56,s45-s456+s56,Wb[1]]-1/4 SB[s56,-s456+s56,s45-s456+s56,Wb[2]]-1/4 SB[s56,-s456+s56,s45-s456+s56,Wb[3]]+1/2 SB[s56,-s456+s56,s45-s456+s56,Wb[4]]-SB[s56,-s456+s56,-1+z4,s56]-SB[s56,-s456+s56,-1+z4,z4]+SB[s56,-s456+s56,-1+z4,-s456+s56+s456 z4]-SB[s56,-s456+s56,-1+z4,z6]+SB[s56,-s456+s56,-1+z4,-1+z4+z6]+1/2 SB[s56,-s456+s56,z4,s45]-1/2 SB[s56,-s456+s56,z4,s56]+SB[s56,-s456+s56,z4,-s456+s56]+5/4 SB[s56,-s456+s56,z4,z4]-5/4 SB[s56,-s456+s56,z4,-s456+s56+s456 z4]+3/4 SB[s56,-s456+s56,z4,z6]-SB[s56,-s456+s56,z4,-1+z4+z6]+1/4 SB[s56,-s456+s56,z4,s45-s456+s456 z6]+1/4 SB[s56,-s456+s56,z4,Wb[1]]-1/4 SB[s56,-s456+s56,z4,Wb[2]]-1/4 SB[s56,-s456+s56,z4,Wb[3]]-SB[s56,-s456+s56,-s456+s56+s456 z4,s45]+SB[s56,-s456+s56,-s456+s56+s456 z4,-s456+s56]+1/2 SB[s56,-s456+s56,-s456+s56+s456 z4,s45-s456+s56]+1/4 SB[s56,-s456+s56,-s456+s56+s456 z4,z4]-1/4 SB[s56,-s456+s56,-s456+s56+s456 z4,-s456+s56+s456 z4]+1/4 SB[s56,-s456+s56,-s456+s56+s456 z4,z6]-1/4 SB[s56,-s456+s56,-s456+s56+s456 z4,s45-s456+s456 z6]+1/4 SB[s56,-s456+s56,-s456+s56+s456 z4,Wb[1]]+1/4 SB[s56,-s456+s56,-s456+s56+s456 z4,Wb[2]]+1/4 SB[s56,-s456+s56,-s456+s56+s456 z4,Wb[3]]-1/2 SB[s56,-s456+s56,-s456+s56+s456 z4,Wb[4]]-SB[s56,-s456+s56,-1+z6,s45]-SB[s56,-s456+s56,-1+z6,z4]-SB[s56,-s456+s56,-1+z6,z6]+SB[s56,-s456+s56,-1+z6,-1+z4+z6]+SB[s56,-s456+s56,-1+z6,s45-s456+s456 z6]+SB[s56,-s456+s56,z6,s45]+SB[s56,-s456+s56,z6,s56]-2 SB[s56,-s456+s56,z6,-s456+s56]+SB[s56,-s456+s56,z6,z4]-SB[s56,-s456+s56,z6,-1+z4+z6]+1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s45]+1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s56]-1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]+1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,z6]-1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]+1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]-1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]+1/2 SB[s56,-s456+s56,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]-1/2 SB[s56,-s456+s56,Wb[1],s45-s456+s56]-1/4 SB[s56,-s456+s56,Wb[1],z4]+1/4 SB[s56,-s456+s56,Wb[1],-s456+s56+s456 z4]-1/4 SB[s56,-s456+s56,Wb[1],z6]+1/4 SB[s56,-s456+s56,Wb[1],s45-s456+s456 z6]-1/4 SB[s56,-s456+s56,Wb[1],Wb[1]]-1/4 SB[s56,-s456+s56,Wb[1],Wb[2]]-1/4 SB[s56,-s456+s56,Wb[1],Wb[3]]+1/2 SB[s56,-s456+s56,Wb[1],Wb[4]]+1/2 SB[s56,-s456+s56,Wb[4],s45-s456+s56]+1/4 SB[s56,-s456+s56,Wb[4],z4]-1/4 SB[s56,-s456+s56,Wb[4],-s456+s56+s456 z4]+1/4 SB[s56,-s456+s56,Wb[4],z6]-1/4 SB[s56,-s456+s56,Wb[4],s45-s456+s456 z6]+1/4 SB[s56,-s456+s56,Wb[4],Wb[1]]+1/4 SB[s56,-s456+s56,Wb[4],Wb[2]]+1/4 SB[s56,-s456+s56,Wb[4],Wb[3]]-1/2 SB[s56,-s456+s56,Wb[4],Wb[4]]+SB[s56,-1+z4,s45,s56]+SB[s56,-1+z4,s45,z4]-SB[s56,-1+z4,s45,-s456+s56+s456 z4]+SB[s56,-1+z4,s45,z6]-SB[s56,-1+z4,s45,-1+z4+z6]+1/2 SB[s56,-1+z4,s56,s45]+1/2 SB[s56,-1+z4,s56,s56]-1/4 SB[s56,-1+z4,s56,s45-s456+s56]+1/2 SB[s56,-1+z4,s56,z4]-3/4 SB[s56,-1+z4,s56,-s456+s56+s456 z4]+1/4 SB[s56,-1+z4,s56,z6]-1/4 SB[s56,-1+z4,s56,Wb[1]]-1/4 SB[s56,-1+z4,s56,Wb[2]]+1/4 SB[s56,-1+z4,s56,Wb[4]]-SB[s56,-1+z4,-s456+s56,s56]-SB[s56,-1+z4,-s456+s56,z4]+SB[s56,-1+z4,-s456+s56,-s456+s56+s456 z4]-SB[s56,-1+z4,-s456+s56,z6]+SB[s56,-1+z4,-s456+s56,-1+z4+z6]+1/2 SB[s56,-1+z4,z4,s45]+1/2 SB[s56,-1+z4,z4,s56]-1/4 SB[s56,-1+z4,z4,s45-s456+s56]+1/2 SB[s56,-1+z4,z4,z4]-3/4 SB[s56,-1+z4,z4,-s456+s56+s456 z4]+1/4 SB[s56,-1+z4,z4,z6]-1/4 SB[s56,-1+z4,z4,Wb[1]]-1/4 SB[s56,-1+z4,z4,Wb[2]]+1/4 SB[s56,-1+z4,z4,Wb[4]]-1/4 SB[s56,-1+z4,-s456+s56+s456 z4,s45-s456+s56]+1/4 SB[s56,-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4]-1/4 SB[s56,-1+z4,-s456+s56+s456 z4,z6]-1/4 SB[s56,-1+z4,-s456+s56+s456 z4,Wb[1]]-3/4 SB[s56,-1+z4,-s456+s56+s456 z4,Wb[2]]+1/4 SB[s56,-1+z4,-s456+s56+s456 z4,Wb[4]]-1/2 SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,s45]-1/2 SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,s56]+1/2 SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]-1/2 SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,z4]+1/2 SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]+1/2 SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[1]]+SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[2]]-1/2 SB[s56,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+1/2 SB[s56,-1+z4,z6,s45]+1/2 SB[s56,-1+z4,z6,s56]-SB[s56,-1+z4,z6,-s456+s56]-1/4 SB[s56,-1+z4,z6,s45-s456+s56]+1/2 SB[s56,-1+z4,z6,z4]+1/4 SB[s56,-1+z4,z6,-s456+s56+s456 z4]-3/4 SB[s56,-1+z4,z6,z6]-1/4 SB[s56,-1+z4,z6,Wb[1]]-1/4 SB[s56,-1+z4,z6,Wb[2]]+1/4 SB[s56,-1+z4,z6,Wb[4]]-1/2 SB[s56,-1+z4,-1+z4+z6,s45]-1/2 SB[s56,-1+z4,-1+z4+z6,s56]+SB[s56,-1+z4,-1+z4+z6,-s456+s56]+1/4 SB[s56,-1+z4,-1+z4+z6,s45-s456+s56]-1/2 SB[s56,-1+z4,-1+z4+z6,z4]-1/4 SB[s56,-1+z4,-1+z4+z6,-s456+s56+s456 z4]+3/4 SB[s56,-1+z4,-1+z4+z6,z6]+1/4 SB[s56,-1+z4,-1+z4+z6,Wb[1]]+1/4 SB[s56,-1+z4,-1+z4+z6,Wb[2]]-1/4 SB[s56,-1+z4,-1+z4+z6,Wb[4]]+1/4 SB[s56,-1+z4,Wb[1],s45-s456+s56]-1/4 SB[s56,-1+z4,Wb[1],-s456+s56+s456 z4]+1/4 SB[s56,-1+z4,Wb[1],z6]+1/4 SB[s56,-1+z4,Wb[1],Wb[1]]+3/4 SB[s56,-1+z4,Wb[1],Wb[2]]-1/4 SB[s56,-1+z4,Wb[1],Wb[4]]+1/4 SB[s56,-1+z4,Wb[2],s45-s456+s56]-1/4 SB[s56,-1+z4,Wb[2],-s456+s56+s456 z4]+1/4 SB[s56,-1+z4,Wb[2],z6]+1/4 SB[s56,-1+z4,Wb[2],Wb[1]]+3/4 SB[s56,-1+z4,Wb[2],Wb[2]]-1/4 SB[s56,-1+z4,Wb[2],Wb[4]]-3/2 SB[s56,z4,s45,s45]+SB[s56,z4,s45,-s45+s456]-1/2 SB[s56,z4,s45,s56]+SB[s56,z4,s45,-s456+s56]-1/4 SB[s56,z4,s45,s45-s456+s56]-3/4 SB[s56,z4,s45,z4]-1/2 SB[s56,z4,s45,z6]+SB[s56,z4,s45,-1+z4+z6]+1/4 SB[s56,z4,s45,s45-s456+s456 z6]-1/4 SB[s56,z4,s45,Wb[3]]+1/4 SB[s56,z4,s45,Wb[4]]+3/2 SB[s56,z4,s456,s45]-SB[s56,z4,s456,-s45+s456]+3/2 SB[s56,z4,s456,s56]-2 SB[s56,z4,s456,-s456+s56]+1/2 SB[s56,z4,s456,-s456+s56+s456 z4]-1/2 SB[s56,z4,s456,s45-s456+s456 z6]-1/2 SB[s56,z4,s456,Wb[1]]+1/2 SB[s56,z4,s456,Wb[3]]+1/2 SB[s56,z4,-s456+s56,s45]-1/2 SB[s56,z4,-s456+s56,s56]+1/2 SB[s56,z4,-s456+s56,s45-s456+s56]+3/2 SB[s56,z4,-s456+s56,z4]-1/2 SB[s56,z4,-s456+s56,-s456+s56+s456 z4]-SB[s56,z4,-s456+s56,-1+z4+z6]+1/2 SB[s56,z4,-s456+s56,Wb[1]]-1/2 SB[s56,z4,-s456+s56,Wb[4]]-1/2 SB[s56,z4,-s456+s56+s456 z4,s45]-1/2 SB[s56,z4,-s456+s56+s456 z4,s56]+SB[s56,z4,-s456+s56+s456 z4,-s456+s56]-1/4 SB[s56,z4,-s456+s56+s456 z4,s45-s456+s56]-3/4 SB[s56,z4,-s456+s56+s456 z4,z4]+1/2 SB[s56,z4,-s456+s56+s456 z4,z6]+1/4 SB[s56,z4,-s456+s56+s456 z4,s45-s456+s456 z6]-1/4 SB[s56,z4,-s456+s56+s456 z4,Wb[3]]+1/4 SB[s56,z4,-s456+s56+s456 z4,Wb[4]]+1/2 SB[s56,z4,-1+z4+z6,s45]+1/2 SB[s56,z4,-1+z4+z6,s56]-SB[s56,z4,-1+z4+z6,-s456+s56]+1/4 SB[s56,z4,-1+z4+z6,s45-s456+s56]+3/4 SB[s56,z4,-1+z4+z6,z4]-1/2 SB[s56,z4,-1+z4+z6,z6]-1/4 SB[s56,z4,-1+z4+z6,s45-s456+s456 z6]+1/4 SB[s56,z4,-1+z4+z6,Wb[3]]-1/4 SB[s56,z4,-1+z4+z6,Wb[4]]+1/4 SB[s56,z4,Wb[1],s45-s456+s56]+1/4 SB[s56,z4,Wb[1],z4]-1/4 SB[s56,z4,Wb[1],s45-s456+s456 z6]-1/2 SB[s56,z4,Wb[1],Wb[2]]+1/4 SB[s56,z4,Wb[1],Wb[3]]-1/4 SB[s56,z4,Wb[1],Wb[4]]+1/2 SB[s56,-s456+s56+s456 z4,s45,s45]-SB[s56,-s456+s56+s456 z4,s45,-s45+s456]+1/2 SB[s56,-s456+s56+s456 z4,s45,s56]-SB[s56,-s456+s56+s456 z4,s45,-s456+s56]+1/4 SB[s56,-s456+s56+s456 z4,s45,s45-s456+s56]-1/2 SB[s56,-s456+s56+s456 z4,s45,z4]+3/4 SB[s56,-s456+s56+s456 z4,s45,-s456+s56+s456 z4]-1/4 SB[s56,-s456+s56+s456 z4,s45,z6]+1/4 SB[s56,-s456+s56+s456 z4,s45,Wb[1]]+1/4 SB[s56,-s456+s56+s456 z4,s45,Wb[2]]-1/4 SB[s56,-s456+s56+s456 z4,s45,Wb[4]]-SB[s56,-s456+s56+s456 z4,s456,s45]+SB[s56,-s456+s56+s456 z4,s456,-s45+s456]-SB[s56,-s456+s56+s456 z4,s456,s56]+SB[s56,-s456+s56+s456 z4,s456,-s456+s56]+1/2 SB[s56,-s456+s56+s456 z4,s56,s45]-1/2 SB[s56,-s456+s56+s456 z4,s56,s56]-SB[s56,-s456+s56+s456 z4,s56,-s456+s56]+1/4 SB[s56,-s456+s56+s456 z4,s56,s45-s456+s56]-1/2 SB[s56,-s456+s56+s456 z4,s56,z4]+3/4 SB[s56,-s456+s56+s456 z4,s56,-s456+s56+s456 z4]-1/4 SB[s56,-s456+s56+s456 z4,s56,z6]+1/4 SB[s56,-s456+s56+s456 z4,s56,Wb[1]]+1/4 SB[s56,-s456+s56+s456 z4,s56,Wb[2]]-1/4 SB[s56,-s456+s56+s456 z4,s56,Wb[4]]-SB[s56,-s456+s56+s456 z4,-s456+s56,s45]+2 SB[s56,-s456+s56+s456 z4,-s456+s56,-s456+s56]-SB[s56,-s456+s56+s456 z4,-s456+s56,-s456+s56+s456 z4]+SB[s56,-s456+s56+s456 z4,-s456+s56,z6]-1/2 SB[s56,-s456+s56+s456 z4,z4,s45]-1/2 SB[s56,-s456+s56+s456 z4,z4,s56]+1/4 SB[s56,-s456+s56+s456 z4,z4,s45-s456+s56]-1/2 SB[s56,-s456+s56+s456 z4,z4,z4]+3/4 SB[s56,-s456+s56+s456 z4,z4,-s456+s56+s456 z4]-1/4 SB[s56,-s456+s56+s456 z4,z4,z6]+1/4 SB[s56,-s456+s56+s456 z4,z4,Wb[1]]+1/4 SB[s56,-s456+s56+s456 z4,z4,Wb[2]]-1/4 SB[s56,-s456+s56+s456 z4,z4,Wb[4]]+1/2 SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,s45]+1/2 SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,s56]-SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,-s456+s56]+1/2 SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,z4]-1/2 SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,z6]+1/2 SB[s56,-s456+s56+s456 z4,-s456+s56+s456 z4,Wb[2]]+1/2 SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s45]+1/2 SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s56]-1/2 SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]+1/2 SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,z4]-1/2 SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]-1/2 SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[1]]-SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[2]]+1/2 SB[s56,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[4]]-1/2 SB[s56,-s456+s56+s456 z4,z6,s45]-1/2 SB[s56,-s456+s56+s456 z4,z6,s56]+SB[s56,-s456+s56+s456 z4,z6,-s456+s56]+1/4 SB[s56,-s456+s56+s456 z4,z6,s45-s456+s56]-1/2 SB[s56,-s456+s56+s456 z4,z6,z4]-1/4 SB[s56,-s456+s56+s456 z4,z6,-s456+s56+s456 z4]+3/4 SB[s56,-s456+s56+s456 z4,z6,z6]+1/4 SB[s56,-s456+s56+s456 z4,z6,Wb[1]]+1/4 SB[s56,-s456+s56+s456 z4,z6,Wb[2]]-1/4 SB[s56,-s456+s56+s456 z4,z6,Wb[4]]-1/4 SB[s56,-s456+s56+s456 z4,Wb[2],s45-s456+s56]+1/4 SB[s56,-s456+s56+s456 z4,Wb[2],-s456+s56+s456 z4]-1/4 SB[s56,-s456+s56+s456 z4,Wb[2],z6]-1/4 SB[s56,-s456+s56+s456 z4,Wb[2],Wb[1]]-3/4 SB[s56,-s456+s56+s456 z4,Wb[2],Wb[2]]+1/4 SB[s56,-s456+s56+s456 z4,Wb[2],Wb[4]]+3/2 SB[s56,-1+z6,s45,s45]-SB[s56,-1+z6,s45,-s45+s456]+1/2 SB[s56,-1+z6,s45,s56]-SB[s56,-1+z6,s45,-s456+s56]+1/4 SB[s56,-1+z6,s45,s45-s456+s56]+3/4 SB[s56,-1+z6,s45,z4]+1/2 SB[s56,-1+z6,s45,z6]-SB[s56,-1+z6,s45,-1+z4+z6]-1/4 SB[s56,-1+z6,s45,s45-s456+s456 z6]+1/4 SB[s56,-1+z6,s45,Wb[3]]-1/4 SB[s56,-1+z6,s45,Wb[4]]-SB[s56,-1+z6,-s456+s56,s45]-SB[s56,-1+z6,-s456+s56,z4]-SB[s56,-1+z6,-s456+s56,z6]+SB[s56,-1+z6,-s456+s56,-1+z4+z6]+SB[s56,-1+z6,-s456+s56,s45-s456+s456 z6]+1/2 SB[s56,-1+z6,z4,s45]+1/2 SB[s56,-1+z6,z4,s56]-SB[s56,-1+z6,z4,-s456+s56]+1/4 SB[s56,-1+z6,z4,s45-s456+s56]+3/4 SB[s56,-1+z6,z4,z4]-1/2 SB[s56,-1+z6,z4,z6]-1/4 SB[s56,-1+z6,z4,s45-s456+s456 z6]+1/4 SB[s56,-1+z6,z4,Wb[3]]-1/4 SB[s56,-1+z6,z4,Wb[4]]+1/2 SB[s56,-1+z6,z6,s45]-SB[s56,-1+z6,z6,-s45+s456]+1/2 SB[s56,-1+z6,z6,s56]-SB[s56,-1+z6,z6,-s456+s56]+1/4 SB[s56,-1+z6,z6,s45-s456+s56]-1/4 SB[s56,-1+z6,z6,z4]-1/2 SB[s56,-1+z6,z6,z6]+3/4 SB[s56,-1+z6,z6,s45-s456+s456 z6]+1/4 SB[s56,-1+z6,z6,Wb[3]]-1/4 SB[s56,-1+z6,z6,Wb[4]]-1/2 SB[s56,-1+z6,-1+z4+z6,s45]-1/2 SB[s56,-1+z6,-1+z4+z6,s56]+SB[s56,-1+z6,-1+z4+z6,-s456+s56]-1/4 SB[s56,-1+z6,-1+z4+z6,s45-s456+s56]-3/4 SB[s56,-1+z6,-1+z4+z6,z4]+1/2 SB[s56,-1+z6,-1+z4+z6,z6]+1/4 SB[s56,-1+z6,-1+z4+z6,s45-s456+s456 z6]-1/4 SB[s56,-1+z6,-1+z4+z6,Wb[3]]+1/4 SB[s56,-1+z6,-1+z4+z6,Wb[4]]-SB[s56,-1+z6,s45-s456+s456 z6,s45]+SB[s56,-1+z6,s45-s456+s456 z6,-s45+s456]-SB[s56,-1+z6,s45-s456+s456 z6,s56]+SB[s56,-1+z6,s45-s456+s456 z6,-s456+s56]+1/4 SB[s56,-1+z6,s45-s456+s456 z6,s45-s456+s56]+1/4 SB[s56,-1+z6,s45-s456+s456 z6,z4]-1/4 SB[s56,-1+z6,s45-s456+s456 z6,s45-s456+s456 z6]-1/2 SB[s56,-1+z6,s45-s456+s456 z6,Wb[2]]+1/4 SB[s56,-1+z6,s45-s456+s456 z6,Wb[3]]-1/4 SB[s56,-1+z6,s45-s456+s456 z6,Wb[4]]+1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45]+1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s56]-1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]+1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,z6]-1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]+1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]-1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]+1/2 SB[s56,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]+1/4 SB[s56,-1+z6,Wb[2],s45-s456+s56]+1/4 SB[s56,-1+z6,Wb[2],z4]-1/4 SB[s56,-1+z6,Wb[2],s45-s456+s456 z6]-1/2 SB[s56,-1+z6,Wb[2],Wb[2]]+1/4 SB[s56,-1+z6,Wb[2],Wb[3]]-1/4 SB[s56,-1+z6,Wb[2],Wb[4]]-1/4 SB[s56,-1+z6,Wb[3],s45-s456+s56]-1/4 SB[s56,-1+z6,Wb[3],z4]+1/4 SB[s56,-1+z6,Wb[3],s45-s456+s456 z6]+1/2 SB[s56,-1+z6,Wb[3],Wb[2]]-1/4 SB[s56,-1+z6,Wb[3],Wb[3]]+1/4 SB[s56,-1+z6,Wb[3],Wb[4]]-1/2 SB[s56,z6,s45,s45]+SB[s56,z6,s45,-s45+s456]-3/2 SB[s56,z6,s45,s56]+SB[s56,z6,s45,-s456+s56]-1/4 SB[s56,z6,s45,s45-s456+s56]-1/2 SB[s56,z6,s45,z4]+1/4 SB[s56,z6,s45,-s456+s56+s456 z4]-3/4 SB[s56,z6,s45,z6]+SB[s56,z6,s45,-1+z4+z6]-1/4 SB[s56,z6,s45,Wb[1]]-1/4 SB[s56,z6,s45,Wb[2]]+1/4 SB[s56,z6,s45,Wb[4]]+SB[s56,z6,s456,s45]-SB[s56,z6,s456,-s45+s456]+SB[s56,z6,s456,s56]-SB[s56,z6,s456,-s456+s56]-SB[s56,z6,s56,s45]+SB[s56,z6,s56,-s456+s56]+SB[s56,z6,-s456+s56,s45]+SB[s56,z6,-s456+s56,s56]-2 SB[s56,z6,-s456+s56,-s456+s56]+SB[s56,z6,-s456+s56,z4]-SB[s56,z6,-s456+s56,-1+z4+z6]-1/2 SB[s56,z6,-s456+s56+s456 z4,s45]-1/2 SB[s56,z6,-s456+s56+s456 z4,s56]+SB[s56,z6,-s456+s56+s456 z4,-s456+s56]+1/4 SB[s56,z6,-s456+s56+s456 z4,s45-s456+s56]-1/2 SB[s56,z6,-s456+s56+s456 z4,z4]-1/4 SB[s56,z6,-s456+s56+s456 z4,-s456+s56+s456 z4]+3/4 SB[s56,z6,-s456+s56+s456 z4,z6]+1/4 SB[s56,z6,-s456+s56+s456 z4,Wb[1]]+1/4 SB[s56,z6,-s456+s56+s456 z4,Wb[2]]-1/4 SB[s56,z6,-s456+s56+s456 z4,Wb[4]]+1/2 SB[s56,z6,-1+z4+z6,s45]+1/2 SB[s56,z6,-1+z4+z6,s56]-SB[s56,z6,-1+z4+z6,-s456+s56]-1/4 SB[s56,z6,-1+z4+z6,s45-s456+s56]+1/2 SB[s56,z6,-1+z4+z6,z4]+1/4 SB[s56,z6,-1+z4+z6,-s456+s56+s456 z4]-3/4 SB[s56,z6,-1+z4+z6,z6]-1/4 SB[s56,z6,-1+z4+z6,Wb[1]]-1/4 SB[s56,z6,-1+z4+z6,Wb[2]]+1/4 SB[s56,z6,-1+z4+z6,Wb[4]]-1/4 SB[s56,z6,Wb[1],s45-s456+s56]+1/4 SB[s56,z6,Wb[1],-s456+s56+s456 z4]-1/4 SB[s56,z6,Wb[1],z6]-1/4 SB[s56,z6,Wb[1],Wb[1]]-3/4 SB[s56,z6,Wb[1],Wb[2]]+1/4 SB[s56,z6,Wb[1],Wb[4]]-SB[-1+z4,s45,-s45+s456,s56]-SB[-1+z4,s45,-s45+s456,z4]+SB[-1+z4,s45,-s45+s456,-s456+s56+s456 z4]-SB[-1+z4,s45,-s45+s456,z6]+SB[-1+z4,s45,-s45+s456,-1+z4+z6]+1/2 SB[-1+z4,s45,s56,s45]-SB[-1+z4,s45,s56,-s45+s456]+3/2 SB[-1+z4,s45,s56,s56]-SB[-1+z4,s45,s56,-s456+s56]+1/4 SB[-1+z4,s45,s56,s45-s456+s56]+1/2 SB[-1+z4,s45,s56,z4]-1/4 SB[-1+z4,s45,s56,-s456+s56+s456 z4]+3/4 SB[-1+z4,s45,s56,z6]-SB[-1+z4,s45,s56,-1+z4+z6]+1/4 SB[-1+z4,s45,s56,Wb[1]]+1/4 SB[-1+z4,s45,s56,Wb[2]]-1/4 SB[-1+z4,s45,s56,Wb[4]]+1/2 SB[-1+z4,s45,z4,s45]-SB[-1+z4,s45,z4,-s45+s456]+1/2 SB[-1+z4,s45,z4,s56]-SB[-1+z4,s45,z4,-s456+s56]+1/4 SB[-1+z4,s45,z4,s45-s456+s56]-1/2 SB[-1+z4,s45,z4,z4]+3/4 SB[-1+z4,s45,z4,-s456+s56+s456 z4]-1/4 SB[-1+z4,s45,z4,z6]+1/4 SB[-1+z4,s45,z4,Wb[1]]+1/4 SB[-1+z4,s45,z4,Wb[2]]-1/4 SB[-1+z4,s45,z4,Wb[4]]-SB[-1+z4,s45,-s456+s56+s456 z4,s45]+SB[-1+z4,s45,-s456+s56+s456 z4,-s45+s456]-SB[-1+z4,s45,-s456+s56+s456 z4,s56]+SB[-1+z4,s45,-s456+s56+s456 z4,-s456+s56]+1/4 SB[-1+z4,s45,-s456+s56+s456 z4,s45-s456+s56]-1/4 SB[-1+z4,s45,-s456+s56+s456 z4,-s456+s56+s456 z4]+1/4 SB[-1+z4,s45,-s456+s56+s456 z4,z6]+1/4 SB[-1+z4,s45,-s456+s56+s456 z4,Wb[1]]+3/4 SB[-1+z4,s45,-s456+s56+s456 z4,Wb[2]]-1/4 SB[-1+z4,s45,-s456+s56+s456 z4,Wb[4]]+1/2 SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,s45]+1/2 SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,s56]-1/2 SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]+1/2 SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,z4]-1/2 SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]-1/2 SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,Wb[1]]-SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,Wb[2]]+1/2 SB[-1+z4,s45,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+1/2 SB[-1+z4,s45,z6,s45]-SB[-1+z4,s45,z6,-s45+s456]+1/2 SB[-1+z4,s45,z6,s56]+1/4 SB[-1+z4,s45,z6,s45-s456+s56]-1/2 SB[-1+z4,s45,z6,z4]-1/4 SB[-1+z4,s45,z6,-s456+s56+s456 z4]+3/4 SB[-1+z4,s45,z6,z6]+1/4 SB[-1+z4,s45,z6,Wb[1]]+1/4 SB[-1+z4,s45,z6,Wb[2]]-1/4 SB[-1+z4,s45,z6,Wb[4]]-1/2 SB[-1+z4,s45,-1+z4+z6,s45]+SB[-1+z4,s45,-1+z4+z6,-s45+s456]-1/2 SB[-1+z4,s45,-1+z4+z6,s56]-1/4 SB[-1+z4,s45,-1+z4+z6,s45-s456+s56]+1/2 SB[-1+z4,s45,-1+z4+z6,z4]+1/4 SB[-1+z4,s45,-1+z4+z6,-s456+s56+s456 z4]-3/4 SB[-1+z4,s45,-1+z4+z6,z6]-1/4 SB[-1+z4,s45,-1+z4+z6,Wb[1]]-1/4 SB[-1+z4,s45,-1+z4+z6,Wb[2]]+1/4 SB[-1+z4,s45,-1+z4+z6,Wb[4]]-1/4 SB[-1+z4,s45,Wb[1],s45-s456+s56]+1/4 SB[-1+z4,s45,Wb[1],-s456+s56+s456 z4]-1/4 SB[-1+z4,s45,Wb[1],z6]-1/4 SB[-1+z4,s45,Wb[1],Wb[1]]-3/4 SB[-1+z4,s45,Wb[1],Wb[2]]+1/4 SB[-1+z4,s45,Wb[1],Wb[4]]-1/4 SB[-1+z4,s45,Wb[2],s45-s456+s56]+1/4 SB[-1+z4,s45,Wb[2],-s456+s56+s456 z4]-1/4 SB[-1+z4,s45,Wb[2],z6]-1/4 SB[-1+z4,s45,Wb[2],Wb[1]]-3/4 SB[-1+z4,s45,Wb[2],Wb[2]]+1/4 SB[-1+z4,s45,Wb[2],Wb[4]]-SB[-1+z4,s456,s45,s56]-SB[-1+z4,s456,s45,z4]+SB[-1+z4,s456,s45,-s456+s56+s456 z4]-SB[-1+z4,s456,s45,z6]+SB[-1+z4,s456,s45,-1+z4+z6]+SB[-1+z4,s456,-s45+s456,s56]+SB[-1+z4,s456,-s45+s456,z4]-SB[-1+z4,s456,-s45+s456,-s456+s56+s456 z4]+SB[-1+z4,s456,-s45+s456,z6]-SB[-1+z4,s456,-s45+s456,-1+z4+z6]-SB[-1+z4,s456,s56,s45]+SB[-1+z4,s456,s56,-s45+s456]-2 SB[-1+z4,s456,s56,s56]+SB[-1+z4,s456,s56,-s456+s56]-SB[-1+z4,s456,s56,z4]+SB[-1+z4,s456,s56,-s456+s56+s456 z4]-SB[-1+z4,s456,s56,z6]+SB[-1+z4,s456,s56,-1+z4+z6]+SB[-1+z4,s456,-s456+s56,s56]+SB[-1+z4,s456,-s456+s56,z4]-SB[-1+z4,s456,-s456+s56,-s456+s56+s456 z4]+SB[-1+z4,s456,-s456+s56,z6]-SB[-1+z4,s456,-s456+s56,-1+z4+z6]-SB[-1+z4,s456,z4,s45]+SB[-1+z4,s456,z4,-s45+s456]-SB[-1+z4,s456,z4,s56]+SB[-1+z4,s456,z4,-s456+s56]+SB[-1+z4,s456,-s456+s56+s456 z4,s45]-SB[-1+z4,s456,-s456+s56+s456 z4,-s45+s456]+SB[-1+z4,s456,-s456+s56+s456 z4,s56]-SB[-1+z4,s456,-s456+s56+s456 z4,-s456+s56]-SB[-1+z4,s456,z6,s45]+SB[-1+z4,s456,z6,-s45+s456]-SB[-1+z4,s456,z6,s56]+SB[-1+z4,s456,z6,-s456+s56]+SB[-1+z4,s456,-1+z4+z6,s45]-SB[-1+z4,s456,-1+z4+z6,-s45+s456]+SB[-1+z4,s456,-1+z4+z6,s56]-SB[-1+z4,s456,-1+z4+z6,-s456+s56]+1/2 SB[-1+z4,s56,s45,s45]-SB[-1+z4,s56,s45,-s45+s456]+3/2 SB[-1+z4,s56,s45,s56]-SB[-1+z4,s56,s45,-s456+s56]+1/4 SB[-1+z4,s56,s45,s45-s456+s56]+1/2 SB[-1+z4,s56,s45,z4]-1/4 SB[-1+z4,s56,s45,-s456+s56+s456 z4]+3/4 SB[-1+z4,s56,s45,z6]-SB[-1+z4,s56,s45,-1+z4+z6]+1/4 SB[-1+z4,s56,s45,Wb[1]]+1/4 SB[-1+z4,s56,s45,Wb[2]]-1/4 SB[-1+z4,s56,s45,Wb[4]]-SB[-1+z4,s56,s456,s45]+SB[-1+z4,s56,s456,-s45+s456]-SB[-1+z4,s56,s456,s56]+SB[-1+z4,s56,s456,-s456+s56]+SB[-1+z4,s56,s56,s45]-SB[-1+z4,s56,s56,-s456+s56]-SB[-1+z4,s56,-s456+s56,s45]-SB[-1+z4,s56,-s456+s56,s56]+2 SB[-1+z4,s56,-s456+s56,-s456+s56]-SB[-1+z4,s56,-s456+s56,z4]+SB[-1+z4,s56,-s456+s56,-1+z4+z6]+1/2 SB[-1+z4,s56,-s456+s56+s456 z4,s45]+1/2 SB[-1+z4,s56,-s456+s56+s456 z4,s56]-SB[-1+z4,s56,-s456+s56+s456 z4,-s456+s56]-1/4 SB[-1+z4,s56,-s456+s56+s456 z4,s45-s456+s56]+1/2 SB[-1+z4,s56,-s456+s56+s456 z4,z4]+1/4 SB[-1+z4,s56,-s456+s56+s456 z4,-s456+s56+s456 z4]-3/4 SB[-1+z4,s56,-s456+s56+s456 z4,z6]-1/4 SB[-1+z4,s56,-s456+s56+s456 z4,Wb[1]]-1/4 SB[-1+z4,s56,-s456+s56+s456 z4,Wb[2]]+1/4 SB[-1+z4,s56,-s456+s56+s456 z4,Wb[4]]-1/2 SB[-1+z4,s56,-1+z4+z6,s45]-1/2 SB[-1+z4,s56,-1+z4+z6,s56]+SB[-1+z4,s56,-1+z4+z6,-s456+s56]+1/4 SB[-1+z4,s56,-1+z4+z6,s45-s456+s56]-1/2 SB[-1+z4,s56,-1+z4+z6,z4]-1/4 SB[-1+z4,s56,-1+z4+z6,-s456+s56+s456 z4]+3/4 SB[-1+z4,s56,-1+z4+z6,z6]+1/4 SB[-1+z4,s56,-1+z4+z6,Wb[1]]+1/4 SB[-1+z4,s56,-1+z4+z6,Wb[2]]-1/4 SB[-1+z4,s56,-1+z4+z6,Wb[4]]+1/4 SB[-1+z4,s56,Wb[1],s45-s456+s56]-1/4 SB[-1+z4,s56,Wb[1],-s456+s56+s456 z4]+1/4 SB[-1+z4,s56,Wb[1],z6]+1/4 SB[-1+z4,s56,Wb[1],Wb[1]]+3/4 SB[-1+z4,s56,Wb[1],Wb[2]]-1/4 SB[-1+z4,s56,Wb[1],Wb[4]]+SB[-1+z4,-1+z4,s56,s45]-2 SB[-1+z4,-1+z4,s56,-s456+s56]+SB[-1+z4,-1+z4,s56,-s456+s56+s456 z4]-SB[-1+z4,-1+z4,s56,z6]+1/2 SB[-1+z4,-1+z4,-1+z4,s56]+1/2 SB[-1+z4,-1+z4,-1+z4,z4]-1/2 SB[-1+z4,-1+z4,-1+z4,-s456+s56+s456 z4]-1/2 SB[-1+z4,-1+z4,-1+z4,z6]+1/2 SB[-1+z4,-1+z4,-1+z4,-1+z4+z6]+1/2 SB[-1+z4,-1+z4,-1+z4,Wb[1]]+1/2 SB[-1+z4,-1+z4,-1+z4,Wb[2]]+SB[-1+z4,-1+z4,z4,s45]-2 SB[-1+z4,-1+z4,z4,-s456+s56]+SB[-1+z4,-1+z4,z4,-s456+s56+s456 z4]-SB[-1+z4,-1+z4,z4,z6]-3/2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,s45]-1/2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,s56]+2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,-s456+s56]+1/2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,s45-s456+s56]-1/2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,z4]-1/2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4]+SB[-1+z4,-1+z4,-s456+s56+s456 z4,z6]+1/2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,Wb[1]]+SB[-1+z4,-1+z4,-s456+s56+s456 z4,Wb[2]]-1/2 SB[-1+z4,-1+z4,-s456+s56+s456 z4,Wb[4]]+1/2 SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,s45]+1/2 SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,s56]-1/2 SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]+1/2 SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,z4]-1/2 SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]-1/2 SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[1]]-SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[2]]+1/2 SB[-1+z4,-1+z4,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+SB[-1+z4,-1+z4,z6,s45]-3/2 SB[-1+z4,-1+z4,z6,s56]+1/2 SB[-1+z4,-1+z4,z6,s45-s456+s56]-3/2 SB[-1+z4,-1+z4,z6,z4]+2 SB[-1+z4,-1+z4,z6,z6]-1/2 SB[-1+z4,-1+z4,z6,-1+z4+z6]-1/2 SB[-1+z4,-1+z4,z6,Wb[4]]-SB[-1+z4,-1+z4,-1+z4+z6,s45]+SB[-1+z4,-1+z4,-1+z4+z6,s56]-1/2 SB[-1+z4,-1+z4,-1+z4+z6,s45-s456+s56]+SB[-1+z4,-1+z4,-1+z4+z6,z4]+1/2 SB[-1+z4,-1+z4,-1+z4+z6,-s456+s56+s456 z4]-3/2 SB[-1+z4,-1+z4,-1+z4+z6,z6]-1/2 SB[-1+z4,-1+z4,-1+z4+z6,Wb[1]]-1/2 SB[-1+z4,-1+z4,-1+z4+z6,Wb[2]]+1/2 SB[-1+z4,-1+z4,-1+z4+z6,Wb[4]]-1/2 SB[-1+z4,-1+z4,Wb[1],s45-s456+s56]+1/2 SB[-1+z4,-1+z4,Wb[1],-s456+s56+s456 z4]-1/2 SB[-1+z4,-1+z4,Wb[1],z6]-1/2 SB[-1+z4,-1+z4,Wb[1],Wb[1]]-3/2 SB[-1+z4,-1+z4,Wb[1],Wb[2]]+1/2 SB[-1+z4,-1+z4,Wb[1],Wb[4]]-1/2 SB[-1+z4,-1+z4,Wb[2],s45-s456+s56]+1/2 SB[-1+z4,-1+z4,Wb[2],-s456+s56+s456 z4]-1/2 SB[-1+z4,-1+z4,Wb[2],z6]-1/2 SB[-1+z4,-1+z4,Wb[2],Wb[1]]-3/2 SB[-1+z4,-1+z4,Wb[2],Wb[2]]+1/2 SB[-1+z4,-1+z4,Wb[2],Wb[4]]+1/2 SB[-1+z4,z4,s45,s45]-SB[-1+z4,z4,s45,-s45+s456]+1/2 SB[-1+z4,z4,s45,s56]-SB[-1+z4,z4,s45,-s456+s56]+1/4 SB[-1+z4,z4,s45,s45-s456+s56]-1/2 SB[-1+z4,z4,s45,z4]+3/4 SB[-1+z4,z4,s45,-s456+s56+s456 z4]-1/4 SB[-1+z4,z4,s45,z6]+1/4 SB[-1+z4,z4,s45,Wb[1]]+1/4 SB[-1+z4,z4,s45,Wb[2]]-1/4 SB[-1+z4,z4,s45,Wb[4]]-SB[-1+z4,z4,s456,s45]+SB[-1+z4,z4,s456,-s45+s456]-SB[-1+z4,z4,s456,s56]+SB[-1+z4,z4,s456,-s456+s56]-SB[-1+z4,z4,-s456+s56,s45]+2 SB[-1+z4,z4,-s456+s56,-s456+s56]-SB[-1+z4,z4,-s456+s56,-s456+s56+s456 z4]+SB[-1+z4,z4,-s456+s56,z6]-SB[-1+z4,z4,z4,s45]+SB[-1+z4,z4,z4,-s456+s56]+3/2 SB[-1+z4,z4,-s456+s56+s456 z4,s45]+1/2 SB[-1+z4,z4,-s456+s56+s456 z4,s56]-2 SB[-1+z4,z4,-s456+s56+s456 z4,-s456+s56]-1/4 SB[-1+z4,z4,-s456+s56+s456 z4,s45-s456+s56]+1/2 SB[-1+z4,z4,-s456+s56+s456 z4,z4]+1/4 SB[-1+z4,z4,-s456+s56+s456 z4,-s456+s56+s456 z4]-3/4 SB[-1+z4,z4,-s456+s56+s456 z4,z6]-1/4 SB[-1+z4,z4,-s456+s56+s456 z4,Wb[1]]-1/4 SB[-1+z4,z4,-s456+s56+s456 z4,Wb[2]]+1/4 SB[-1+z4,z4,-s456+s56+s456 z4,Wb[4]]-SB[-1+z4,z4,z6,s45]+SB[-1+z4,z4,z6,-s456+s56]+1/2 SB[-1+z4,z4,-1+z4+z6,s45]-1/2 SB[-1+z4,z4,-1+z4+z6,s56]+1/4 SB[-1+z4,z4,-1+z4+z6,s45-s456+s56]-1/2 SB[-1+z4,z4,-1+z4+z6,z4]-1/4 SB[-1+z4,z4,-1+z4+z6,-s456+s56+s456 z4]+3/4 SB[-1+z4,z4,-1+z4+z6,z6]+1/4 SB[-1+z4,z4,-1+z4+z6,Wb[1]]+1/4 SB[-1+z4,z4,-1+z4+z6,Wb[2]]-1/4 SB[-1+z4,z4,-1+z4+z6,Wb[4]]+1/4 SB[-1+z4,z4,Wb[1],s45-s456+s56]-1/4 SB[-1+z4,z4,Wb[1],-s456+s56+s456 z4]+1/4 SB[-1+z4,z4,Wb[1],z6]+1/4 SB[-1+z4,z4,Wb[1],Wb[1]]+3/4 SB[-1+z4,z4,Wb[1],Wb[2]]-1/4 SB[-1+z4,z4,Wb[1],Wb[4]]-1/2 SB[-1+z4,-s456+s56+s456 z4,s45,s45]+SB[-1+z4,-s456+s56+s456 z4,s45,-s45+s456]-1/2 SB[-1+z4,-s456+s56+s456 z4,s45,s56]+SB[-1+z4,-s456+s56+s456 z4,s45,-s456+s56]-1/4 SB[-1+z4,-s456+s56+s456 z4,s45,s45-s456+s56]+1/2 SB[-1+z4,-s456+s56+s456 z4,s45,z4]-3/4 SB[-1+z4,-s456+s56+s456 z4,s45,-s456+s56+s456 z4]+1/4 SB[-1+z4,-s456+s56+s456 z4,s45,z6]-1/4 SB[-1+z4,-s456+s56+s456 z4,s45,Wb[1]]-1/4 SB[-1+z4,-s456+s56+s456 z4,s45,Wb[2]]+1/4 SB[-1+z4,-s456+s56+s456 z4,s45,Wb[4]]+SB[-1+z4,-s456+s56+s456 z4,s456,s45]-SB[-1+z4,-s456+s56+s456 z4,s456,-s45+s456]+SB[-1+z4,-s456+s56+s456 z4,s456,s56]-SB[-1+z4,-s456+s56+s456 z4,s456,-s456+s56]-1/2 SB[-1+z4,-s456+s56+s456 z4,s56,s45]+1/2 SB[-1+z4,-s456+s56+s456 z4,s56,s56]+SB[-1+z4,-s456+s56+s456 z4,s56,-s456+s56]-1/4 SB[-1+z4,-s456+s56+s456 z4,s56,s45-s456+s56]+1/2 SB[-1+z4,-s456+s56+s456 z4,s56,z4]-3/4 SB[-1+z4,-s456+s56+s456 z4,s56,-s456+s56+s456 z4]+1/4 SB[-1+z4,-s456+s56+s456 z4,s56,z6]-1/4 SB[-1+z4,-s456+s56+s456 z4,s56,Wb[1]]-1/4 SB[-1+z4,-s456+s56+s456 z4,s56,Wb[2]]+1/4 SB[-1+z4,-s456+s56+s456 z4,s56,Wb[4]]+SB[-1+z4,-s456+s56+s456 z4,-s456+s56,s45]-2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56,-s456+s56]+SB[-1+z4,-s456+s56+s456 z4,-s456+s56,-s456+s56+s456 z4]-SB[-1+z4,-s456+s56+s456 z4,-s456+s56,z6]+1/2 SB[-1+z4,-s456+s56+s456 z4,z4,s45]+1/2 SB[-1+z4,-s456+s56+s456 z4,z4,s56]-1/4 SB[-1+z4,-s456+s56+s456 z4,z4,s45-s456+s56]+1/2 SB[-1+z4,-s456+s56+s456 z4,z4,z4]-3/4 SB[-1+z4,-s456+s56+s456 z4,z4,-s456+s56+s456 z4]+1/4 SB[-1+z4,-s456+s56+s456 z4,z4,z6]-1/4 SB[-1+z4,-s456+s56+s456 z4,z4,Wb[1]]-1/4 SB[-1+z4,-s456+s56+s456 z4,z4,Wb[2]]+1/4 SB[-1+z4,-s456+s56+s456 z4,z4,Wb[4]]-1/2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,s45]-1/2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,s56]+SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,-s456+s56]-1/2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,z4]+1/2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,z6]-1/2 SB[-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4,Wb[2]]-1/2 SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s45]-1/2 SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s56]+1/2 SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,s45-s456+s56]-1/2 SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,z4]+1/2 SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,-s456+s56+s456 z4]+1/2 SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[1]]+SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[2]]-1/2 SB[-1+z4,-s456+s56+s456 z4,s45-s456+s56-s45 z4+s456 z4,Wb[4]]+1/2 SB[-1+z4,-s456+s56+s456 z4,z6,s45]+1/2 SB[-1+z4,-s456+s56+s456 z4,z6,s56]-SB[-1+z4,-s456+s56+s456 z4,z6,-s456+s56]-1/4 SB[-1+z4,-s456+s56+s456 z4,z6,s45-s456+s56]+1/2 SB[-1+z4,-s456+s56+s456 z4,z6,z4]+1/4 SB[-1+z4,-s456+s56+s456 z4,z6,-s456+s56+s456 z4]-3/4 SB[-1+z4,-s456+s56+s456 z4,z6,z6]-1/4 SB[-1+z4,-s456+s56+s456 z4,z6,Wb[1]]-1/4 SB[-1+z4,-s456+s56+s456 z4,z6,Wb[2]]+1/4 SB[-1+z4,-s456+s56+s456 z4,z6,Wb[4]]+1/4 SB[-1+z4,-s456+s56+s456 z4,Wb[2],s45-s456+s56]-1/4 SB[-1+z4,-s456+s56+s456 z4,Wb[2],-s456+s56+s456 z4]+1/4 SB[-1+z4,-s456+s56+s456 z4,Wb[2],z6]+1/4 SB[-1+z4,-s456+s56+s456 z4,Wb[2],Wb[1]]+3/4 SB[-1+z4,-s456+s56+s456 z4,Wb[2],Wb[2]]-1/4 SB[-1+z4,-s456+s56+s456 z4,Wb[2],Wb[4]]+1/2 SB[-1+z4,z6,s45,s45]-SB[-1+z4,z6,s45,-s45+s456]+1/2 SB[-1+z4,z6,s45,s56]+1/4 SB[-1+z4,z6,s45,s45-s456+s56]-1/2 SB[-1+z4,z6,s45,z4]-1/4 SB[-1+z4,z6,s45,-s456+s56+s456 z4]+3/4 SB[-1+z4,z6,s45,z6]+1/4 SB[-1+z4,z6,s45,Wb[1]]+1/4 SB[-1+z4,z6,s45,Wb[2]]-1/4 SB[-1+z4,z6,s45,Wb[4]]-SB[-1+z4,z6,s456,s45]+SB[-1+z4,z6,s456,-s45+s456]-SB[-1+z4,z6,s456,s56]+SB[-1+z4,z6,s456,-s456+s56]-SB[-1+z4,z6,z4,s45]+SB[-1+z4,z6,z4,-s456+s56]+1/2 SB[-1+z4,z6,-s456+s56+s456 z4,s45]+1/2 SB[-1+z4,z6,-s456+s56+s456 z4,s56]-SB[-1+z4,z6,-s456+s56+s456 z4,-s456+s56]-1/4 SB[-1+z4,z6,-s456+s56+s456 z4,s45-s456+s56]+1/2 SB[-1+z4,z6,-s456+s56+s456 z4,z4]+1/4 SB[-1+z4,z6,-s456+s56+s456 z4,-s456+s56+s456 z4]-3/4 SB[-1+z4,z6,-s456+s56+s456 z4,z6]-1/4 SB[-1+z4,z6,-s456+s56+s456 z4,Wb[1]]-1/4 SB[-1+z4,z6,-s456+s56+s456 z4,Wb[2]]+1/4 SB[-1+z4,z6,-s456+s56+s456 z4,Wb[4]]+1/2 SB[-1+z4,z6,-1+z4+z6,s45]-1/2 SB[-1+z4,z6,-1+z4+z6,s56]+1/4 SB[-1+z4,z6,-1+z4+z6,s45-s456+s56]-1/2 SB[-1+z4,z6,-1+z4+z6,z4]-1/4 SB[-1+z4,z6,-1+z4+z6,-s456+s56+s456 z4]+3/4 SB[-1+z4,z6,-1+z4+z6,z6]+1/4 SB[-1+z4,z6,-1+z4+z6,Wb[1]]+1/4 SB[-1+z4,z6,-1+z4+z6,Wb[2]]-1/4 SB[-1+z4,z6,-1+z4+z6,Wb[4]]+1/4 SB[-1+z4,z6,Wb[1],s45-s456+s56]-1/4 SB[-1+z4,z6,Wb[1],-s456+s56+s456 z4]+1/4 SB[-1+z4,z6,Wb[1],z6]+1/4 SB[-1+z4,z6,Wb[1],Wb[1]]+3/4 SB[-1+z4,z6,Wb[1],Wb[2]]-1/4 SB[-1+z4,z6,Wb[1],Wb[4]]-1/2 SB[-1+z4,-1+z4+z6,s45,s45]+SB[-1+z4,-1+z4+z6,s45,-s45+s456]-1/2 SB[-1+z4,-1+z4+z6,s45,s56]-1/4 SB[-1+z4,-1+z4+z6,s45,s45-s456+s56]+1/2 SB[-1+z4,-1+z4+z6,s45,z4]+1/4 SB[-1+z4,-1+z4+z6,s45,-s456+s56+s456 z4]-3/4 SB[-1+z4,-1+z4+z6,s45,z6]-1/4 SB[-1+z4,-1+z4+z6,s45,Wb[1]]-1/4 SB[-1+z4,-1+z4+z6,s45,Wb[2]]+1/4 SB[-1+z4,-1+z4+z6,s45,Wb[4]]+SB[-1+z4,-1+z4+z6,s456,s45]-SB[-1+z4,-1+z4+z6,s456,-s45+s456]+SB[-1+z4,-1+z4+z6,s456,s56]-SB[-1+z4,-1+z4+z6,s456,-s456+s56]-1/2 SB[-1+z4,-1+z4+z6,s56,s45]-1/2 SB[-1+z4,-1+z4+z6,s56,s56]+SB[-1+z4,-1+z4+z6,s56,-s456+s56]+1/4 SB[-1+z4,-1+z4+z6,s56,s45-s456+s56]-1/2 SB[-1+z4,-1+z4+z6,s56,z4]-1/4 SB[-1+z4,-1+z4+z6,s56,-s456+s56+s456 z4]+3/4 SB[-1+z4,-1+z4+z6,s56,z6]+1/4 SB[-1+z4,-1+z4+z6,s56,Wb[1]]+1/4 SB[-1+z4,-1+z4+z6,s56,Wb[2]]-1/4 SB[-1+z4,-1+z4+z6,s56,Wb[4]]-1/2 SB[-1+z4,-1+z4+z6,-1+z4,s56]-1/2 SB[-1+z4,-1+z4+z6,-1+z4,z4]+1/2 SB[-1+z4,-1+z4+z6,-1+z4,-s456+s56+s456 z4]+1/2 SB[-1+z4,-1+z4+z6,-1+z4,z6]-1/2 SB[-1+z4,-1+z4+z6,-1+z4,-1+z4+z6]-1/2 SB[-1+z4,-1+z4+z6,-1+z4,Wb[1]]-1/2 SB[-1+z4,-1+z4+z6,-1+z4,Wb[2]]+1/2 SB[-1+z4,-1+z4+z6,z4,s45]-1/2 SB[-1+z4,-1+z4+z6,z4,s56]+1/4 SB[-1+z4,-1+z4+z6,z4,s45-s456+s56]-1/2 SB[-1+z4,-1+z4+z6,z4,z4]-1/4 SB[-1+z4,-1+z4+z6,z4,-s456+s56+s456 z4]+3/4 SB[-1+z4,-1+z4+z6,z4,z6]+1/4 SB[-1+z4,-1+z4+z6,z4,Wb[1]]+1/4 SB[-1+z4,-1+z4+z6,z4,Wb[2]]-1/4 SB[-1+z4,-1+z4+z6,z4,Wb[4]]-1/2 SB[-1+z4,-1+z4+z6,z6,s45]+SB[-1+z4,-1+z4+z6,z6,s56]-1/4 SB[-1+z4,-1+z4+z6,z6,s45-s456+s56]+SB[-1+z4,-1+z4+z6,z6,z4]-1/4 SB[-1+z4,-1+z4+z6,z6,-s456+s56+s456 z4]-5/4 SB[-1+z4,-1+z4+z6,z6,z6]+1/2 SB[-1+z4,-1+z4+z6,z6,-1+z4+z6]+1/4 SB[-1+z4,-1+z4+z6,z6,Wb[1]]+1/4 SB[-1+z4,-1+z4+z6,z6,Wb[2]]+1/4 SB[-1+z4,-1+z4+z6,z6,Wb[4]]+1/4 SB[-1+z4,-1+z4+z6,Wb[2],s45-s456+s56]-1/4 SB[-1+z4,-1+z4+z6,Wb[2],-s456+s56+s456 z4]+1/4 SB[-1+z4,-1+z4+z6,Wb[2],z6]+1/4 SB[-1+z4,-1+z4+z6,Wb[2],Wb[1]]+3/4 SB[-1+z4,-1+z4+z6,Wb[2],Wb[2]]-1/4 SB[-1+z4,-1+z4+z6,Wb[2],Wb[4]]+SB[z4,s45,s45,-s45+s456]-SB[z4,s45,s45,s56]+SB[z4,s45,s456,s45]-SB[z4,s45,s456,-s45+s456]+SB[z4,s45,s456,s56]-SB[z4,s45,s456,-s456+s56]+SB[z4,s45,-s45+s456,s45]-2 SB[z4,s45,-s45+s456,-s45+s456]+SB[z4,s45,-s45+s456,s56]+SB[z4,s45,-s45+s456,z6]-SB[z4,s45,-s45+s456,-1+z4+z6]-3/2 SB[z4,s45,s56,s45]+SB[z4,s45,s56,-s45+s456]-1/2 SB[z4,s45,s56,s56]+SB[z4,s45,s56,-s456+s56]-1/4 SB[z4,s45,s56,s45-s456+s56]-3/4 SB[z4,s45,s56,z4]-1/2 SB[z4,s45,s56,z6]+SB[z4,s45,s56,-1+z4+z6]+1/4 SB[z4,s45,s56,s45-s456+s456 z6]-1/4 SB[z4,s45,s56,Wb[3]]+1/4 SB[z4,s45,s56,Wb[4]]+1/2 SB[z4,s45,-1+z4+z6,s45]-SB[z4,s45,-1+z4+z6,-s45+s456]+1/2 SB[z4,s45,-1+z4+z6,s56]-1/4 SB[z4,s45,-1+z4+z6,s45-s456+s56]-3/4 SB[z4,s45,-1+z4+z6,z4]+1/2 SB[z4,s45,-1+z4+z6,z6]+1/4 SB[z4,s45,-1+z4+z6,s45-s456+s456 z6]-1/4 SB[z4,s45,-1+z4+z6,Wb[3]]+1/4 SB[z4,s45,-1+z4+z6,Wb[4]]-1/2 SB[z4,s45,s45-s456+s456 z6,s45]+SB[z4,s45,s45-s456+s456 z6,-s45+s456]-1/2 SB[z4,s45,s45-s456+s456 z6,s56]+1/4 SB[z4,s45,s45-s456+s456 z6,s45-s456+s56]+3/4 SB[z4,s45,s45-s456+s456 z6,z4]-1/2 SB[z4,s45,s45-s456+s456 z6,z6]-1/4 SB[z4,s45,s45-s456+s456 z6,s45-s456+s456 z6]+1/4 SB[z4,s45,s45-s456+s456 z6,Wb[3]]-1/4 SB[z4,s45,s45-s456+s456 z6,Wb[4]]-1/4 SB[z4,s45,Wb[3],s45-s456+s56]-1/4 SB[z4,s45,Wb[3],z4]+1/4 SB[z4,s45,Wb[3],s45-s456+s456 z6]+1/2 SB[z4,s45,Wb[3],Wb[2]]-1/4 SB[z4,s45,Wb[3],Wb[3]]+1/4 SB[z4,s45,Wb[3],Wb[4]]+3/2 SB[z4,s456,s45,s45]-2 SB[z4,s456,s45,-s45+s456]+3/2 SB[z4,s456,s45,s56]-SB[z4,s456,s45,-s456+s56]+1/4 SB[z4,s456,s45,s45-s456+s56]+3/4 SB[z4,s456,s45,z4]+1/2 SB[z4,s456,s45,z6]-SB[z4,s456,s45,-1+z4+z6]-1/4 SB[z4,s456,s45,s45-s456+s456 z6]+1/4 SB[z4,s456,s45,Wb[3]]-1/4 SB[z4,s456,s45,Wb[4]]-5/2 SB[z4,s456,s456,s45]+2 SB[z4,s456,s456,-s45+s456]-5/2 SB[z4,s456,s456,s56]+3 SB[z4,s456,s456,-s456+s56]-1/2 SB[z4,s456,s456,-s456+s56+s456 z4]+1/2 SB[z4,s456,s456,s45-s456+s456 z6]+1/2 SB[z4,s456,s456,Wb[1]]-1/2 SB[z4,s456,s456,Wb[3]]-SB[z4,s456,-s45+s456,s45]+2 SB[z4,s456,-s45+s456,-s45+s456]-SB[z4,s456,-s45+s456,s56]-SB[z4,s456,-s45+s456,z6]+SB[z4,s456,-s45+s456,-1+z4+z6]+3/2 SB[z4,s456,s56,s45]-SB[z4,s456,s56,-s45+s456]+1/2 SB[z4,s456,s56,s56]-SB[z4,s456,s56,-s456+s56]+1/4 SB[z4,s456,s56,s45-s456+s56]+3/4 SB[z4,s456,s56,z4]+1/2 SB[z4,s456,s56,z6]-SB[z4,s456,s56,-1+z4+z6]-1/4 SB[z4,s456,s56,s45-s456+s456 z6]+1/4 SB[z4,s456,s56,Wb[3]]-1/4 SB[z4,s456,s56,Wb[4]]-1/2 SB[z4,s456,-s456+s56,s45]+1/2 SB[z4,s456,-s456+s56,s56]-1/2 SB[z4,s456,-s456+s56,s45-s456+s56]-3/2 SB[z4,s456,-s456+s56,z4]+1/2 SB[z4,s456,-s456+s56,-s456+s56+s456 z4]+SB[z4,s456,-s456+s56,-1+z4+z6]-1/2 SB[z4,s456,-s456+s56,Wb[1]]+1/2 SB[z4,s456,-s456+s56,Wb[4]]+1/2 SB[z4,s456,-s456+s56+s456 z4,s45]+1/2 SB[z4,s456,-s456+s56+s456 z4,s56]-SB[z4,s456,-s456+s56+s456 z4,-s456+s56]+1/4 SB[z4,s456,-s456+s56+s456 z4,s45-s456+s56]+3/4 SB[z4,s456,-s456+s56+s456 z4,z4]-1/2 SB[z4,s456,-s456+s56+s456 z4,z6]-1/4 SB[z4,s456,-s456+s56+s456 z4,s45-s456+s456 z6]+1/4 SB[z4,s456,-s456+s56+s456 z4,Wb[3]]-1/4 SB[z4,s456,-s456+s56+s456 z4,Wb[4]]-SB[z4,s456,-1+z4+z6,s45]+SB[z4,s456,-1+z4+z6,-s45+s456]-SB[z4,s456,-1+z4+z6,s56]+SB[z4,s456,-1+z4+z6,-s456+s56]+1/2 SB[z4,s456,s45-s456+s456 z6,s45]-SB[z4,s456,s45-s456+s456 z6,-s45+s456]+1/2 SB[z4,s456,s45-s456+s456 z6,s56]-1/4 SB[z4,s456,s45-s456+s456 z6,s45-s456+s56]-3/4 SB[z4,s456,s45-s456+s456 z6,z4]+1/2 SB[z4,s456,s45-s456+s456 z6,z6]+1/4 SB[z4,s456,s45-s456+s456 z6,s45-s456+s456 z6]-1/4 SB[z4,s456,s45-s456+s456 z6,Wb[3]]+1/4 SB[z4,s456,s45-s456+s456 z6,Wb[4]]-1/4 SB[z4,s456,Wb[1],s45-s456+s56]-1/4 SB[z4,s456,Wb[1],z4]+1/4 SB[z4,s456,Wb[1],s45-s456+s456 z6]+1/2 SB[z4,s456,Wb[1],Wb[2]]-1/4 SB[z4,s456,Wb[1],Wb[3]]+1/4 SB[z4,s456,Wb[1],Wb[4]]+1/4 SB[z4,s456,Wb[3],s45-s456+s56]+1/4 SB[z4,s456,Wb[3],z4]-1/4 SB[z4,s456,Wb[3],s45-s456+s456 z6]-1/2 SB[z4,s456,Wb[3],Wb[2]]+1/4 SB[z4,s456,Wb[3],Wb[3]]-1/4 SB[z4,s456,Wb[3],Wb[4]]-3/2 SB[z4,s56,s45,s45]+SB[z4,s56,s45,-s45+s456]-1/2 SB[z4,s56,s45,s56]+SB[z4,s56,s45,-s456+s56]-1/4 SB[z4,s56,s45,s45-s456+s56]-3/4 SB[z4,s56,s45,z4]-1/2 SB[z4,s56,s45,z6]+SB[z4,s56,s45,-1+z4+z6]+1/4 SB[z4,s56,s45,s45-s456+s456 z6]-1/4 SB[z4,s56,s45,Wb[3]]+1/4 SB[z4,s56,s45,Wb[4]]+3/2 SB[z4,s56,s456,s45]-SB[z4,s56,s456,-s45+s456]+3/2 SB[z4,s56,s456,s56]-2 SB[z4,s56,s456,-s456+s56]+1/2 SB[z4,s56,s456,-s456+s56+s456 z4]-1/2 SB[z4,s56,s456,s45-s456+s456 z6]-1/2 SB[z4,s56,s456,Wb[1]]+1/2 SB[z4,s56,s456,Wb[3]]+1/2 SB[z4,s56,-s456+s56,s45]-1/2 SB[z4,s56,-s456+s56,s56]+1/2 SB[z4,s56,-s456+s56,s45-s456+s56]+3/2 SB[z4,s56,-s456+s56,z4]-1/2 SB[z4,s56,-s456+s56,-s456+s56+s456 z4]-SB[z4,s56,-s456+s56,-1+z4+z6]+1/2 SB[z4,s56,-s456+s56,Wb[1]]-1/2 SB[z4,s56,-s456+s56,Wb[4]]-1/2 SB[z4,s56,-s456+s56+s456 z4,s45]-1/2 SB[z4,s56,-s456+s56+s456 z4,s56]+SB[z4,s56,-s456+s56+s456 z4,-s456+s56]-1/4 SB[z4,s56,-s456+s56+s456 z4,s45-s456+s56]-3/4 SB[z4,s56,-s456+s56+s456 z4,z4]+1/2 SB[z4,s56,-s456+s56+s456 z4,z6]+1/4 SB[z4,s56,-s456+s56+s456 z4,s45-s456+s456 z6]-1/4 SB[z4,s56,-s456+s56+s456 z4,Wb[3]]+1/4 SB[z4,s56,-s456+s56+s456 z4,Wb[4]]+1/2 SB[z4,s56,-1+z4+z6,s45]+1/2 SB[z4,s56,-1+z4+z6,s56]-SB[z4,s56,-1+z4+z6,-s456+s56]+1/4 SB[z4,s56,-1+z4+z6,s45-s456+s56]+3/4 SB[z4,s56,-1+z4+z6,z4]-1/2 SB[z4,s56,-1+z4+z6,z6]-1/4 SB[z4,s56,-1+z4+z6,s45-s456+s456 z6]+1/4 SB[z4,s56,-1+z4+z6,Wb[3]]-1/4 SB[z4,s56,-1+z4+z6,Wb[4]]+1/4 SB[z4,s56,Wb[1],s45-s456+s56]+1/4 SB[z4,s56,Wb[1],z4]-1/4 SB[z4,s56,Wb[1],s45-s456+s456 z6]-1/2 SB[z4,s56,Wb[1],Wb[2]]+1/4 SB[z4,s56,Wb[1],Wb[3]]-1/4 SB[z4,s56,Wb[1],Wb[4]]-1/2 SB[z4,-1+z4,s56,s45]-1/2 SB[z4,-1+z4,s56,s56]+SB[z4,-1+z4,s56,-s456+s56]-1/4 SB[z4,-1+z4,s56,s45-s456+s56]-3/4 SB[z4,-1+z4,s56,z4]+1/2 SB[z4,-1+z4,s56,z6]+1/4 SB[z4,-1+z4,s56,s45-s456+s456 z6]-1/4 SB[z4,-1+z4,s56,Wb[3]]+1/4 SB[z4,-1+z4,s56,Wb[4]]-1/2 SB[z4,-1+z4,z4,s45]-1/2 SB[z4,-1+z4,z4,s56]+SB[z4,-1+z4,z4,-s456+s56]-1/4 SB[z4,-1+z4,z4,s45-s456+s56]-5/4 SB[z4,-1+z4,z4,z4]+1/2 SB[z4,-1+z4,z4,-s456+s56+s456 z4]+SB[z4,-1+z4,z4,z6]-1/4 SB[z4,-1+z4,z4,s45-s456+s456 z6]-1/2 SB[z4,-1+z4,z4,Wb[1]]-1/2 SB[z4,-1+z4,z4,Wb[2]]+1/4 SB[z4,-1+z4,z4,Wb[3]]+1/4 SB[z4,-1+z4,z4,Wb[4]]+1/2 SB[z4,-1+z4,-s456+s56+s456 z4,s45]+1/2 SB[z4,-1+z4,-s456+s56+s456 z4,s56]-SB[z4,-1+z4,-s456+s56+s456 z4,-s456+s56]+1/4 SB[z4,-1+z4,-s456+s56+s456 z4,s45-s456+s56]+3/4 SB[z4,-1+z4,-s456+s56+s456 z4,z4]-1/2 SB[z4,-1+z4,-s456+s56+s456 z4,z6]-1/4 SB[z4,-1+z4,-s456+s56+s456 z4,s45-s456+s456 z6]+1/4 SB[z4,-1+z4,-s456+s56+s456 z4,Wb[3]]-1/4 SB[z4,-1+z4,-s456+s56+s456 z4,Wb[4]]-1/2 SB[z4,-1+z4,z6,s45]+1/2 SB[z4,-1+z4,z6,s56]+1/4 SB[z4,-1+z4,z6,s45-s456+s56]+3/4 SB[z4,-1+z4,z6,z4]-1/2 SB[z4,-1+z4,z6,z6]-1/4 SB[z4,-1+z4,z6,s45-s456+s456 z6]+1/4 SB[z4,-1+z4,z6,Wb[3]]-1/4 SB[z4,-1+z4,z6,Wb[4]]+1/2 SB[z4,-1+z4,-1+z4+z6,s45]-1/2 SB[z4,-1+z4,-1+z4+z6,s56]-1/4 SB[z4,-1+z4,-1+z4+z6,s45-s456+s56]-3/4 SB[z4,-1+z4,-1+z4+z6,z4]+1/2 SB[z4,-1+z4,-1+z4+z6,z6]+1/4 SB[z4,-1+z4,-1+z4+z6,s45-s456+s456 z6]-1/4 SB[z4,-1+z4,-1+z4+z6,Wb[3]]+1/4 SB[z4,-1+z4,-1+z4+z6,Wb[4]]-1/4 SB[z4,-1+z4,Wb[1],s45-s456+s56]-1/4 SB[z4,-1+z4,Wb[1],z4]+1/4 SB[z4,-1+z4,Wb[1],s45-s456+s456 z6]+1/2 SB[z4,-1+z4,Wb[1],Wb[2]]-1/4 SB[z4,-1+z4,Wb[1],Wb[3]]+1/4 SB[z4,-1+z4,Wb[1],Wb[4]]-1/4 SB[z4,-1+z4,Wb[2],s45-s456+s56]-1/4 SB[z4,-1+z4,Wb[2],z4]+1/4 SB[z4,-1+z4,Wb[2],s45-s456+s456 z6]+1/2 SB[z4,-1+z4,Wb[2],Wb[2]]-1/4 SB[z4,-1+z4,Wb[2],Wb[3]]+1/4 SB[z4,-1+z4,Wb[2],Wb[4]]-1/2 SB[z4,-1+z6,s45,s45]+SB[z4,-1+z6,s45,-s45+s456]-1/2 SB[z4,-1+z6,s45,s56]+1/4 SB[z4,-1+z6,s45,s45-s456+s56]+3/4 SB[z4,-1+z6,s45,z4]-1/2 SB[z4,-1+z6,s45,z6]-1/4 SB[z4,-1+z6,s45,s45-s456+s456 z6]+1/4 SB[z4,-1+z6,s45,Wb[3]]-1/4 SB[z4,-1+z6,s45,Wb[4]]+SB[z4,-1+z6,z4,s45]-1/2 SB[z4,-1+z6,z4,s56]-1/4 SB[z4,-1+z6,z4,s45-s456+s56]-5/4 SB[z4,-1+z6,z4,z4]+SB[z4,-1+z6,z4,z6]+1/2 SB[z4,-1+z6,z4,-1+z4+z6]-1/4 SB[z4,-1+z6,z4,s45-s456+s456 z6]-1/2 SB[z4,-1+z6,z4,Wb[2]]+1/4 SB[z4,-1+z6,z4,Wb[3]]+1/4 SB[z4,-1+z6,z4,Wb[4]]-1/2 SB[z4,-1+z6,-1+z6,s45]+1/2 SB[z4,-1+z6,-1+z6,z4]-1/2 SB[z4,-1+z6,-1+z6,z6]-1/2 SB[z4,-1+z6,-1+z6,-1+z4+z6]+1/2 SB[z4,-1+z6,-1+z6,s45-s456+s456 z6]+1/2 SB[z4,-1+z6,-1+z6,Wb[2]]-1/2 SB[z4,-1+z6,-1+z6,Wb[3]]-1/2 SB[z4,-1+z6,z6,s45]+SB[z4,-1+z6,z6,-s45+s456]-1/2 SB[z4,-1+z6,z6,s56]+1/4 SB[z4,-1+z6,z6,s45-s456+s56]+3/4 SB[z4,-1+z6,z6,z4]-1/2 SB[z4,-1+z6,z6,z6]-1/4 SB[z4,-1+z6,z6,s45-s456+s456 z6]+1/4 SB[z4,-1+z6,z6,Wb[3]]-1/4 SB[z4,-1+z6,z6,Wb[4]]-1/2 SB[z4,-1+z6,-1+z4+z6,s45]+1/2 SB[z4,-1+z6,-1+z4+z6,s56]+1/4 SB[z4,-1+z6,-1+z4+z6,s45-s456+s56]+3/4 SB[z4,-1+z6,-1+z4+z6,z4]-1/2 SB[z4,-1+z6,-1+z4+z6,z6]-1/4 SB[z4,-1+z6,-1+z4+z6,s45-s456+s456 z6]+1/4 SB[z4,-1+z6,-1+z4+z6,Wb[3]]-1/4 SB[z4,-1+z6,-1+z4+z6,Wb[4]]+1/2 SB[z4,-1+z6,s45-s456+s456 z6,s45]-SB[z4,-1+z6,s45-s456+s456 z6,-s45+s456]+1/2 SB[z4,-1+z6,s45-s456+s456 z6,s56]-1/4 SB[z4,-1+z6,s45-s456+s456 z6,s45-s456+s56]-3/4 SB[z4,-1+z6,s45-s456+s456 z6,z4]+1/2 SB[z4,-1+z6,s45-s456+s456 z6,z6]+1/4 SB[z4,-1+z6,s45-s456+s456 z6,s45-s456+s456 z6]-1/4 SB[z4,-1+z6,s45-s456+s456 z6,Wb[3]]+1/4 SB[z4,-1+z6,s45-s456+s456 z6,Wb[4]]-1/4 SB[z4,-1+z6,Wb[2],s45-s456+s56]-1/4 SB[z4,-1+z6,Wb[2],z4]+1/4 SB[z4,-1+z6,Wb[2],s45-s456+s456 z6]+1/2 SB[z4,-1+z6,Wb[2],Wb[2]]-1/4 SB[z4,-1+z6,Wb[2],Wb[3]]+1/4 SB[z4,-1+z6,Wb[2],Wb[4]]+1/4 SB[z4,-1+z6,Wb[3],s45-s456+s56]+1/4 SB[z4,-1+z6,Wb[3],z4]-1/4 SB[z4,-1+z6,Wb[3],s45-s456+s456 z6]-1/2 SB[z4,-1+z6,Wb[3],Wb[2]]+1/4 SB[z4,-1+z6,Wb[3],Wb[3]]-1/4 SB[z4,-1+z6,Wb[3],Wb[4]]+1/2 SB[z4,-1+z4+z6,s45,s45]-SB[z4,-1+z4+z6,s45,-s45+s456]+1/2 SB[z4,-1+z4+z6,s45,s56]-1/4 SB[z4,-1+z4+z6,s45,s45-s456+s56]-3/4 SB[z4,-1+z4+z6,s45,z4]+1/2 SB[z4,-1+z4+z6,s45,z6]+1/4 SB[z4,-1+z4+z6,s45,s45-s456+s456 z6]-1/4 SB[z4,-1+z4+z6,s45,Wb[3]]+1/4 SB[z4,-1+z4+z6,s45,Wb[4]]-SB[z4,-1+z4+z6,s456,s45]+SB[z4,-1+z4+z6,s456,-s45+s456]-SB[z4,-1+z4+z6,s456,s56]+SB[z4,-1+z4+z6,s456,-s456+s56]+1/2 SB[z4,-1+z4+z6,s56,s45]+1/2 SB[z4,-1+z4+z6,s56,s56]-SB[z4,-1+z4+z6,s56,-s456+s56]+1/4 SB[z4,-1+z4+z6,s56,s45-s456+s56]+3/4 SB[z4,-1+z4+z6,s56,z4]-1/2 SB[z4,-1+z4+z6,s56,z6]-1/4 SB[z4,-1+z4+z6,s56,s45-s456+s456 z6]+1/4 SB[z4,-1+z4+z6,s56,Wb[3]]-1/4 SB[z4,-1+z4+z6,s56,Wb[4]]-SB[z4,-1+z4+z6,z4,s45]+1/2 SB[z4,-1+z4+z6,z4,s56]+1/4 SB[z4,-1+z4+z6,z4,s45-s456+s56]+5/4 SB[z4,-1+z4+z6,z4,z4]-SB[z4,-1+z4+z6,z4,z6]-1/2 SB[z4,-1+z4+z6,z4,-1+z4+z6]+1/4 SB[z4,-1+z4+z6,z4,s45-s456+s456 z6]+1/2 SB[z4,-1+z4+z6,z4,Wb[2]]-1/4 SB[z4,-1+z4+z6,z4,Wb[3]]-1/4 SB[z4,-1+z4+z6,z4,Wb[4]]+1/2 SB[z4,-1+z4+z6,-1+z6,s45]-1/2 SB[z4,-1+z4+z6,-1+z6,z4]+1/2 SB[z4,-1+z4+z6,-1+z6,z6]+1/2 SB[z4,-1+z4+z6,-1+z6,-1+z4+z6]-1/2 SB[z4,-1+z4+z6,-1+z6,s45-s456+s456 z6]-1/2 SB[z4,-1+z4+z6,-1+z6,Wb[2]]+1/2 SB[z4,-1+z4+z6,-1+z6,Wb[3]]+1/2 SB[z4,-1+z4+z6,z6,s45]-1/2 SB[z4,-1+z4+z6,z6,s56]-1/4 SB[z4,-1+z4+z6,z6,s45-s456+s56]-3/4 SB[z4,-1+z4+z6,z6,z4]+1/2 SB[z4,-1+z4+z6,z6,z6]+1/4 SB[z4,-1+z4+z6,z6,s45-s456+s456 z6]-1/4 SB[z4,-1+z4+z6,z6,Wb[3]]+1/4 SB[z4,-1+z4+z6,z6,Wb[4]]+1/4 SB[z4,-1+z4+z6,Wb[2],s45-s456+s56]+1/4 SB[z4,-1+z4+z6,Wb[2],z4]-1/4 SB[z4,-1+z4+z6,Wb[2],s45-s456+s456 z6]-1/2 SB[z4,-1+z4+z6,Wb[2],Wb[2]]+1/4 SB[z4,-1+z4+z6,Wb[2],Wb[3]]-1/4 SB[z4,-1+z4+z6,Wb[2],Wb[4]]-SB[-1+z6,s45,s45,-s45+s456]+SB[-1+z6,s45,s45,s56]-SB[-1+z6,s45,s456,s45]+SB[-1+z6,s45,s456,-s45+s456]-SB[-1+z6,s45,s456,s56]+SB[-1+z6,s45,s456,-s456+s56]-SB[-1+z6,s45,-s45+s456,s45]+2 SB[-1+z6,s45,-s45+s456,-s45+s456]-SB[-1+z6,s45,-s45+s456,s56]-SB[-1+z6,s45,-s45+s456,z6]+SB[-1+z6,s45,-s45+s456,-1+z4+z6]+3/2 SB[-1+z6,s45,s56,s45]-SB[-1+z6,s45,s56,-s45+s456]+1/2 SB[-1+z6,s45,s56,s56]-SB[-1+z6,s45,s56,-s456+s56]+1/4 SB[-1+z6,s45,s56,s45-s456+s56]+3/4 SB[-1+z6,s45,s56,z4]+1/2 SB[-1+z6,s45,s56,z6]-SB[-1+z6,s45,s56,-1+z4+z6]-1/4 SB[-1+z6,s45,s56,s45-s456+s456 z6]+1/4 SB[-1+z6,s45,s56,Wb[3]]-1/4 SB[-1+z6,s45,s56,Wb[4]]-1/2 SB[-1+z6,s45,-1+z4+z6,s45]+SB[-1+z6,s45,-1+z4+z6,-s45+s456]-1/2 SB[-1+z6,s45,-1+z4+z6,s56]+1/4 SB[-1+z6,s45,-1+z4+z6,s45-s456+s56]+3/4 SB[-1+z6,s45,-1+z4+z6,z4]-1/2 SB[-1+z6,s45,-1+z4+z6,z6]-1/4 SB[-1+z6,s45,-1+z4+z6,s45-s456+s456 z6]+1/4 SB[-1+z6,s45,-1+z4+z6,Wb[3]]-1/4 SB[-1+z6,s45,-1+z4+z6,Wb[4]]+1/2 SB[-1+z6,s45,s45-s456+s456 z6,s45]-SB[-1+z6,s45,s45-s456+s456 z6,-s45+s456]+1/2 SB[-1+z6,s45,s45-s456+s456 z6,s56]-1/4 SB[-1+z6,s45,s45-s456+s456 z6,s45-s456+s56]-3/4 SB[-1+z6,s45,s45-s456+s456 z6,z4]+1/2 SB[-1+z6,s45,s45-s456+s456 z6,z6]+1/4 SB[-1+z6,s45,s45-s456+s456 z6,s45-s456+s456 z6]-1/4 SB[-1+z6,s45,s45-s456+s456 z6,Wb[3]]+1/4 SB[-1+z6,s45,s45-s456+s456 z6,Wb[4]]+1/4 SB[-1+z6,s45,Wb[3],s45-s456+s56]+1/4 SB[-1+z6,s45,Wb[3],z4]-1/4 SB[-1+z6,s45,Wb[3],s45-s456+s456 z6]-1/2 SB[-1+z6,s45,Wb[3],Wb[2]]+1/4 SB[-1+z6,s45,Wb[3],Wb[3]]-1/4 SB[-1+z6,s45,Wb[3],Wb[4]]-2 SB[-1+z6,s456,s45,s45]+SB[-1+z6,s456,s45,-s45+s456]-SB[-1+z6,s456,s45,s56]+SB[-1+z6,s456,s45,-s456+s56]-SB[-1+z6,s456,s45,z4]-SB[-1+z6,s456,s45,z6]+SB[-1+z6,s456,s45,-1+z4+z6]+SB[-1+z6,s456,s45,s45-s456+s456 z6]+SB[-1+z6,s456,-s45+s456,s45]+SB[-1+z6,s456,-s45+s456,z4]+SB[-1+z6,s456,-s45+s456,z6]-SB[-1+z6,s456,-s45+s456,-1+z4+z6]-SB[-1+z6,s456,-s45+s456,s45-s456+s456 z6]-SB[-1+z6,s456,s56,s45]-SB[-1+z6,s456,s56,z4]-SB[-1+z6,s456,s56,z6]+SB[-1+z6,s456,s56,-1+z4+z6]+SB[-1+z6,s456,s56,s45-s456+s456 z6]+SB[-1+z6,s456,-s456+s56,s45]+SB[-1+z6,s456,-s456+s56,z4]+SB[-1+z6,s456,-s456+s56,z6]-SB[-1+z6,s456,-s456+s56,-1+z4+z6]-SB[-1+z6,s456,-s456+s56,s45-s456+s456 z6]-SB[-1+z6,s456,z4,s45]+SB[-1+z6,s456,z4,-s45+s456]-SB[-1+z6,s456,z4,s56]+SB[-1+z6,s456,z4,-s456+s56]-SB[-1+z6,s456,z6,s45]+SB[-1+z6,s456,z6,-s45+s456]-SB[-1+z6,s456,z6,s56]+SB[-1+z6,s456,z6,-s456+s56]+SB[-1+z6,s456,-1+z4+z6,s45]-SB[-1+z6,s456,-1+z4+z6,-s45+s456]+SB[-1+z6,s456,-1+z4+z6,s56]-SB[-1+z6,s456,-1+z4+z6,-s456+s56]+SB[-1+z6,s456,s45-s456+s456 z6,s45]-SB[-1+z6,s456,s45-s456+s456 z6,-s45+s456]+SB[-1+z6,s456,s45-s456+s456 z6,s56]-SB[-1+z6,s456,s45-s456+s456 z6,-s456+s56]+3/2 SB[-1+z6,s56,s45,s45]-SB[-1+z6,s56,s45,-s45+s456]+1/2 SB[-1+z6,s56,s45,s56]-SB[-1+z6,s56,s45,-s456+s56]+1/4 SB[-1+z6,s56,s45,s45-s456+s56]+3/4 SB[-1+z6,s56,s45,z4]+1/2 SB[-1+z6,s56,s45,z6]-SB[-1+z6,s56,s45,-1+z4+z6]-1/4 SB[-1+z6,s56,s45,s45-s456+s456 z6]+1/4 SB[-1+z6,s56,s45,Wb[3]]-1/4 SB[-1+z6,s56,s45,Wb[4]]-SB[-1+z6,s56,-s456+s56,s45]-SB[-1+z6,s56,-s456+s56,z4]-SB[-1+z6,s56,-s456+s56,z6]+SB[-1+z6,s56,-s456+s56,-1+z4+z6]+SB[-1+z6,s56,-s456+s56,s45-s456+s456 z6]+1/2 SB[-1+z6,s56,z4,s45]+1/2 SB[-1+z6,s56,z4,s56]-SB[-1+z6,s56,z4,-s456+s56]+1/4 SB[-1+z6,s56,z4,s45-s456+s56]+3/4 SB[-1+z6,s56,z4,z4]-1/2 SB[-1+z6,s56,z4,z6]-1/4 SB[-1+z6,s56,z4,s45-s456+s456 z6]+1/4 SB[-1+z6,s56,z4,Wb[3]]-1/4 SB[-1+z6,s56,z4,Wb[4]]+1/2 SB[-1+z6,s56,z6,s45]-SB[-1+z6,s56,z6,-s45+s456]+1/2 SB[-1+z6,s56,z6,s56]-SB[-1+z6,s56,z6,-s456+s56]+1/4 SB[-1+z6,s56,z6,s45-s456+s56]-1/4 SB[-1+z6,s56,z6,z4]-1/2 SB[-1+z6,s56,z6,z6]+3/4 SB[-1+z6,s56,z6,s45-s456+s456 z6]+1/4 SB[-1+z6,s56,z6,Wb[3]]-1/4 SB[-1+z6,s56,z6,Wb[4]]-1/2 SB[-1+z6,s56,-1+z4+z6,s45]-1/2 SB[-1+z6,s56,-1+z4+z6,s56]+SB[-1+z6,s56,-1+z4+z6,-s456+s56]-1/4 SB[-1+z6,s56,-1+z4+z6,s45-s456+s56]-3/4 SB[-1+z6,s56,-1+z4+z6,z4]+1/2 SB[-1+z6,s56,-1+z4+z6,z6]+1/4 SB[-1+z6,s56,-1+z4+z6,s45-s456+s456 z6]-1/4 SB[-1+z6,s56,-1+z4+z6,Wb[3]]+1/4 SB[-1+z6,s56,-1+z4+z6,Wb[4]]-SB[-1+z6,s56,s45-s456+s456 z6,s45]+SB[-1+z6,s56,s45-s456+s456 z6,-s45+s456]-SB[-1+z6,s56,s45-s456+s456 z6,s56]+SB[-1+z6,s56,s45-s456+s456 z6,-s456+s56]+1/4 SB[-1+z6,s56,s45-s456+s456 z6,s45-s456+s56]+1/4 SB[-1+z6,s56,s45-s456+s456 z6,z4]-1/4 SB[-1+z6,s56,s45-s456+s456 z6,s45-s456+s456 z6]-1/2 SB[-1+z6,s56,s45-s456+s456 z6,Wb[2]]+1/4 SB[-1+z6,s56,s45-s456+s456 z6,Wb[3]]-1/4 SB[-1+z6,s56,s45-s456+s456 z6,Wb[4]]+1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,s45]+1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,s56]-1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]+1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,z6]-1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]+1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]-1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]+1/2 SB[-1+z6,s56,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]+1/4 SB[-1+z6,s56,Wb[2],s45-s456+s56]+1/4 SB[-1+z6,s56,Wb[2],z4]-1/4 SB[-1+z6,s56,Wb[2],s45-s456+s456 z6]-1/2 SB[-1+z6,s56,Wb[2],Wb[2]]+1/4 SB[-1+z6,s56,Wb[2],Wb[3]]-1/4 SB[-1+z6,s56,Wb[2],Wb[4]]-1/4 SB[-1+z6,s56,Wb[3],s45-s456+s56]-1/4 SB[-1+z6,s56,Wb[3],z4]+1/4 SB[-1+z6,s56,Wb[3],s45-s456+s456 z6]+1/2 SB[-1+z6,s56,Wb[3],Wb[2]]-1/4 SB[-1+z6,s56,Wb[3],Wb[3]]+1/4 SB[-1+z6,s56,Wb[3],Wb[4]]-SB[-1+z6,z4,s456,s45]+SB[-1+z6,z4,s456,-s45+s456]-SB[-1+z6,z4,s456,s56]+SB[-1+z6,z4,s456,-s456+s56]+1/2 SB[-1+z6,z4,s56,s45]+1/2 SB[-1+z6,z4,s56,s56]-SB[-1+z6,z4,s56,-s456+s56]+1/4 SB[-1+z6,z4,s56,s45-s456+s56]+3/4 SB[-1+z6,z4,s56,z4]-1/2 SB[-1+z6,z4,s56,z6]-1/4 SB[-1+z6,z4,s56,s45-s456+s456 z6]+1/4 SB[-1+z6,z4,s56,Wb[3]]-1/4 SB[-1+z6,z4,s56,Wb[4]]+SB[-1+z6,z4,z6,-s45+s456]-SB[-1+z6,z4,z6,s56]-1/2 SB[-1+z6,z4,-1+z4+z6,s45]+1/2 SB[-1+z6,z4,-1+z4+z6,s56]+1/4 SB[-1+z6,z4,-1+z4+z6,s45-s456+s56]+3/4 SB[-1+z6,z4,-1+z4+z6,z4]-1/2 SB[-1+z6,z4,-1+z4+z6,z6]-1/4 SB[-1+z6,z4,-1+z4+z6,s45-s456+s456 z6]+1/4 SB[-1+z6,z4,-1+z4+z6,Wb[3]]-1/4 SB[-1+z6,z4,-1+z4+z6,Wb[4]]+1/2 SB[-1+z6,z4,s45-s456+s456 z6,s45]-SB[-1+z6,z4,s45-s456+s456 z6,-s45+s456]+1/2 SB[-1+z6,z4,s45-s456+s456 z6,s56]-1/4 SB[-1+z6,z4,s45-s456+s456 z6,s45-s456+s56]-3/4 SB[-1+z6,z4,s45-s456+s456 z6,z4]+1/2 SB[-1+z6,z4,s45-s456+s456 z6,z6]+1/4 SB[-1+z6,z4,s45-s456+s456 z6,s45-s456+s456 z6]-1/4 SB[-1+z6,z4,s45-s456+s456 z6,Wb[3]]+1/4 SB[-1+z6,z4,s45-s456+s456 z6,Wb[4]]+1/4 SB[-1+z6,z4,Wb[3],s45-s456+s56]+1/4 SB[-1+z6,z4,Wb[3],z4]-1/4 SB[-1+z6,z4,Wb[3],s45-s456+s456 z6]-1/2 SB[-1+z6,z4,Wb[3],Wb[2]]+1/4 SB[-1+z6,z4,Wb[3],Wb[3]]-1/4 SB[-1+z6,z4,Wb[3],Wb[4]]-2 SB[-1+z6,-1+z6,s45,-s45+s456]+SB[-1+z6,-1+z6,s45,s56]-SB[-1+z6,-1+z6,s45,z4]+SB[-1+z6,-1+z6,s45,s45-s456+s456 z6]-3/2 SB[-1+z6,-1+z6,z4,s45]+SB[-1+z6,-1+z6,z4,s56]+1/2 SB[-1+z6,-1+z6,z4,s45-s456+s56]+2 SB[-1+z6,-1+z6,z4,z4]-3/2 SB[-1+z6,-1+z6,z4,z6]-1/2 SB[-1+z6,-1+z6,z4,-1+z4+z6]+1/2 SB[-1+z6,-1+z6,z4,Wb[2]]-1/2 SB[-1+z6,-1+z6,z4,Wb[4]]+1/2 SB[-1+z6,-1+z6,-1+z6,s45]-1/2 SB[-1+z6,-1+z6,-1+z6,z4]+1/2 SB[-1+z6,-1+z6,-1+z6,z6]+1/2 SB[-1+z6,-1+z6,-1+z6,-1+z4+z6]-1/2 SB[-1+z6,-1+z6,-1+z6,s45-s456+s456 z6]-1/2 SB[-1+z6,-1+z6,-1+z6,Wb[2]]+1/2 SB[-1+z6,-1+z6,-1+z6,Wb[3]]-2 SB[-1+z6,-1+z6,z6,-s45+s456]+SB[-1+z6,-1+z6,z6,s56]-SB[-1+z6,-1+z6,z6,z4]+SB[-1+z6,-1+z6,z6,s45-s456+s456 z6]+SB[-1+z6,-1+z6,-1+z4+z6,s45]-SB[-1+z6,-1+z6,-1+z4+z6,s56]-1/2 SB[-1+z6,-1+z6,-1+z4+z6,s45-s456+s56]-3/2 SB[-1+z6,-1+z6,-1+z4+z6,z4]+SB[-1+z6,-1+z6,-1+z4+z6,z6]+1/2 SB[-1+z6,-1+z6,-1+z4+z6,s45-s456+s456 z6]-1/2 SB[-1+z6,-1+z6,-1+z4+z6,Wb[3]]+1/2 SB[-1+z6,-1+z6,-1+z4+z6,Wb[4]]-1/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,s45]+2 SB[-1+z6,-1+z6,s45-s456+s456 z6,-s45+s456]-3/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,s56]+1/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,s45-s456+s56]+SB[-1+z6,-1+z6,s45-s456+s456 z6,z4]-1/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,z6]-1/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,s45-s456+s456 z6]-1/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,Wb[2]]+1/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,Wb[3]]-1/2 SB[-1+z6,-1+z6,s45-s456+s456 z6,Wb[4]]+1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45]+1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s56]-1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]+1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,z6]-1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]+1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]-1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]+1/2 SB[-1+z6,-1+z6,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]+1/2 SB[-1+z6,-1+z6,Wb[2],s45-s456+s56]+1/2 SB[-1+z6,-1+z6,Wb[2],z4]-1/2 SB[-1+z6,-1+z6,Wb[2],s45-s456+s456 z6]-SB[-1+z6,-1+z6,Wb[2],Wb[2]]+1/2 SB[-1+z6,-1+z6,Wb[2],Wb[3]]-1/2 SB[-1+z6,-1+z6,Wb[2],Wb[4]]-1/2 SB[-1+z6,-1+z6,Wb[3],s45-s456+s56]-1/2 SB[-1+z6,-1+z6,Wb[3],z4]+1/2 SB[-1+z6,-1+z6,Wb[3],s45-s456+s456 z6]+SB[-1+z6,-1+z6,Wb[3],Wb[2]]-1/2 SB[-1+z6,-1+z6,Wb[3],Wb[3]]+1/2 SB[-1+z6,-1+z6,Wb[3],Wb[4]]-SB[-1+z6,z6,s456,s45]+SB[-1+z6,z6,s456,-s45+s456]-SB[-1+z6,z6,s456,s56]+SB[-1+z6,z6,s456,-s456+s56]+2 SB[-1+z6,z6,-s45+s456,-s45+s456]-SB[-1+z6,z6,-s45+s456,s56]+SB[-1+z6,z6,-s45+s456,z4]-SB[-1+z6,z6,-s45+s456,s45-s456+s456 z6]+1/2 SB[-1+z6,z6,s56,s45]-SB[-1+z6,z6,s56,-s45+s456]+1/2 SB[-1+z6,z6,s56,s56]-SB[-1+z6,z6,s56,-s456+s56]+1/4 SB[-1+z6,z6,s56,s45-s456+s56]-1/4 SB[-1+z6,z6,s56,z4]-1/2 SB[-1+z6,z6,s56,z6]+3/4 SB[-1+z6,z6,s56,s45-s456+s456 z6]+1/4 SB[-1+z6,z6,s56,Wb[3]]-1/4 SB[-1+z6,z6,s56,Wb[4]]+SB[-1+z6,z6,z4,-s45+s456]-SB[-1+z6,z6,z4,s56]+SB[-1+z6,z6,z6,-s45+s456]-SB[-1+z6,z6,z6,s56]-1/2 SB[-1+z6,z6,-1+z4+z6,s45]+1/2 SB[-1+z6,z6,-1+z4+z6,s56]+1/4 SB[-1+z6,z6,-1+z4+z6,s45-s456+s56]+3/4 SB[-1+z6,z6,-1+z4+z6,z4]-1/2 SB[-1+z6,z6,-1+z4+z6,z6]-1/4 SB[-1+z6,z6,-1+z4+z6,s45-s456+s456 z6]+1/4 SB[-1+z6,z6,-1+z4+z6,Wb[3]]-1/4 SB[-1+z6,z6,-1+z4+z6,Wb[4]]+1/2 SB[-1+z6,z6,s45-s456+s456 z6,s45]-2 SB[-1+z6,z6,s45-s456+s456 z6,-s45+s456]+3/2 SB[-1+z6,z6,s45-s456+s456 z6,s56]-1/4 SB[-1+z6,z6,s45-s456+s456 z6,s45-s456+s56]-3/4 SB[-1+z6,z6,s45-s456+s456 z6,z4]+1/2 SB[-1+z6,z6,s45-s456+s456 z6,z6]+1/4 SB[-1+z6,z6,s45-s456+s456 z6,s45-s456+s456 z6]-1/4 SB[-1+z6,z6,s45-s456+s456 z6,Wb[3]]+1/4 SB[-1+z6,z6,s45-s456+s456 z6,Wb[4]]+1/4 SB[-1+z6,z6,Wb[3],s45-s456+s56]+1/4 SB[-1+z6,z6,Wb[3],z4]-1/4 SB[-1+z6,z6,Wb[3],s45-s456+s456 z6]-1/2 SB[-1+z6,z6,Wb[3],Wb[2]]+1/4 SB[-1+z6,z6,Wb[3],Wb[3]]-1/4 SB[-1+z6,z6,Wb[3],Wb[4]]-1/2 SB[-1+z6,-1+z4+z6,s45,s45]+SB[-1+z6,-1+z4+z6,s45,-s45+s456]-1/2 SB[-1+z6,-1+z4+z6,s45,s56]+1/4 SB[-1+z6,-1+z4+z6,s45,s45-s456+s56]+3/4 SB[-1+z6,-1+z4+z6,s45,z4]-1/2 SB[-1+z6,-1+z4+z6,s45,z6]-1/4 SB[-1+z6,-1+z4+z6,s45,s45-s456+s456 z6]+1/4 SB[-1+z6,-1+z4+z6,s45,Wb[3]]-1/4 SB[-1+z6,-1+z4+z6,s45,Wb[4]]+SB[-1+z6,-1+z4+z6,s456,s45]-SB[-1+z6,-1+z4+z6,s456,-s45+s456]+SB[-1+z6,-1+z4+z6,s456,s56]-SB[-1+z6,-1+z4+z6,s456,-s456+s56]-1/2 SB[-1+z6,-1+z4+z6,s56,s45]-1/2 SB[-1+z6,-1+z4+z6,s56,s56]+SB[-1+z6,-1+z4+z6,s56,-s456+s56]-1/4 SB[-1+z6,-1+z4+z6,s56,s45-s456+s56]-3/4 SB[-1+z6,-1+z4+z6,s56,z4]+1/2 SB[-1+z6,-1+z4+z6,s56,z6]+1/4 SB[-1+z6,-1+z4+z6,s56,s45-s456+s456 z6]-1/4 SB[-1+z6,-1+z4+z6,s56,Wb[3]]+1/4 SB[-1+z6,-1+z4+z6,s56,Wb[4]]+SB[-1+z6,-1+z4+z6,z4,s45]-1/2 SB[-1+z6,-1+z4+z6,z4,s56]-1/4 SB[-1+z6,-1+z4+z6,z4,s45-s456+s56]-5/4 SB[-1+z6,-1+z4+z6,z4,z4]+SB[-1+z6,-1+z4+z6,z4,z6]+1/2 SB[-1+z6,-1+z4+z6,z4,-1+z4+z6]-1/4 SB[-1+z6,-1+z4+z6,z4,s45-s456+s456 z6]-1/2 SB[-1+z6,-1+z4+z6,z4,Wb[2]]+1/4 SB[-1+z6,-1+z4+z6,z4,Wb[3]]+1/4 SB[-1+z6,-1+z4+z6,z4,Wb[4]]-1/2 SB[-1+z6,-1+z4+z6,-1+z6,s45]+1/2 SB[-1+z6,-1+z4+z6,-1+z6,z4]-1/2 SB[-1+z6,-1+z4+z6,-1+z6,z6]-1/2 SB[-1+z6,-1+z4+z6,-1+z6,-1+z4+z6]+1/2 SB[-1+z6,-1+z4+z6,-1+z6,s45-s456+s456 z6]+1/2 SB[-1+z6,-1+z4+z6,-1+z6,Wb[2]]-1/2 SB[-1+z6,-1+z4+z6,-1+z6,Wb[3]]-1/2 SB[-1+z6,-1+z4+z6,z6,s45]+1/2 SB[-1+z6,-1+z4+z6,z6,s56]+1/4 SB[-1+z6,-1+z4+z6,z6,s45-s456+s56]+3/4 SB[-1+z6,-1+z4+z6,z6,z4]-1/2 SB[-1+z6,-1+z4+z6,z6,z6]-1/4 SB[-1+z6,-1+z4+z6,z6,s45-s456+s456 z6]+1/4 SB[-1+z6,-1+z4+z6,z6,Wb[3]]-1/4 SB[-1+z6,-1+z4+z6,z6,Wb[4]]-1/4 SB[-1+z6,-1+z4+z6,Wb[2],s45-s456+s56]-1/4 SB[-1+z6,-1+z4+z6,Wb[2],z4]+1/4 SB[-1+z6,-1+z4+z6,Wb[2],s45-s456+s456 z6]+1/2 SB[-1+z6,-1+z4+z6,Wb[2],Wb[2]]-1/4 SB[-1+z6,-1+z4+z6,Wb[2],Wb[3]]+1/4 SB[-1+z6,-1+z4+z6,Wb[2],Wb[4]]+1/2 SB[-1+z6,s45-s456+s456 z6,s45,s45]+SB[-1+z6,s45-s456+s456 z6,s45,-s45+s456]-1/2 SB[-1+z6,s45-s456+s456 z6,s45,s56]-1/4 SB[-1+z6,s45-s456+s456 z6,s45,s45-s456+s56]+1/4 SB[-1+z6,s45-s456+s456 z6,s45,z4]+1/2 SB[-1+z6,s45-s456+s456 z6,s45,z6]-3/4 SB[-1+z6,s45-s456+s456 z6,s45,s45-s456+s456 z6]-1/4 SB[-1+z6,s45-s456+s456 z6,s45,Wb[3]]+1/4 SB[-1+z6,s45-s456+s456 z6,s45,Wb[4]]+SB[-1+z6,s45-s456+s456 z6,s456,s45]-SB[-1+z6,s45-s456+s456 z6,s456,-s45+s456]+SB[-1+z6,s45-s456+s456 z6,s456,s56]-SB[-1+z6,s45-s456+s456 z6,s456,-s456+s56]-2 SB[-1+z6,s45-s456+s456 z6,-s45+s456,-s45+s456]+SB[-1+z6,s45-s456+s456 z6,-s45+s456,s56]-SB[-1+z6,s45-s456+s456 z6,-s45+s456,z4]+SB[-1+z6,s45-s456+s456 z6,-s45+s456,s45-s456+s456 z6]-1/2 SB[-1+z6,s45-s456+s456 z6,s56,s45]+SB[-1+z6,s45-s456+s456 z6,s56,-s45+s456]-1/2 SB[-1+z6,s45-s456+s456 z6,s56,s56]+SB[-1+z6,s45-s456+s456 z6,s56,-s456+s56]-1/4 SB[-1+z6,s45-s456+s456 z6,s56,s45-s456+s56]+1/4 SB[-1+z6,s45-s456+s456 z6,s56,z4]+1/2 SB[-1+z6,s45-s456+s456 z6,s56,z6]-3/4 SB[-1+z6,s45-s456+s456 z6,s56,s45-s456+s456 z6]-1/4 SB[-1+z6,s45-s456+s456 z6,s56,Wb[3]]+1/4 SB[-1+z6,s45-s456+s456 z6,s56,Wb[4]]+1/2 SB[-1+z6,s45-s456+s456 z6,z4,s45]-SB[-1+z6,s45-s456+s456 z6,z4,-s45+s456]+1/2 SB[-1+z6,s45-s456+s456 z6,z4,s56]-1/4 SB[-1+z6,s45-s456+s456 z6,z4,s45-s456+s56]-3/4 SB[-1+z6,s45-s456+s456 z6,z4,z4]+1/2 SB[-1+z6,s45-s456+s456 z6,z4,z6]+1/4 SB[-1+z6,s45-s456+s456 z6,z4,s45-s456+s456 z6]-1/4 SB[-1+z6,s45-s456+s456 z6,z4,Wb[3]]+1/4 SB[-1+z6,s45-s456+s456 z6,z4,Wb[4]]+1/2 SB[-1+z6,s45-s456+s456 z6,z6,s45]+1/2 SB[-1+z6,s45-s456+s456 z6,z6,s56]-1/4 SB[-1+z6,s45-s456+s456 z6,z6,s45-s456+s56]+1/4 SB[-1+z6,s45-s456+s456 z6,z6,z4]+1/2 SB[-1+z6,s45-s456+s456 z6,z6,z6]-3/4 SB[-1+z6,s45-s456+s456 z6,z6,s45-s456+s456 z6]-1/4 SB[-1+z6,s45-s456+s456 z6,z6,Wb[3]]+1/4 SB[-1+z6,s45-s456+s456 z6,z6,Wb[4]]-1/2 SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,s45]+SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,-s45+s456]-1/2 SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,s56]+1/2 SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,z4]-1/2 SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,z6]+1/2 SB[-1+z6,s45-s456+s456 z6,s45-s456+s456 z6,Wb[2]]-1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45]-1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s56]+1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s56]-1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,z6]+1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,s45-s456+s456 z6]-1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[2]]+1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[3]]-1/2 SB[-1+z6,s45-s456+s456 z6,-s45+s456-s56-s456 z6+s56 z6,Wb[4]]-1/4 SB[-1+z6,s45-s456+s456 z6,Wb[2],s45-s456+s56]-1/4 SB[-1+z6,s45-s456+s456 z6,Wb[2],z4]+1/4 SB[-1+z6,s45-s456+s456 z6,Wb[2],s45-s456+s456 z6]+1/2 SB[-1+z6,s45-s456+s456 z6,Wb[2],Wb[2]]-1/4 SB[-1+z6,s45-s456+s456 z6,Wb[2],Wb[3]]+1/4 SB[-1+z6,s45-s456+s456 z6,Wb[2],Wb[4]]+3/2 SB[z6,s45,s456,s45]-2 SB[z6,s45,s456,-s45+s456]+3/2 SB[z6,s45,s456,s56]-SB[z6,s45,s456,-s456+s56]-1/2 SB[z6,s45,s456,-s456+s56+s456 z4]+1/2 SB[z6,s45,s456,s45-s456+s456 z6]+1/2 SB[z6,s45,s456,Wb[1]]-1/2 SB[z6,s45,s456,Wb[3]]-1/2 SB[z6,s45,-s45+s456,s45]+1/2 SB[z6,s45,-s45+s456,s56]+1/2 SB[z6,s45,-s45+s456,s45-s456+s56]+3/2 SB[z6,s45,-s45+s456,z6]-SB[z6,s45,-s45+s456,-1+z4+z6]-1/2 SB[z6,s45,-s45+s456,s45-s456+s456 z6]+1/2 SB[z6,s45,-s45+s456,Wb[2]]+1/2 SB[z6,s45,-s45+s456,Wb[3]]-1/2 SB[z6,s45,-s45+s456,Wb[4]]-1/2 SB[z6,s45,s56,s45]+SB[z6,s45,s56,-s45+s456]-3/2 SB[z6,s45,s56,s56]+SB[z6,s45,s56,-s456+s56]-1/4 SB[z6,s45,s56,s45-s456+s56]-1/2 SB[z6,s45,s56,z4]+1/4 SB[z6,s45,s56,-s456+s56+s456 z4]-3/4 SB[z6,s45,s56,z6]+SB[z6,s45,s56,-1+z4+z6]-1/4 SB[z6,s45,s56,Wb[1]]-1/4 SB[z6,s45,s56,Wb[2]]+1/4 SB[z6,s45,s56,Wb[4]]+1/2 SB[z6,s45,-1+z4+z6,s45]-SB[z6,s45,-1+z4+z6,-s45+s456]+1/2 SB[z6,s45,-1+z4+z6,s56]+1/4 SB[z6,s45,-1+z4+z6,s45-s456+s56]-1/2 SB[z6,s45,-1+z4+z6,z4]-1/4 SB[z6,s45,-1+z4+z6,-s456+s56+s456 z4]+3/4 SB[z6,s45,-1+z4+z6,z6]+1/4 SB[z6,s45,-1+z4+z6,Wb[1]]+1/4 SB[z6,s45,-1+z4+z6,Wb[2]]-1/4 SB[z6,s45,-1+z4+z6,Wb[4]]-1/2 SB[z6,s45,s45-s456+s456 z6,s45]+SB[z6,s45,s45-s456+s456 z6,-s45+s456]-1/2 SB[z6,s45,s45-s456+s456 z6,s56]-1/4 SB[z6,s45,s45-s456+s456 z6,s45-s456+s56]+1/2 SB[z6,s45,s45-s456+s456 z6,z4]+1/4 SB[z6,s45,s45-s456+s456 z6,-s456+s56+s456 z4]-3/4 SB[z6,s45,s45-s456+s456 z6,z6]-1/4 SB[z6,s45,s45-s456+s456 z6,Wb[1]]-1/4 SB[z6,s45,s45-s456+s456 z6,Wb[2]]+1/4 SB[z6,s45,s45-s456+s456 z6,Wb[4]]+1/4 SB[z6,s45,Wb[3],s45-s456+s56]-1/4 SB[z6,s45,Wb[3],-s456+s56+s456 z4]+1/4 SB[z6,s45,Wb[3],z6]+1/4 SB[z6,s45,Wb[3],Wb[1]]+3/4 SB[z6,s45,Wb[3],Wb[2]]-1/4 SB[z6,s45,Wb[3],Wb[4]]+1/2 SB[z6,s456,s45,s45]-SB[z6,s456,s45,-s45+s456]+3/2 SB[z6,s456,s45,s56]-SB[z6,s456,s45,-s456+s56]+1/4 SB[z6,s456,s45,s45-s456+s56]+1/2 SB[z6,s456,s45,z4]-1/4 SB[z6,s456,s45,-s456+s56+s456 z4]+3/4 SB[z6,s456,s45,z6]-SB[z6,s456,s45,-1+z4+z6]+1/4 SB[z6,s456,s45,Wb[1]]+1/4 SB[z6,s456,s45,Wb[2]]-1/4 SB[z6,s456,s45,Wb[4]]-5/2 SB[z6,s456,s456,s45]+3 SB[z6,s456,s456,-s45+s456]-5/2 SB[z6,s456,s456,s56]+2 SB[z6,s456,s456,-s456+s56]+1/2 SB[z6,s456,s456,-s456+s56+s456 z4]-1/2 SB[z6,s456,s456,s45-s456+s456 z6]-1/2 SB[z6,s456,s456,Wb[1]]+1/2 SB[z6,s456,s456,Wb[3]]+1/2 SB[z6,s456,-s45+s456,s45]-1/2 SB[z6,s456,-s45+s456,s56]-1/2 SB[z6,s456,-s45+s456,s45-s456+s56]-3/2 SB[z6,s456,-s45+s456,z6]+SB[z6,s456,-s45+s456,-1+z4+z6]+1/2 SB[z6,s456,-s45+s456,s45-s456+s456 z6]-1/2 SB[z6,s456,-s45+s456,Wb[2]]-1/2 SB[z6,s456,-s45+s456,Wb[3]]+1/2 SB[z6,s456,-s45+s456,Wb[4]]+3/2 SB[z6,s456,s56,s45]-SB[z6,s456,s56,-s45+s456]+3/2 SB[z6,s456,s56,s56]-2 SB[z6,s456,s56,-s456+s56]+1/4 SB[z6,s456,s56,s45-s456+s56]+1/2 SB[z6,s456,s56,z4]-1/4 SB[z6,s456,s56,-s456+s56+s456 z4]+3/4 SB[z6,s456,s56,z6]-SB[z6,s456,s56,-1+z4+z6]+1/4 SB[z6,s456,s56,Wb[1]]+1/4 SB[z6,s456,s56,Wb[2]]-1/4 SB[z6,s456,s56,Wb[4]]-SB[z6,s456,-s456+s56,s45]-SB[z6,s456,-s456+s56,s56]+2 SB[z6,s456,-s456+s56,-s456+s56]-SB[z6,s456,-s456+s56,z4]+SB[z6,s456,-s456+s56,-1+z4+z6]+1/2 SB[z6,s456,-s456+s56+s456 z4,s45]+1/2 SB[z6,s456,-s456+s56+s456 z4,s56]-SB[z6,s456,-s456+s56+s456 z4,-s456+s56]-1/4 SB[z6,s456,-s456+s56+s456 z4,s45-s456+s56]+1/2 SB[z6,s456,-s456+s56+s456 z4,z4]+1/4 SB[z6,s456,-s456+s56+s456 z4,-s456+s56+s456 z4]-3/4 SB[z6,s456,-s456+s56+s456 z4,z6]-1/4 SB[z6,s456,-s456+s56+s456 z4,Wb[1]]-1/4 SB[z6,s456,-s456+s56+s456 z4,Wb[2]]+1/4 SB[z6,s456,-s456+s56+s456 z4,Wb[4]]-SB[z6,s456,-1+z4+z6,s45]+SB[z6,s456,-1+z4+z6,-s45+s456]-SB[z6,s456,-1+z4+z6,s56]+SB[z6,s456,-1+z4+z6,-s456+s56]+1/2 SB[z6,s456,s45-s456+s456 z6,s45]-SB[z6,s456,s45-s456+s456 z6,-s45+s456]+1/2 SB[z6,s456,s45-s456+s456 z6,s56]+1/4 SB[z6,s456,s45-s456+s456 z6,s45-s456+s56]-1/2 SB[z6,s456,s45-s456+s456 z6,z4]-1/4 SB[z6,s456,s45-s456+s456 z6,-s456+s56+s456 z4]+3/4 SB[z6,s456,s45-s456+s456 z6,z6]+1/4 SB[z6,s456,s45-s456+s456 z6,Wb[1]]+1/4 SB[z6,s456,s45-s456+s456 z6,Wb[2]]-1/4 SB[z6,s456,s45-s456+s456 z6,Wb[4]]+1/4 SB[z6,s456,Wb[1],s45-s456+s56]-1/4 SB[z6,s456,Wb[1],-s456+s56+s456 z4]+1/4 SB[z6,s456,Wb[1],z6]+1/4 SB[z6,s456,Wb[1],Wb[1]]+3/4 SB[z6,s456,Wb[1],Wb[2]]-1/4 SB[z6,s456,Wb[1],Wb[4]]-1/4 SB[z6,s456,Wb[3],s45-s456+s56]+1/4 SB[z6,s456,Wb[3],-s456+s56+s456 z4]-1/4 SB[z6,s456,Wb[3],z6]-1/4 SB[z6,s456,Wb[3],Wb[1]]-3/4 SB[z6,s456,Wb[3],Wb[2]]+1/4 SB[z6,s456,Wb[3],Wb[4]]-1/2 SB[z6,s56,s45,s45]+SB[z6,s56,s45,-s45+s456]-3/2 SB[z6,s56,s45,s56]+SB[z6,s56,s45,-s456+s56]-1/4 SB[z6,s56,s45,s45-s456+s56]-1/2 SB[z6,s56,s45,z4]+1/4 SB[z6,s56,s45,-s456+s56+s456 z4]-3/4 SB[z6,s56,s45,z6]+SB[z6,s56,s45,-1+z4+z6]-1/4 SB[z6,s56,s45,Wb[1]]-1/4 SB[z6,s56,s45,Wb[2]]+1/4 SB[z6,s56,s45,Wb[4]]+SB[z6,s56,s456,s45]-SB[z6,s56,s456,-s45+s456]+SB[z6,s56,s456,s56]-SB[z6,s56,s456,-s456+s56]-SB[z6,s56,s56,s45]+SB[z6,s56,s56,-s456+s56]+SB[z6,s56,-s456+s56,s45]+SB[z6,s56,-s456+s56,s56]-2 SB[z6,s56,-s456+s56,-s456+s56]+SB[z6,s56,-s456+s56,z4]-SB[z6,s56,-s456+s56,-1+z4+z6]-1/2 SB[z6,s56,-s456+s56+s456 z4,s45]-1/2 SB[z6,s56,-s456+s56+s456 z4,s56]+SB[z6,s56,-s456+s56+s456 z4,-s456+s56]+1/4 SB[z6,s56,-s456+s56+s456 z4,s45-s456+s56]-1/2 SB[z6,s56,-s456+s56+s456 z4,z4]-1/4 SB[z6,s56,-s456+s56+s456 z4,-s456+s56+s456 z4]+3/4 SB[z6,s56,-s456+s56+s456 z4,z6]+1/4 SB[z6,s56,-s456+s56+s456 z4,Wb[1]]+1/4 SB[z6,s56,-s456+s56+s456 z4,Wb[2]]-1/4 SB[z6,s56,-s456+s56+s456 z4,Wb[4]]+1/2 SB[z6,s56,-1+z4+z6,s45]+1/2 SB[z6,s56,-1+z4+z6,s56]-SB[z6,s56,-1+z4+z6,-s456+s56]-1/4 SB[z6,s56,-1+z4+z6,s45-s456+s56]+1/2 SB[z6,s56,-1+z4+z6,z4]+1/4 SB[z6,s56,-1+z4+z6,-s456+s56+s456 z4]-3/4 SB[z6,s56,-1+z4+z6,z6]-1/4 SB[z6,s56,-1+z4+z6,Wb[1]]-1/4 SB[z6,s56,-1+z4+z6,Wb[2]]+1/4 SB[z6,s56,-1+z4+z6,Wb[4]]-1/4 SB[z6,s56,Wb[1],s45-s456+s56]+1/4 SB[z6,s56,Wb[1],-s456+s56+s456 z4]-1/4 SB[z6,s56,Wb[1],z6]-1/4 SB[z6,s56,Wb[1],Wb[1]]-3/4 SB[z6,s56,Wb[1],Wb[2]]+1/4 SB[z6,s56,Wb[1],Wb[4]]-1/2 SB[z6,-1+z4,s56,s45]-1/2 SB[z6,-1+z4,s56,s56]+SB[z6,-1+z4,s56,-s456+s56]+1/4 SB[z6,-1+z4,s56,s45-s456+s56]-1/2 SB[z6,-1+z4,s56,z4]-1/4 SB[z6,-1+z4,s56,-s456+s56+s456 z4]+3/4 SB[z6,-1+z4,s56,z6]+1/4 SB[z6,-1+z4,s56,Wb[1]]+1/4 SB[z6,-1+z4,s56,Wb[2]]-1/4 SB[z6,-1+z4,s56,Wb[4]]-1/2 SB[z6,-1+z4,-1+z4,s56]-1/2 SB[z6,-1+z4,-1+z4,z4]+1/2 SB[z6,-1+z4,-1+z4,-s456+s56+s456 z4]+1/2 SB[z6,-1+z4,-1+z4,z6]-1/2 SB[z6,-1+z4,-1+z4,-1+z4+z6]-1/2 SB[z6,-1+z4,-1+z4,Wb[1]]-1/2 SB[z6,-1+z4,-1+z4,Wb[2]]-1/2 SB[z6,-1+z4,z4,s45]-1/2 SB[z6,-1+z4,z4,s56]+SB[z6,-1+z4,z4,-s456+s56]+1/4 SB[z6,-1+z4,z4,s45-s456+s56]-1/2 SB[z6,-1+z4,z4,z4]-1/4 SB[z6,-1+z4,z4,-s456+s56+s456 z4]+3/4 SB[z6,-1+z4,z4,z6]+1/4 SB[z6,-1+z4,z4,Wb[1]]+1/4 SB[z6,-1+z4,z4,Wb[2]]-1/4 SB[z6,-1+z4,z4,Wb[4]]+1/2 SB[z6,-1+z4,-s456+s56+s456 z4,s45]+1/2 SB[z6,-1+z4,-s456+s56+s456 z4,s56]-SB[z6,-1+z4,-s456+s56+s456 z4,-s456+s56]-1/4 SB[z6,-1+z4,-s456+s56+s456 z4,s45-s456+s56]+1/2 SB[z6,-1+z4,-s456+s56+s456 z4,z4]+1/4 SB[z6,-1+z4,-s456+s56+s456 z4,-s456+s56+s456 z4]-3/4 SB[z6,-1+z4,-s456+s56+s456 z4,z6]-1/4 SB[z6,-1+z4,-s456+s56+s456 z4,Wb[1]]-1/4 SB[z6,-1+z4,-s456+s56+s456 z4,Wb[2]]+1/4 SB[z6,-1+z4,-s456+s56+s456 z4,Wb[4]]-1/2 SB[z6,-1+z4,z6,s45]+SB[z6,-1+z4,z6,s56]-1/4 SB[z6,-1+z4,z6,s45-s456+s56]+SB[z6,-1+z4,z6,z4]-1/4 SB[z6,-1+z4,z6,-s456+s56+s456 z4]-5/4 SB[z6,-1+z4,z6,z6]+1/2 SB[z6,-1+z4,z6,-1+z4+z6]+1/4 SB[z6,-1+z4,z6,Wb[1]]+1/4 SB[z6,-1+z4,z6,Wb[2]]+1/4 SB[z6,-1+z4,z6,Wb[4]]+1/2 SB[z6,-1+z4,-1+z4+z6,s45]-1/2 SB[z6,-1+z4,-1+z4+z6,s56]+1/4 SB[z6,-1+z4,-1+z4+z6,s45-s456+s56]-1/2 SB[z6,-1+z4,-1+z4+z6,z4]-1/4 SB[z6,-1+z4,-1+z4+z6,-s456+s56+s456 z4]+3/4 SB[z6,-1+z4,-1+z4+z6,z6]+1/4 SB[z6,-1+z4,-1+z4+z6,Wb[1]]+1/4 SB[z6,-1+z4,-1+z4+z6,Wb[2]]-1/4 SB[z6,-1+z4,-1+z4+z6,Wb[4]]+1/4 SB[z6,-1+z4,Wb[1],s45-s456+s56]-1/4 SB[z6,-1+z4,Wb[1],-s456+s56+s456 z4]+1/4 SB[z6,-1+z4,Wb[1],z6]+1/4 SB[z6,-1+z4,Wb[1],Wb[1]]+3/4 SB[z6,-1+z4,Wb[1],Wb[2]]-1/4 SB[z6,-1+z4,Wb[1],Wb[4]]+1/4 SB[z6,-1+z4,Wb[2],s45-s456+s56]-1/4 SB[z6,-1+z4,Wb[2],-s456+s56+s456 z4]+1/4 SB[z6,-1+z4,Wb[2],z6]+1/4 SB[z6,-1+z4,Wb[2],Wb[1]]+3/4 SB[z6,-1+z4,Wb[2],Wb[2]]-1/4 SB[z6,-1+z4,Wb[2],Wb[4]]-1/2 SB[z6,-1+z6,s45,s45]+SB[z6,-1+z6,s45,-s45+s456]-1/2 SB[z6,-1+z6,s45,s56]-1/4 SB[z6,-1+z6,s45,s45-s456+s56]+1/2 SB[z6,-1+z6,s45,z4]+1/4 SB[z6,-1+z6,s45,-s456+s56+s456 z4]-3/4 SB[z6,-1+z6,s45,z6]-1/4 SB[z6,-1+z6,s45,Wb[1]]-1/4 SB[z6,-1+z6,s45,Wb[2]]+1/4 SB[z6,-1+z6,s45,Wb[4]]+1/2 SB[z6,-1+z6,z4,s45]-1/2 SB[z6,-1+z6,z4,s56]+1/4 SB[z6,-1+z6,z4,s45-s456+s56]-1/2 SB[z6,-1+z6,z4,z4]-1/4 SB[z6,-1+z6,z4,-s456+s56+s456 z4]+3/4 SB[z6,-1+z6,z4,z6]+1/4 SB[z6,-1+z6,z4,Wb[1]]+1/4 SB[z6,-1+z6,z4,Wb[2]]-1/4 SB[z6,-1+z6,z4,Wb[4]]-1/2 SB[z6,-1+z6,z6,s45]+SB[z6,-1+z6,z6,-s45+s456]-1/2 SB[z6,-1+z6,z6,s56]-1/4 SB[z6,-1+z6,z6,s45-s456+s56]+SB[z6,-1+z6,z6,z4]-1/4 SB[z6,-1+z6,z6,-s456+s56+s456 z4]-5/4 SB[z6,-1+z6,z6,z6]+1/2 SB[z6,-1+z6,z6,s45-s456+s456 z6]+1/4 SB[z6,-1+z6,z6,Wb[1]]+1/4 SB[z6,-1+z6,z6,Wb[2]]-1/2 SB[z6,-1+z6,z6,Wb[3]]+1/4 SB[z6,-1+z6,z6,Wb[4]]-1/2 SB[z6,-1+z6,-1+z4+z6,s45]+1/2 SB[z6,-1+z6,-1+z4+z6,s56]-1/4 SB[z6,-1+z6,-1+z4+z6,s45-s456+s56]+1/2 SB[z6,-1+z6,-1+z4+z6,z4]+1/4 SB[z6,-1+z6,-1+z4+z6,-s456+s56+s456 z4]-3/4 SB[z6,-1+z6,-1+z4+z6,z6]-1/4 SB[z6,-1+z6,-1+z4+z6,Wb[1]]-1/4 SB[z6,-1+z6,-1+z4+z6,Wb[2]]+1/4 SB[z6,-1+z6,-1+z4+z6,Wb[4]]+1/2 SB[z6,-1+z6,s45-s456+s456 z6,s45]-SB[z6,-1+z6,s45-s456+s456 z6,-s45+s456]+1/2 SB[z6,-1+z6,s45-s456+s456 z6,s56]+1/4 SB[z6,-1+z6,s45-s456+s456 z6,s45-s456+s56]-1/2 SB[z6,-1+z6,s45-s456+s456 z6,z4]-1/4 SB[z6,-1+z6,s45-s456+s456 z6,-s456+s56+s456 z4]+3/4 SB[z6,-1+z6,s45-s456+s456 z6,z6]+1/4 SB[z6,-1+z6,s45-s456+s456 z6,Wb[1]]+1/4 SB[z6,-1+z6,s45-s456+s456 z6,Wb[2]]-1/4 SB[z6,-1+z6,s45-s456+s456 z6,Wb[4]]+1/4 SB[z6,-1+z6,Wb[2],s45-s456+s56]-1/4 SB[z6,-1+z6,Wb[2],-s456+s56+s456 z4]+1/4 SB[z6,-1+z6,Wb[2],z6]+1/4 SB[z6,-1+z6,Wb[2],Wb[1]]+3/4 SB[z6,-1+z6,Wb[2],Wb[2]]-1/4 SB[z6,-1+z6,Wb[2],Wb[4]]-1/4 SB[z6,-1+z6,Wb[3],s45-s456+s56]+1/4 SB[z6,-1+z6,Wb[3],-s456+s56+s456 z4]-1/4 SB[z6,-1+z6,Wb[3],z6]-1/4 SB[z6,-1+z6,Wb[3],Wb[1]]-3/4 SB[z6,-1+z6,Wb[3],Wb[2]]+1/4 SB[z6,-1+z6,Wb[3],Wb[4]]+1/2 SB[z6,-1+z4+z6,s45,s45]-SB[z6,-1+z4+z6,s45,-s45+s456]+1/2 SB[z6,-1+z4+z6,s45,s56]+1/4 SB[z6,-1+z4+z6,s45,s45-s456+s56]-1/2 SB[z6,-1+z4+z6,s45,z4]-1/4 SB[z6,-1+z4+z6,s45,-s456+s56+s456 z4]+3/4 SB[z6,-1+z4+z6,s45,z6]+1/4 SB[z6,-1+z4+z6,s45,Wb[1]]+1/4 SB[z6,-1+z4+z6,s45,Wb[2]]-1/4 SB[z6,-1+z4+z6,s45,Wb[4]]-SB[z6,-1+z4+z6,s456,s45]+SB[z6,-1+z4+z6,s456,-s45+s456]-SB[z6,-1+z4+z6,s456,s56]+SB[z6,-1+z4+z6,s456,-s456+s56]+1/2 SB[z6,-1+z4+z6,s56,s45]+1/2 SB[z6,-1+z4+z6,s56,s56]-SB[z6,-1+z4+z6,s56,-s456+s56]-1/4 SB[z6,-1+z4+z6,s56,s45-s456+s56]+1/2 SB[z6,-1+z4+z6,s56,z4]+1/4 SB[z6,-1+z4+z6,s56,-s456+s56+s456 z4]-3/4 SB[z6,-1+z4+z6,s56,z6]-1/4 SB[z6,-1+z4+z6,s56,Wb[1]]-1/4 SB[z6,-1+z4+z6,s56,Wb[2]]+1/4 SB[z6,-1+z4+z6,s56,Wb[4]]+1/2 SB[z6,-1+z4+z6,-1+z4,s56]+1/2 SB[z6,-1+z4+z6,-1+z4,z4]-1/2 SB[z6,-1+z4+z6,-1+z4,-s456+s56+s456 z4]-1/2 SB[z6,-1+z4+z6,-1+z4,z6]+1/2 SB[z6,-1+z4+z6,-1+z4,-1+z4+z6]+1/2 SB[z6,-1+z4+z6,-1+z4,Wb[1]]+1/2 SB[z6,-1+z4+z6,-1+z4,Wb[2]]-1/2 SB[z6,-1+z4+z6,z4,s45]+1/2 SB[z6,-1+z4+z6,z4,s56]-1/4 SB[z6,-1+z4+z6,z4,s45-s456+s56]+1/2 SB[z6,-1+z4+z6,z4,z4]+1/4 SB[z6,-1+z4+z6,z4,-s456+s56+s456 z4]-3/4 SB[z6,-1+z4+z6,z4,z6]-1/4 SB[z6,-1+z4+z6,z4,Wb[1]]-1/4 SB[z6,-1+z4+z6,z4,Wb[2]]+1/4 SB[z6,-1+z4+z6,z4,Wb[4]]+1/2 SB[z6,-1+z4+z6,z6,s45]-SB[z6,-1+z4+z6,z6,s56]+1/4 SB[z6,-1+z4+z6,z6,s45-s456+s56]-SB[z6,-1+z4+z6,z6,z4]+1/4 SB[z6,-1+z4+z6,z6,-s456+s56+s456 z4]+5/4 SB[z6,-1+z4+z6,z6,z6]-1/2 SB[z6,-1+z4+z6,z6,-1+z4+z6]-1/4 SB[z6,-1+z4+z6,z6,Wb[1]]-1/4 SB[z6,-1+z4+z6,z6,Wb[2]]-1/4 SB[z6,-1+z4+z6,z6,Wb[4]]-1/4 SB[z6,-1+z4+z6,Wb[2],s45-s456+s56]+1/4 SB[z6,-1+z4+z6,Wb[2],-s456+s56+s456 z4]-1/4 SB[z6,-1+z4+z6,Wb[2],z6]-1/4 SB[z6,-1+z4+z6,Wb[2],Wb[1]]-3/4 SB[z6,-1+z4+z6,Wb[2],Wb[2]]+1/4 SB[z6,-1+z4+z6,Wb[2],Wb[4]];


w3hat=w2hat+(-SB[s45,s45,-s45+s456,-s45+s456]+SB[s45,s45,-s45+s456,s56]+SB[s45,s45,s56,-s45+s456]-SB[s45,s45,s56,s56]-SB[s45,s456,s45,s45]+SB[s45,s456,s45,-s456+s56]+SB[s45,s456,-s45+s456,-s45+s456]-SB[s45,s456,-s45+s456,s56]-SB[s45,s456,s56,-s45+s456]+SB[s45,s456,s56,s56]+SB[s45,s456,-s456+s56,s45]-SB[s45,s456,-s456+s56,-s456+s56]+SB[s45,-s45+s456,s45,s45]-SB[s45,-s45+s456,s45,-s45+s456]+SB[s45,-s45+s456,s45,s56]-SB[s45,-s45+s456,s45,-s456+s56]-SB[s45,-s45+s456,s456,s45]+SB[s45,-s45+s456,s456,-s45+s456]-SB[s45,-s45+s456,s456,s56]+SB[s45,-s45+s456,s456,-s456+s56]-SB[s45,-s45+s456,-s45+s456,-s45+s456]+SB[s45,-s45+s456,-s45+s456,s56]+SB[s45,-s45+s456,s56,s45]-SB[s45,-s45+s456,s56,-s456+s56]-SB[s45,-s45+s456,s45-s456+s56,s45]+SB[s45,-s45+s456,s45-s456+s56,-s45+s456]-SB[s45,-s45+s456,s45-s456+s56,s56]+SB[s45,-s45+s456,s45-s456+s56,-s456+s56]+SB[s45,s56,s45,-s45+s456]-SB[s45,s56,s45,s56]+SB[s45,s56,s456,s45]-SB[s45,s56,s456,-s45+s456]+SB[s45,s56,s456,s56]-SB[s45,s56,s456,-s456+s56]+SB[s45,s56,-s45+s456,-s45+s456]-SB[s45,s56,-s45+s456,s56]-SB[s45,s56,s56,s45]+SB[s45,s56,s56,-s456+s56]-SB[s45,s56,-s456+s56,s45]+SB[s45,s56,-s456+s56,-s456+s56]+SB[s45,s56,s45-s456+s56,s45]-SB[s45,s56,s45-s456+s56,-s45+s456]+SB[s45,s56,s45-s456+s56,s56]-SB[s45,s56,s45-s456+s56,-s456+s56]-SB[s456,s45,s45,-s45+s456]+SB[s456,s45,s45,s56]-SB[s456,s45,s456,s45]+SB[s456,s45,s456,-s45+s456]-SB[s456,s45,s456,s56]+SB[s456,s45,s456,-s456+s56]+SB[s456,s45,s56,s45]-SB[s456,s45,s56,-s45+s456]+SB[s456,s45,s56,s56]-SB[s456,s45,s56,-s456+s56]+SB[s456,s45,-s456+s56,s45]-SB[s456,s45,-s456+s56,-s456+s56]-SB[s456,s45,s45-s456+s56,s45]+SB[s456,s45,s45-s456+s56,-s45+s456]-SB[s456,s45,s45-s456+s56,s56]+SB[s456,s45,s45-s456+s56,-s456+s56]-SB[s456,-s45+s456,s45,s45]+SB[s456,-s45+s456,s45,-s45+s456]-SB[s456,-s45+s456,s45,s56]+SB[s456,-s45+s456,s45,-s456+s56]+SB[s456,-s45+s456,s456,s45]-SB[s456,-s45+s456,s456,-s45+s456]+SB[s456,-s45+s456,s456,s56]-SB[s456,-s45+s456,s456,-s456+s56]+SB[s456,-s45+s456,-s45+s456,-s45+s456]-SB[s456,-s45+s456,-s45+s456,s56]-SB[s456,-s45+s456,s56,s45]+SB[s456,-s45+s456,s56,-s456+s56]+SB[s456,-s45+s456,s45-s456+s56,s45]-SB[s456,-s45+s456,s45-s456+s56,-s45+s456]+SB[s456,-s45+s456,s45-s456+s56,s56]-SB[s456,-s45+s456,s45-s456+s56,-s456+s56]+SB[s456,s56,s45,s45]-SB[s456,s56,s45,-s45+s456]+SB[s456,s56,s45,s56]-SB[s456,s56,s45,-s456+s56]-SB[s456,s56,s456,s45]+SB[s456,s56,s456,-s45+s456]-SB[s456,s56,s456,s56]+SB[s456,s56,s456,-s456+s56]-SB[s456,s56,-s45+s456,-s45+s456]+SB[s456,s56,-s45+s456,s56]+SB[s456,s56,s56,s45]-SB[s456,s56,s56,-s456+s56]-SB[s456,s56,s45-s456+s56,s45]+SB[s456,s56,s45-s456+s56,-s45+s456]-SB[s456,s56,s45-s456+s56,s56]+SB[s456,s56,s45-s456+s56,-s456+s56]+SB[s456,-s456+s56,s45,-s45+s456]-SB[s456,-s456+s56,s45,s56]+SB[s456,-s456+s56,s456,s45]-SB[s456,-s456+s56,s456,-s45+s456]+SB[s456,-s456+s56,s456,s56]-SB[s456,-s456+s56,s456,-s456+s56]-SB[s456,-s456+s56,s56,s45]+SB[s456,-s456+s56,s56,-s45+s456]-SB[s456,-s456+s56,s56,s56]+SB[s456,-s456+s56,s56,-s456+s56]-SB[s456,-s456+s56,-s456+s56,s45]+SB[s456,-s456+s56,-s456+s56,-s456+s56]+SB[s456,-s456+s56,s45-s456+s56,s45]-SB[s456,-s456+s56,s45-s456+s56,-s45+s456]+SB[s456,-s456+s56,s45-s456+s56,s56]-SB[s456,-s456+s56,s45-s456+s56,-s456+s56]+SB[s56,s45,s45,-s45+s456]-SB[s56,s45,s45,s56]+SB[s56,s45,s456,s45]-SB[s56,s45,s456,-s45+s456]+SB[s56,s45,s456,s56]-SB[s56,s45,s456,-s456+s56]+SB[s56,s45,-s45+s456,-s45+s456]-SB[s56,s45,-s45+s456,s56]-SB[s56,s45,s56,s45]+SB[s56,s45,s56,-s456+s56]-SB[s56,s45,-s456+s56,s45]+SB[s56,s45,-s456+s56,-s456+s56]+SB[s56,s45,s45-s456+s56,s45]-SB[s56,s45,s45-s456+s56,-s45+s456]+SB[s56,s45,s45-s456+s56,s56]-SB[s56,s45,s45-s456+s56,-s456+s56]+SB[s56,s456,s45,s45]-SB[s56,s456,s45,-s456+s56]-SB[s56,s456,-s45+s456,-s45+s456]+SB[s56,s456,-s45+s456,s56]+SB[s56,s456,s56,-s45+s456]-SB[s56,s456,s56,s56]-SB[s56,s456,-s456+s56,s45]+SB[s56,s456,-s456+s56,-s456+s56]-SB[s56,s56,s45,s45]+SB[s56,s56,s45,-s456+s56]+SB[s56,s56,-s456+s56,s45]-SB[s56,s56,-s456+s56,-s456+s56]-SB[s56,-s456+s56,s45,-s45+s456]+SB[s56,-s456+s56,s45,s56]-SB[s56,-s456+s56,s456,s45]+SB[s56,-s456+s56,s456,-s45+s456]-SB[s56,-s456+s56,s456,s56]+SB[s56,-s456+s56,s456,-s456+s56]+SB[s56,-s456+s56,s56,s45]-SB[s56,-s456+s56,s56,-s45+s456]+SB[s56,-s456+s56,s56,s56]-SB[s56,-s456+s56,s56,-s456+s56]+SB[s56,-s456+s56,-s456+s56,s45]-SB[s56,-s456+s56,-s456+s56,-s456+s56]-SB[s56,-s456+s56,s45-s456+s56,s45]+SB[s56,-s456+s56,s45-s456+s56,-s45+s456]-SB[s56,-s456+s56,s45-s456+s56,s56]+SB[s56,-s456+s56,s45-s456+s56,-s456+s56])


w4hat=SB[s45,s45-s456,s45,s456-s56]-SB[s45,s45-s456,s45,s56]+SB[s45,s45-s456,s45,s45+s56]-SB[s45,s45-s456,s45,s45-s456+s56]-SB[s45,s45-s456,s456,s456-s56]+SB[s45,s45-s456,s456,s56]-SB[s45,s45-s456,s456,s45+s56]+SB[s45,s45-s456,s456,s45-s456+s56]+SB[s45,s45-s456,s56,s456-s56]+SB[s45,s45-s456,s56,s56]-SB[s45,s45-s456,s56,s45+s56]-SB[s45,s45-s456,s56,s45-s456+s56]-SB[s45,s45-s456,s45-s456+s56,s456-s56]-SB[s45,s45-s456,s45-s456+s56,s56]+SB[s45,s45-s456,s45-s456+s56,s45+s56]+SB[s45,s45-s456,s45-s456+s56,s45-s456+s56]-SB[s45,s456,s45,s456-s56]+SB[s45,s456,s45,s56]-SB[s45,s456,s45,s45+s56]+SB[s45,s456,s45,s45-s456+s56]+SB[s45,s456,s456-s56,s456-s56]-SB[s45,s456,s456-s56,s45-s456+s56]-SB[s45,s456,s56,s56]+SB[s45,s456,s56,s45+s56]+SB[s45,s56,s456,s456-s56]-SB[s45,s56,s456,s56]+SB[s45,s56,s456,s45+s56]-SB[s45,s56,s456,s45-s456+s56]-SB[s45,s56,s456-s56,s456-s56]+SB[s45,s56,s456-s56,s45-s456+s56]-SB[s45,s56,s56,s456-s56]+SB[s45,s56,s56,s45-s456+s56]+SB[s45,s56,s45-s456+s56,s456-s56]+SB[s45,s56,s45-s456+s56,s56]-SB[s45,s56,s45-s456+s56,s45+s56]-SB[s45,s56,s45-s456+s56,s45-s456+s56]-SB[s456,s45,s456,s456-s56]+SB[s456,s45,s456,s56]-SB[s456,s45,s456,s45+s56]+SB[s456,s45,s456,s45-s456+s56]+SB[s456,s45,s456-s56,s456-s56]-SB[s456,s45,s456-s56,s45-s456+s56]+SB[s456,s45,s56,s456-s56]-SB[s456,s45,s56,s45-s456+s56]-SB[s456,s45,s45-s456+s56,s456-s56]-SB[s456,s45,s45-s456+s56,s56]+SB[s456,s45,s45-s456+s56,s45+s56]+SB[s456,s45,s45-s456+s56,s45-s456+s56]-SB[s456,s45-s456,s45,s456-s56]+SB[s456,s45-s456,s45,s56]-SB[s456,s45-s456,s45,s45+s56]+SB[s456,s45-s456,s45,s45-s456+s56]+SB[s456,s45-s456,s456,s456-s56]-SB[s456,s45-s456,s456,s56]+SB[s456,s45-s456,s456,s45+s56]-SB[s456,s45-s456,s456,s45-s456+s56]-SB[s456,s45-s456,s56,s456-s56]-SB[s456,s45-s456,s56,s56]+SB[s456,s45-s456,s56,s45+s56]+SB[s456,s45-s456,s56,s45-s456+s56]+SB[s456,s45-s456,s45-s456+s56,s456-s56]+SB[s456,s45-s456,s45-s456+s56,s56]-SB[s456,s45-s456,s45-s456+s56,s45+s56]-SB[s456,s45-s456,s45-s456+s56,s45-s456+s56]-SB[s456,s456-s56,s45,s56]+SB[s456,s456-s56,s45,s45+s56]+SB[s456,s456-s56,s456,s456-s56]-SB[s456,s456-s56,s456,s56]+SB[s456,s456-s56,s456,s45+s56]-SB[s456,s456-s56,s456,s45-s456+s56]-SB[s456,s456-s56,s456-s56,s456-s56]+SB[s456,s456-s56,s456-s56,s45-s456+s56]-SB[s456,s456-s56,s56,s456-s56]+SB[s456,s456-s56,s56,s56]-SB[s456,s456-s56,s56,s45+s56]+SB[s456,s456-s56,s56,s45-s456+s56]+SB[s456,s456-s56,s45-s456+s56,s456-s56]+SB[s456,s456-s56,s45-s456+s56,s56]-SB[s456,s456-s56,s45-s456+s56,s45+s56]-SB[s456,s456-s56,s45-s456+s56,s45-s456+s56]+SB[s456,s56,s45,s456-s56]-SB[s456,s56,s45,s45-s456+s56]-SB[s456,s56,s456,s456-s56]+SB[s456,s56,s456,s56]-SB[s456,s56,s456,s45+s56]+SB[s456,s56,s456,s45-s456+s56]+SB[s456,s56,s56,s456-s56]-SB[s456,s56,s56,s45-s456+s56]-SB[s456,s56,s45-s456+s56,s456-s56]-SB[s456,s56,s45-s456+s56,s56]+SB[s456,s56,s45-s456+s56,s45+s56]+SB[s456,s56,s45-s456+s56,s45-s456+s56]+SB[s56,s45,s456,s456-s56]-SB[s56,s45,s456,s56]+SB[s56,s45,s456,s45+s56]-SB[s56,s45,s456,s45-s456+s56]-SB[s56,s45,s456-s56,s456-s56]+SB[s56,s45,s456-s56,s45-s456+s56]-SB[s56,s45,s56,s456-s56]+SB[s56,s45,s56,s45-s456+s56]+SB[s56,s45,s45-s456+s56,s456-s56]+SB[s56,s45,s45-s456+s56,s56]-SB[s56,s45,s45-s456+s56,s45+s56]-SB[s56,s45,s45-s456+s56,s45-s456+s56]+SB[s56,s456,s45,s456-s56]-SB[s56,s456,s45,s56]+SB[s56,s456,s45,s45+s56]-SB[s56,s456,s45,s45-s456+s56]-SB[s56,s456,s456-s56,s456-s56]+SB[s56,s456,s456-s56,s45-s456+s56]+SB[s56,s456,s56,s56]-SB[s56,s456,s56,s45+s56]+SB[s56,s456-s56,s45,s56]-SB[s56,s456-s56,s45,s45+s56]-SB[s56,s456-s56,s456,s456-s56]+SB[s56,s456-s56,s456,s56]-SB[s56,s456-s56,s456,s45+s56]+SB[s56,s456-s56,s456,s45-s456+s56]+SB[s56,s456-s56,s456-s56,s456-s56]-SB[s56,s456-s56,s456-s56,s45-s456+s56]+SB[s56,s456-s56,s56,s456-s56]-SB[s56,s456-s56,s56,s56]+SB[s56,s456-s56,s56,s45+s56]-SB[s56,s456-s56,s56,s45-s456+s56]-SB[s56,s456-s56,s45-s456+s56,s456-s56]-SB[s56,s456-s56,s45-s456+s56,s56]+SB[s56,s456-s56,s45-s456+s56,s45+s56]+SB[s56,s456-s56,s45-s456+s56,s45-s456+s56]-SB[s56,s56,s45,s456-s56]+SB[s56,s56,s45,s45-s456+s56]+SB[s56,s56,s456-s56,s456-s56]-SB[s56,s56,s456-s56,s45-s456+s56]


Vmpptom = 
Vppptop + (Rat[-2 + (20 ab[4,6]^3 ab[5,0]^3)/(ab[5, 6]^3 ab[4,0]^3)-(30 ab[4, 6]^2 ab[5, 0]^2)/(ab[5, 6]^2 ab[4,0]^2) + (12 ab[4,6] ab[5,0])/(ab[5,6] ab[4,0])] +Nf/Nc Rat[4-(22 ab[4, 6]^3 ab[5, 0]^3)/(ab[4, 0]^3 ab[5,6]^3) + (42 ab[4, 6]^2 ab[5, 0]^2)/(ab[4, 0]^2 ab[5,6]^2) - (24 ab[4, 6] ab[5, 0])/(ab[4, 0] ab[5, 6])])*w1hat;


Vpmptom = 
Vppptop + 
  Rat[-1 + (ab[4, 0]^4 ab[4, 5]^4)/(ab[4, 6]^4 ab[5, 0]^4) + (ab[5, 6]^4 ab[6, 0]^4)/(ab[4, 6]^4 ab[5, 0]^4)]*w2hat + 
  Nf/Nc Rat[(ab[4, 5]^3 ab[5, 6] ab[4, 0] ab[6, 0]^3)/(ab[4, 6]^4 ab[5, 0]^4) + (ab[4, 
         5] ab[5, 6]^3 ab[4, 0]^3 ab[6, 0])/(ab[4, 6]^4 ab[5, 0]^4)]*w3hat - 1/
    2 (Rat[-1 + (ab[4, 0]^4 ab[4, 5]^4)/(ab[4, 6]^4 ab[5, 0]^4) + (ab[5, 6]^4 ab[6, 0]^4)/(ab[4, 6]^4 ab[5, 0]^4)] + 
      Nf/Nc Rat[(ab[4, 5]^3 ab[5, 6] ab[4, 0] ab[6, 0]^3)/(ab[4, 6]^4 ab[5, 0]^4) + (ab[4, 5] ab[5, 6]^3 ab[4, 0]^3 ab[6, 0])/(ab[4, 6]^4 ab[5, 0]^4)])^2 (SB[s45, s45 - s456] - 
      SB[s45, s56] + SB[s456, s45] - SB[s456, s45 - s456] + 
      SB[s456, s56] - SB[s456, -s456 + s56] - SB[s56, s45] + 
      SB[s56, -s456 + s56])^2;


Vppmtom = 
  Vppptop + ((Nf Rat[
          4 - (24 ab[5, 0] ab[6, 4])/(ab[5, 4] ab[6, 
               0]) + (42 ab[5, 0]^2 ab[6, 4]^2)/(ab[5, 4]^2 ab[6, 
                0]^2) - (22 ab[5, 0]^3 ab[6, 4]^3)/(ab[5, 4]^3 ab[6, 
                0]^3)])/Nc + 
      Rat[-2 + (12 ab[5, 0] ab[6, 4])/(ab[5, 4] ab[6, 
            0]) - (30 ab[5, 0]^2 ab[6, 4]^2)/(ab[5, 4]^2 ab[6, 
             0]^2) + (20 ab[5, 0]^3 ab[6, 4]^3)/(ab[5, 4]^3 ab[6, 
             0]^3)])*w4hat;
